Fields with no everywhere good abelian varieties

We extend methods of Fontaine, Abrashkin and Schoof to obtain criteria determining number fields K over which no non-zero abelian variety with everywhere good reduction exists. As an application, under the GRH, we find 26847 such fields of various degrees up to 16.

==> anc/GoodSubfields <==
good2:=
[
    [
        -15,
        x^2 - x + 4
    ],
    [
        21,
        x^2 - x - 5
    ],
    [
        -23,
        x^2 - x + 6
    ],
    [
        -31,
        x^2 - x + 8
    ],
    [
        -39,
        x^2 - x + 10
    ],
    [
        -47,
        x^2 - x + 12
    ],
    [
        -71,
        x^2 - x + 18
    ]
]
;
good3:=
[
    [
        229,
        x^3 - 4*x - 1
    ],
    [
        257,
        x^3 - x^2 - 4*x + 3
    ],
    [
        -283,
        x^3 + 4*x - 1
    ],
    [
        -331,
        x^3 - x^2 + 3*x - 4
    ],
    [
        -491,
        x^3 - x^2 + x + 4
    ]
]
;
good4:=
[
    [
        1125,
        x^4 - x^3 - 4*x^2 + 4*x + 1
    ],
    [
        -1323,
        x^4 - x^3 - 3*x^2 - x + 1
    ],
    [
        -1375,
        x^4 - x^3 + x^2 + 4*x - 4
    ],
    [
        1521,
        x^4 - x^3 + 4*x^2 + 3*x + 9
    ],
    [
        -1791,
        x^4 - x^3 - x^2 - 2*x + 1
    ],
    [
        -2151,
        x^4 - x^2 - 3*x - 2
    ],
    [
        -2375,
        x^4 - x^3 + x^2 - 6*x - 4
    ],
    [
        2457,
        x^4 - x^3 + 9*x^2 - 4*x + 16
    ],
    [
        -2475,
        x^4 - x^3 - x^2 - 5*x - 5
    ],
    [
        2889,
        x^4 - x^3 + 3*x^2 + 2*x + 1
    ],
    [
        2925,
        x^4 - x^3 - 8*x^2 + 6*x + 21
    ],
    [
        -2943,
        x^4 - x^3 - x - 2
    ],
    [
        -3303,
        x^4 - x^2 - 3*x + 1
    ],
    [
        3897,
        x^4 - x^3 - 8*x^2 + 9*x + 27
    ],
    [
        -3951,
        x^4 - x^3 + 2*x^2 + x - 2
    ],
    [
        4225,
        x^4 - x^3 - 3*x + 4
    ],
    [
        4257,
        x^4 - x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -4671,
        x^4 - 2*x^3 + 3*x^2 + x - 2
    ],
    [
        4805,
        x^4 - 2*x^3 + 2*x^2 - x + 8
    ],
    [
        6877,
        x^4 - 2*x^3 + 4*x^2 - 3*x + 8
    ],
    [
        7249,
        x^4 + 5*x^2 - x + 1
    ]
]
;
good5:=
[
    [
        32249,
        x^5 - 2*x^4 - 2*x^3 + 5*x^2 + 2*x - 3
    ],
    [
        -32411,
        x^5 - x^4 + 2*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        -35983,
        x^5 - 4*x^3 - 3*x^2 + 2*x + 1
    ],
    [
        36497,
        x^5 - 2*x^4 - 3*x^3 + 5*x^2 + x - 1
    ],
    [
        -36583,
        x^5 - 2*x^4 - x^3 + 5*x^2 - x - 1
    ],
    [
        -37483,
        x^5 - 2*x^4 + 4*x^2 - 3*x - 1
    ],
    [
        38569,
        x^5 - 5*x^3 + 4*x - 1
    ],
    [
        -39231,
        x^5 - x^4 - x^3 + 4*x^2 - x - 1
    ],
    [
        41381,
        x^5 - x^4 - 2*x^2 + 4*x - 1
    ],
    [
        -41591,
        x^5 - 3*x^3 - 3*x^2 - x + 1
    ],
    [
        -41919,
        x^5 - 3*x^3 - 2*x^2 - 4*x - 1
    ],
    [
        -42443,
        x^5 - 4*x^3 - 4*x^2 + x + 1
    ],
    [
        -45691,
        x^5 - x^4 - 4*x^3 + 4*x + 1
    ],
    [
        -45707,
        x^5 - 2*x^4 + 3*x^2 - 5*x + 2
    ],
    [
        -45767,
        x^5 - 2*x^4 - 3*x^3 + 3*x^2 + 3*x - 1
    ],
    [
        -46411,
        x^5 + 2*x^3 - 3*x - 1
    ],
    [
        48917,
        x^5 - 2*x^4 + 2*x^3 - 4*x^2 + 5*x - 1
    ],
    [
        -50819,
        x^5 - 2*x^4 - 2*x^3 + 2*x^2 + 4*x - 1
    ],
    [
        -55931,
        x^5 - x^4 - 2*x^3 - 2*x^2 + 4*x - 1
    ],
    [
        -56731,
        x^5 - x^4 - 2*x^3 + 2*x^2 - x - 2
    ],
    [
        -57659,
        x^5 - x^4 - 3*x^3 + 5*x^2 + 3*x - 4
    ],
    [
        -58243,
        x^5 - 2*x^4 + 2*x^3 - 2*x^2 - 4*x - 1
    ],
    [
        -61267,
        x^5 - 4*x^3 - 3*x^2 + 3*x + 2
    ],
    [
        -62443,
        x^5 - x^4 + 3*x^3 + x^2 - 5*x + 2
    ],
    [
        64261,
        x^5 - 2*x^4 + 5*x^3 - 2*x^2 + x + 1
    ],
    [
        -65483,
        x^5 - x^4 - 4*x^3 + 4*x^2 + 1
    ]
]
;
good6:=
[
    [
        -215811,
        x^6 - x^5 - 2*x^4 - 2*x^3 + x^2 + 3*x + 1
    ],
    [
        -218491,
        x^6 - 3*x^5 + 2*x^4 + x^3 - 3*x^2 + 2*x + 1
    ],
    [
        231173,
        x^6 - x^5 - 5*x^4 + 2*x^3 + 9*x^2 + 2*x - 7
    ],
    [
        233469,
        x^6 - x^5 - 2*x^4 + 4*x^3 - 2*x^2 + 1
    ],
    [
        265549,
        x^6 - x^5 - x^3 - 3*x^2 + 4*x + 1
    ],
    [
        271377,
        x^6 - 2*x^5 + 4*x^4 - x^3 - 8*x^2 + 3*x - 5
    ],
    [
        -273375,
        x^6 - 3*x^5 + 3*x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        285417,
        x^6 - 2*x^5 - 4*x^4 + 8*x^3 + x^2 - 3
    ],
    [
        300889,
        x^6 - x^5 + x^4 + 3*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        308153,
        x^6 - x^5 - 3*x^4 + x^3 + 2*x^2 + 1
    ],
    [
        322237,
        x^6 - 3*x^5 + 4*x^4 + x^3 - 7*x^2 + 8*x - 3
    ],
    [
        327701,
        x^6 - x^5 + 2*x^4 - 6*x^3 - 2*x^2 - 4*x - 3
    ],
    [
        336069,
        x^6 - 3*x^5 + 3*x^4 + 2*x^3 - 6*x^2 + 3*x + 1
    ],
    [
        340605,
        x^6 - 2*x^5 + 2*x^4 - 5*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        341597,
        x^6 - x^5 - 4*x^4 + 5*x^3 + x^2 - 2*x + 1
    ],
    [
        343305,
        x^6 - 2*x^5 + 3*x^4 - 4*x^2 + 5*x - 2
    ],
    [
        -346167,
        x^6 - x^5 - 3*x^4 + 5*x^2 + x - 2
    ],
    [
        351785,
        x^6 - x^5 + 7*x^3 - 8*x^2 + 4*x - 8
    ],
    [
        357937,
        x^6 - 2*x^5 + 2*x^4 + x^3 + x^2 - 3*x + 1
    ],
    [
        370649,
        x^6 - 4*x^4 - 3*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        373977,
        x^6 - 3*x^5 + 3*x^4 + 3*x^3 - 9*x^2 + 9*x - 3
    ],
    [
        -381391,
        x^6 - 2*x^5 + x^3 + 3*x^2 - 3*x + 1
    ],
    [
        382081,
        x^6 - x^5 + x^4 + 2*x^3 - 3*x^2 + 3*x - 2
    ],
    [
        385189,
        x^6 - x^5 - 4*x^3 - 2*x + 1
    ],
    [
        389745,
        x^6 - x^5 + 3*x^3 - x^2 + x + 1
    ],
    [
        -391127,
        x^6 - x^5 - x^4 + x^3 + 5*x^2 - 13*x + 9
    ],
    [
        393525,
        x^6 - x^5 + 2*x^4 - 3*x^2 + x + 1
    ],
    [
        405769,
        x^6 - x^5 - 2*x^4 + x^3 - 7
    ],
    [
        412049,
        x^6 - 2*x^5 + 5*x^3 - x^2 - 3*x + 1
    ],
    [
        412269,
        x^6 - 2*x^5 + 2*x^4 + 4*x^3 - 14*x^2 + 15*x - 9
    ],
    [
        417893,
        x^6 - x^5 - x^4 + 4*x^3 - 4*x^2 + x + 1
    ],
    [
        421417,
        x^6 - 2*x^4 - x^3 - x^2 - x + 1
    ],
    [
        426409,
        x^6 - 2*x^5 + 2*x^4 - x^3 - 2*x^2 + x - 2
    ],
    [
        -429327,
        x^6 - 2*x^5 - x^4 + 3*x^3 - 3*x^2 + 5*x - 2
    ],
    [
        430569,
        x^6 - x^5 - x^4 + 3*x^3 - 3*x^2 + x + 1
    ],
    [
        437049,
        x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 2*x^2 + 3*x - 2
    ],
    [
        -447471,
        x^6 - x^5 - 5*x^4 + 5*x^3 + 14*x^2 + 6*x + 1
    ],
    [
        -448351,
        x^6 - x^5 - 5*x^4 + 5*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        454313,
        x^6 - x^5 + x^4 - x^3 - 2*x^2 + 2*x + 1
    ],
    [
        461233,
        x^6 - 2*x^5 - 2*x^4 + 3*x^3 + 2*x^2 - 3*x - 2
    ],
    [
        467289,
        x^6 - 3*x^5 + 3*x^4 - x^3 - 3*x + 4
    ],
    [
        467809,
        x^6 - 2*x^5 - x^4 + x^3 + 3*x^2 - 2*x + 1
    ],
    [
        473789,
        x^6 - 2*x^5 + 3*x^4 - 4*x^3 + 7*x^2 - 5*x + 1
    ],
    [
        480169,
        x^6 - x^5 - x^4 + x^3 - 2*x^2 + 2*x + 1
    ],
    [
        489073,
        x^6 - x^5 + x^4 + 3*x^3 - 2*x^2 + x + 1
    ],
    [
        495585,
        x^6 - x^5 + x^4 + x^3 - 2*x^2 + 3*x - 2
    ],
    [
        497853,
        x^6 - 2*x^5 - x^4 + 6*x^3 - 3*x^2 - x + 1
    ],
    [
        499905,
        x^6 - 8*x^4 - 2*x^3 + 19*x^2 + 8*x - 11
    ],
    [
        -508707,
        x^6 - 2*x^5 + x^4 - 2*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        523181,
        x^6 - 5*x^4 - 5*x^3 + 12*x^2 + x - 11
    ],
    [
        532193,
        x^6 - 2*x^5 + 2*x^4 + 2*x^3 - 3*x^2 + 3*x + 1
    ],
    [
        539121,
        x^6 - x^5 - 6*x^4 + 3*x^3 + 12*x^2 - 4*x - 8
    ],
    [
        543321,
        x^6 - 2*x^5 + 3*x^3 - 4*x^2 - x + 4
    ],
    [
        548993,
        x^6 - 3*x^4 - x^3 - x^2 - 2*x + 1
    ],
    [
        -560263,
        x^6 + 2*x^4 - 2*x^3 + 5*x^2 - 14*x + 9
    ],
    [
        -563011,
        x^6 - x^5 - x^4 - 2*x^3 + 3*x + 1
    ],
    [
        567641,
        x^6 - 2*x^5 - 3*x^4 + 5*x^3 + 2*x^2 + 1
    ],
    [
        577289,
        x^6 + 3*x^4 - 3*x^3 + 3*x^2 - 4*x + 1
    ],
    [
        593009,
        x^6 - x^5 - 6*x^4 + x^3 + 20*x^2 - 23
    ],
    [
        595053,
        x^6 - 2*x^5 + 3*x^3 - 4*x^2 + 2*x + 1
    ],
    [
        -596375,
        x^6 - x^5 - x^3 + 3*x^2 + x + 1
    ],
    [
        -599103,
        x^6 - 3*x^5 - x^4 + x^3 + 10*x^2 + 4*x + 1
    ],
    [
        -613111,
        x^6 - 2*x^5 + 7*x^4 - 2*x^3 + 12*x^2 + 10*x + 11
    ],
    [
        613953,
        x^6 - 2*x^5 - x^3 + 3*x^2 + 4*x + 1
    ],
    [
        614169,
        x^6 - x^5 + x^4 + 7*x^3 - 17*x^2 + 15*x - 17
    ],
    [
        630489,
        x^6 - 3*x^5 + x^4 + 3*x^3 - 4*x^2 - 2*x + 1
    ]
]
;
good8:=
[
    [
        50375981,
        x^8 - x^6 - 7*x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        54828125,
        x^8 - 3*x^7 + 2*x^5 + 4*x^4 + 3*x^3 - 10*x^2 + 3*x + 1
    ],
    [
        60765625,
        x^8 - x^7 + x^5 - x^4 + 6*x^3 - 5*x^2 - x + 1
    ],
    [
        -61244599,
        x^8 - 3*x^7 + x^6 + 2*x^5 + x^4 + 2*x^3 - 6*x^2 - 4*x + 1
    ],
    [
        -67381875,
        x^8 - x^7 - 5*x^6 + 9*x^5 + x^4 - 8*x^3 + 3*x + 1
    ],
    [
        70140625,
        x^8 - 2*x^6 - x^4 - 3*x^2 + 1
    ],
    [
        -72353575,
        x^8 - 3*x^7 + 4*x^6 - 7*x^5 + 5*x^4 - 7*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -74671875,
        x^8 - 3*x^7 + 4*x^6 - 2*x^5 - 4*x^4 + 5*x^3 + 5*x - 5
    ],
    [
        -74671875,
        x^8 - 4*x^7 + 5*x^6 - x^5 - 6*x^4 + 9*x^3 - 4*x + 1
    ],
    [
        76488065,
        x^8 - 4*x^7 + 8*x^6 - 10*x^5 + 7*x^4 - 2*x^3 + x^2 - x + 1
    ]
]
;


==> anc/threeD1 <==
quar3D1:=
[
    [
        1421,
        x^4 - 2*x^3 + 2*x^2 - x + 2
    ],
    [
        1813,
        x^4 - 2*x^3 + x + 2
    ],
    [
        2021,
        x^4 - x + 2
    ]
]
;
quin3D1:=
[
    [
        19633,
        x^5 - 2*x^4 + 3*x^3 - 5*x^2 + 3*x - 2
    ],
    [
        23017,
        x^5 - x^4 + x^3 + 2*x^2 - x + 2
    ],
    [
        24841,
        x^5 - x^4 + x^3 - 2*x^2 + x - 2
    ],
    [
        26393,
        x^5 - x^3 - 3*x^2 - 3*x - 2
    ]
]
;
sext3D1:=
[
    [
        -108731,
        x^6 - x^5 + 2*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -122347,
        x^6 - x^5 - 2*x^4 + 2*x^3 - x + 2
    ],
    [
        -134363,
        x^6 - 2*x^5 + 2*x^4 - x + 2
    ],
    [
        -149683,
        x^6 + x^4 - 2*x^3 + x^2 - x + 2
    ],
    [
        -153331,
        x^6 - x^5 + x^2 + 2*x + 1
    ],
    [
        -163915,
        x^6 + x^4 + 2*x^2 - 3*x + 1
    ],
    [
        -167323,
        x^6 - x^5 + x^3 + 2*x^2 - 3*x + 2
    ],
    [
        -177259,
        x^6 - 2*x^5 + x^4 + 2*x^3 - x^2 - x + 2
    ],
    [
        -177643,
        x^6 - x^5 + 2*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -184099,
        x^6 - 2*x^5 + 3*x^4 - 2*x^3 + 3*x^2 - 3*x + 2
    ],
    [
        -194867,
        x^6 - x^5 + 2*x^4 + x^2 + 2*x + 1
    ],
    [
        -197131,
        x^6 - 2*x^5 + 3*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -204299,
        x^6 - 2*x^4 - 2*x^3 + 2*x^2 + 3*x + 2
    ],
    [
        -205379,
        x^6 - 2*x^5 + 2*x^4 + 2*x^3 - 2*x^2 + x + 2
    ],
    [
        -227179,
        x^6 - x^5 + 2*x^4 - x^3 + 2*x^2 - x + 2
    ],
    [
        -235843,
        x^6 - x^5 + 3*x^4 - x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -243923,
        x^6 + 4*x^4 - 2*x^3 + 5*x^2 - 3*x + 2
    ],
    [
        -244315,
        x^6 - x^5 + 3*x^4 - 4*x^3 + 6*x^2 - 3*x + 2
    ],
    [
        -244691,
        x^6 - 3*x^5 + 4*x^4 - 2*x^3 + 2*x^2 - 3*x + 2
    ],
    [
        -257323,
        x^6 - 2*x^4 + 5*x^2 - 5*x + 2
    ],
    [
        -257683,
        x^6 - 2*x^5 + 4*x^4 - 6*x^3 + 5*x^2 - 3*x + 2
    ],
    [
        -259443,
        x^6 - x^5 + 2*x^4 - 3*x^3 + 2*x^2 - x + 2
    ],
    [
        -261019,
        x^6 - x^5 - 2*x^4 + 5*x^3 - 5*x + 4
    ]
]
;
hept3D1:=
[
    [
        -1657223,
        x^7 - x^6 + 2*x^5 - 3*x^4 + 4*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -1939871,
        x^7 - 3*x^6 + 4*x^5 - x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -1947623,
        x^7 - x^6 + 2*x^5 - x^4 - 2*x - 1
    ],
    [
        -2001151,
        x^7 - x^6 + 4*x^5 - 3*x^4 + 4*x^3 - 2*x^2 - 1
    ],
    [
        -2016647,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        -2079887,
        x^7 + 2*x^5 - 2*x^4 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -2146511,
        x^7 - x^3 - 2*x^2 - x - 1
    ],
    [
        -2149423,
        x^7 - 3*x^6 + 5*x^5 - 2*x^4 - 2*x^3 + 3*x^2 + x - 1
    ],
    [
        -2214671,
        x^7 - x^6 - 2*x^5 + 5*x^4 - 2*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2218823,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 3*x^3 - x^2 - x + 2
    ],
    [
        -2239583,
        x^7 - x^6 - x^5 + 2*x^3 - x^2 - x - 1
    ],
    [
        -2280175,
        x^7 - x^6 + 2*x^5 - 2*x^4 - x^3 - 4*x^2 - 2*x - 1
    ],
    [
        -2335727,
        x^7 - 2*x^6 + 3*x^4 - x^3 - 3*x^2 + x + 2
    ],
    [
        -2350807,
        x^7 - x^6 + 2*x^5 - 3*x^4 + 3*x^3 - 3*x^2 + x - 2
    ],
    [
        -2398439,
        x^7 - x^6 + 3*x^5 - x^4 + 3*x^2 - 3*x + 2
    ],
    [
        -2404007,
        x^7 - 2*x^6 + 2*x^5 - x^3 + 3*x^2 - 3*x + 2
    ],
    [
        -2492111,
        x^7 - x^6 + x^5 + x^2 + x + 1
    ],
    [
        -2518351,
        x^7 - x^6 + x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        -2541503,
        x^7 + 2*x^5 + x^3 - x - 1
    ],
    [
        -2544967,
        x^7 - 2*x^6 + 2*x^5 + x^4 - 3*x^3 + 4*x^2 - 3*x + 2
    ],
    [
        -2560343,
        x^7 - x^4 - x^3 + 2*x^2 + x + 2
    ],
    [
        -2578271,
        x^7 - 2*x^6 + 2*x^5 + x^3 - 2*x^2 + x + 1
    ],
    [
        -2598431,
        x^7 - x^6 + x^4 - 4*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -2636831,
        x^7 - x^6 + 4*x^5 - x^4 + x^3 + 3*x^2 - x + 2
    ],
    [
        -2702327,
        x^7 - x^6 + 5*x^5 - 5*x^4 + 8*x^3 - 7*x^2 + 5*x - 2
    ],
    [
        -2808079,
        x^7 - 3*x^6 + 5*x^5 - 5*x^4 + 4*x^3 - x^2 - x + 2
    ],
    [
        -2883791,
        x^7 - 2*x^6 + 5*x^5 - 3*x^4 + 4*x^3 + 2*x + 1
    ],
    [
        -2909503,
        x^7 - x^6 + 2*x^5 + x^4 + 2*x^2 + 2*x + 1
    ],
    [
        -2917919,
        x^7 - x^6 - 2*x^5 - x^4 + 3*x^3 + x^2 - x - 2
    ],
    [
        -2941951,
        x^7 - x^6 + 2*x^5 + x^4 + 2*x^2 - 1
    ],
    [
        -2956471,
        x^7 - 2*x^4 + 3*x^3 - 3*x - 1
    ],
    [
        -2964943,
        x^7 - 2*x^6 + 2*x^5 - x^3 + x + 1
    ],
    [
        -2966279,
        x^7 - 3*x^6 + 5*x^5 - x^4 - 6*x^3 + 11*x^2 - 7*x + 2
    ],
    [
        -2980991,
        x^7 - 2*x^5 - 3*x^4 + x^3 + 5*x^2 + x - 2
    ],
    [
        -3016463,
        x^7 - x^6 + 4*x^5 - 2*x^4 + 3*x^3 + 2*x^2 + 1
    ],
    [
        -3026383,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 5*x^3 - 2*x^2 + 3*x + 1
    ],
    [
        -3131983,
        x^7 + 3*x^5 - x^4 + 3*x^3 - 3*x^2 + 3*x - 2
    ],
    [
        -3148919,
        x^7 - 2*x^6 + 2*x^5 + 2*x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -3150911,
        x^7 - x^6 + x^5 - 3*x^4 + 6*x^3 - 6*x^2 + 5*x - 2
    ],
    [
        -3165479,
        x^7 - 3*x^6 + 4*x^5 - x^4 - 3*x^3 + 3*x^2 - x - 2
    ],
    [
        -3180391,
        x^7 - 2*x^6 + 2*x^5 - 2*x^4 + x^3 + x + 1
    ],
    [
        -3189071,
        x^7 - x^6 + 4*x^5 - 2*x^4 + 2*x^3 + x^2 - 3*x + 2
    ]
]
;
oct3D1:=
[
    [
        9132021,
        x^8 - 3*x^7 + 6*x^6 - 10*x^5 + 13*x^4 - 9*x^3 + 7*x^2 - 2*x + 1
    ],
    [
        9163125,
        x^8 - x^7 - 2*x^6 + 4*x^5 + 3*x^4 - 4*x^3 - 2*x^2 + x + 1
    ],
    [
        9173693,
        x^8 - 2*x^6 - 3*x^5 + 2*x^4 + 2*x^3 + x^2 + 2*x + 1
    ],
    [
        9593957,
        x^8 - 3*x^7 + 5*x^6 - 3*x^5 - x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        9722701,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - x + 2
    ],
    [
        9737253,
        x^8 + x^6 - 3*x^5 - 3*x^4 + 4*x^2 + 3*x + 1
    ],
    [
        9907677,
        x^8 - x^7 - 2*x^5 - x^4 + x^3 + 3*x^2 + 2*x + 1
    ],
    [
        10093709,
        x^8 - x^7 + 2*x^6 - 3*x^5 + x^4 - x^3 + 2*x + 1
    ],
    [
        10799597,
        x^8 - 3*x^7 + 4*x^6 - 2*x^5 + x^3 - x^2 + x + 1
    ],
    [
        11111629,
        x^8 - x^7 + x^6 - x^5 + 2*x^3 + x + 1
    ],
    [
        11593125,
        x^8 - 4*x^7 + 5*x^6 - x^5 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        11934029,
        x^8 + 2*x^6 - x^3 + x^2 - 2*x + 1
    ],
    [
        11944989,
        x^8 - x^6 - 3*x^5 - x^4 + 4*x^2 + 3*x + 1
    ],
    [
        12605429,
        x^8 - x^7 + 3*x^6 - 3*x^5 + 5*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        12753773,
        x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 7*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        12966077,
        x^8 - x^7 - x^6 + x^5 + 3*x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        13122053,
        x^8 - x^7 + x^6 - x^5 + x^4 + x^2 - x + 1
    ],
    [
        13434509,
        x^8 + 2*x^6 - 2*x^5 + 2*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        13678837,
        x^8 - x^7 - x^5 + x^3 + x^2 + 2*x + 1
    ],
    [
        13763549,
        x^8 - 3*x^5 - 2*x^4 + 3*x^2 + 3*x + 2
    ],
    [
        14225557,
        x^8 - 2*x^7 + 5*x^6 - 4*x^5 + 4*x^4 + x^3 + 2*x + 1
    ],
    [
        14399149,
        x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        14516613,
        x^8 - x^7 - x^5 - x^4 + x^3 + 2*x^2 + 1
    ],
    [
        14629653,
        x^8 - 2*x^7 + 6*x^6 - 9*x^5 + 12*x^4 - 11*x^3 + 8*x^2 - 2*x + 1
    ],
    [
        14913989,
        x^8 + x^6 - x^5 + 2*x^4 - x^3 - x + 1
    ],
    [
        15186245,
        x^8 - 2*x^7 + 2*x^6 + x^5 - 2*x^4 + 2*x^3 + x^2 + 1
    ],
    [
        15825197,
        x^8 - x^7 + 2*x^6 + x^5 + 3*x^3 + x^2 + 1
    ],
    [
        16000597,
        x^8 - x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 2*x^3 + x^2 - 2*x + 1
    ],
    [
        16133429,
        x^8 - 2*x^7 + x^6 + x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        16202029,
        x^8 - x^7 + 2*x^6 - x^5 + x^3 - x^2 + 1
    ],
    [
        16252893,
        x^8 - 3*x^7 + 4*x^6 - 6*x^5 + 5*x^4 - 3*x^3 + 5*x^2 + 1
    ],
    [
        16470101,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 4*x^4 - x^3 + x^2 + x + 1
    ],
    [
        16525053,
        x^8 - x^7 + 3*x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        16614413,
        x^8 + 2*x^6 - x^5 + 2*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        16760269,
        x^8 - x^7 + 3*x^6 + 3*x^4 + 2*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        16794509,
        x^8 - x^7 + x^6 + x^4 - 3*x^3 + 4*x^2 - 3*x + 2
    ],
    [
        16848157,
        x^8 - 2*x^7 + 3*x^6 - x^4 + 4*x^3 + x + 2
    ],
    [
        16939717,
        x^8 - x^7 + 2*x^6 - x^5 + x^4 - 2*x^3 + 3*x^2 - 3*x + 2
    ],
    [
        17093717,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        17253389,
        x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + 3*x^2 + x + 2
    ],
    [
        17313077,
        x^8 - x^7 + x^6 - x^5 + x^2 - x + 2
    ],
    [
        17668125,
        x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 6*x^4 - x^3 - 2*x^2 + 2*x + 1
    ],
    [
        17767181,
        x^8 - 2*x^7 + 3*x^6 + x^4 - 6*x^3 + 10*x^2 - 7*x + 2
    ],
    [
        17789813,
        x^8 - 2*x^7 + 4*x^6 - 6*x^5 + 8*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        17799709,
        x^8 - 2*x^7 + 2*x^6 - x^5 - x^4 + x^3 + x^2 - x + 2
    ],
    [
        17908589,
        x^8 - 2*x^7 + 5*x^6 - 5*x^5 + 8*x^4 - 5*x^3 + 5*x^2 + 1
    ],
    [
        17917213,
        x^8 - 2*x^7 + 3*x^6 - 5*x^5 + 6*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        17960909,
        x^8 - x^7 + x^5 - x^4 + 2*x^3 + x^2 - x + 2
    ],
    [
        18069629,
        x^8 - x^7 + 2*x^5 - 2*x^4 + x^3 + 2*x^2 - 3*x + 2
    ],
    [
        18107429,
        x^8 - 3*x^7 + 6*x^6 - 9*x^5 + 10*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        18295573,
        x^8 + 3*x^6 - 2*x^5 + 2*x^4 - 4*x^3 + x^2 - x + 2
    ],
    [
        18350389,
        x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 4*x^4 - 3*x^3 + x^2 + 1
    ],
    [
        18413269,
        x^8 - 2*x^7 + 2*x^6 - x^5 + 2*x^3 - x^2 + 1
    ],
    [
        18607349,
        x^8 - 2*x^7 + 2*x^5 + 2*x^4 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        18688037,
        x^8 - x^7 + 2*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + 4*x^2 + 1
    ],
    [
        18735341,
        x^8 - x^7 + 3*x^6 - 2*x^5 + x^4 - x^2 + 1
    ],
    [
        18750933,
        x^8 - 3*x^7 + 6*x^6 - 8*x^5 + 7*x^4 - 3*x^3 + x^2 + 2*x + 1
    ],
    [
        18781157,
        x^8 - 2*x^7 + 4*x^6 - 2*x^5 + 2*x^4 + 3*x^3 + x + 1
    ],
    [
        18848933,
        x^8 - x^7 + 3*x^6 - 3*x^5 + 6*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        19066309,
        x^8 - 2*x^6 - 2*x^5 + x^3 + 3*x^2 + 2*x + 1
    ],
    [
        19352357,
        x^8 - x^7 + x^6 + 3*x^5 + x^4 + 4*x^2 + 5*x + 2
    ],
    [
        19360637,
        x^8 - 2*x^7 - x^6 + 3*x^5 - 2*x^3 + 2*x^2 + 1
    ],
    [
        19759949,
        x^8 - x^7 + x^6 - 2*x^5 + 3*x^4 - x^2 + 1
    ],
    [
        19841693,
        x^8 - x^7 - x^5 + 3*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        19880669,
        x^8 - 2*x^7 + 3*x^6 - x^5 + 4*x^2 - 4*x + 1
    ],
    [
        19996213,
        x^8 - x^7 + x^5 - x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        20189493,
        x^8 + x^6 - 3*x^5 - x^4 + 2*x^2 + 3*x + 1
    ],
    [
        20422205,
        x^8 - x^5 + 2*x^4 + x^3 + 1
    ],
    [
        20712429,
        x^8 - x^7 - 3*x^6 + x^5 + 8*x^4 - 2*x^3 - 9*x^2 + 2*x + 4
    ],
    [
        21198429,
        x^8 - 3*x^7 + 2*x^6 - 2*x^5 + 3*x^4 + x^3 + 3*x^2 - 2*x + 1
    ],
    [
        24636277,
        x^8 - 4*x^7 + 9*x^6 - 13*x^5 + 14*x^4 - 11*x^3 + 7*x^2 - 3*x + 2
    ],
    [
        25747877,
        x^8 - 4*x^7 + 7*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 3*x^2 - x + 2
    ],
    [
        27388125,
        x^8 - 4*x^7 + 11*x^6 - 19*x^5 + 27*x^4 - 27*x^3 + 21*x^2 - 10*x + 4
    ],
    [
        27806629,
        x^8 - 2*x^6 - 3*x^5 + 4*x^4 + 3*x^3 - 3*x + 2
    ],
    [
        27806629,
        x^8 - x^7 - x^6 + 2*x^5 + 3*x^4 - 3*x^3 - 4*x^2 + x + 4
    ],
    [
        28305389,
        x^8 - x^7 + x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        28822573,
        x^8 - 2*x^7 - x^5 + 3*x^3 + 2*x^2 + 3*x + 2
    ]
]
;
dec3D1:=
[
    [
        -1000724563,
        x^10 - x^9 + x^8 + x^7 - 3*x^6 + 4*x^5 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1079679539,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 4*x^6 - 2*x^5 + x^4 - x^3 + x^2 + x + 1
    ],
    [
        -1082002627,
        x^10 + 2*x^8 + 2*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -1123038419,
        x^10 - 2*x^9 + 3*x^7 - 3*x^6 - x^5 + 4*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        -1126783387,
        x^10 - x^9 + x^7 - x^6 - 4*x^5 + x^4 + 2*x^3 + x^2 + x + 1
    ],
    [
        -1145975947,
        x^10 - x^9 - x^8 + x^7 - x^6 + x^5 + x^4 - x^3 + 3*x^2 + 1
    ],
    [
        -1173917939,
        x^10 - 2*x^9 + 5*x^8 - 9*x^7 + 12*x^6 - 14*x^5 + 15*x^4 - 12*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -1183635067,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 9*x^6 - 10*x^5 + 10*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1220910659,
        x^10 - 2*x^9 + x^8 + 4*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -1227037291,
        x^10 - x^9 - x^8 + 2*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1227045427,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 10*x^5 + 9*x^4 - 8*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1267785107,
        x^10 - x^9 + x^7 + x^6 - x^5 - x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -1269970651,
        x^10 - x^9 + x^8 + x^7 - 3*x^6 + 4*x^5 - x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1349455059,
        x^10 + x^8 - x^7 + 3*x^6 - x^5 + 2*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1356333131,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 5*x^6 + 4*x^5 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1370565299,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 4*x^6 + x^5 + 3*x^4 - 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -1378212651,
        x^10 + 2*x^8 - x^7 - 2*x^6 - 2*x^4 + 4*x^3 + x^2 - 3*x + 1
    ],
    [
        -1387643867,
        x^10 - x^8 - 4*x^7 + x^6 + 3*x^5 + 4*x^4 - x^3 - x^2 - x + 1
    ],
    [
        -1389274123,
        x^10 - 2*x^9 + 5*x^7 - 5*x^6 - 3*x^5 + 8*x^4 - x^3 - 4*x^2 + x + 1
    ],
    [
        -1393568307,
        x^10 - x^9 - 3*x^8 - x^7 + 6*x^6 + 4*x^5 - 2*x^4 - 4*x^3 + x^2 + 2*x + 1
    ],
    [
        -1414323787,
        x^10 - x^9 + x^8 - x^6 + 2*x^5 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1417293547,
        x^10 - x^9 + x^8 - 4*x^7 + 2*x^6 - 2*x^5 + 3*x^4 + 2*x^2 + x + 1
    ],
    [
        -1437044747,
        x^10 - 3*x^9 + 7*x^8 - 13*x^7 + 20*x^6 - 23*x^5 + 23*x^4 - 18*x^3 + 11*x^2 - 4*x + 1
    ],
    [
        -1473377819,
        x^10 - 5*x^9 + 11*x^8 - 14*x^7 + 16*x^6 - 20*x^5 + 20*x^4 - 13*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -1484858099,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 2*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1494866419,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^6 + 2*x^4 + 2*x + 1
    ],
    [
        -1499158307,
        x^10 + 2*x^8 - x^7 + 4*x^6 - 2*x^5 + 4*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1509566987,
        x^10 - x^9 + x^8 + 2*x^7 - 3*x^6 + 3*x^5 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1519920107,
        x^10 - x^9 - x^8 + x^7 + 3*x^6 - 3*x^5 + 3*x^2 - 3*x + 1
    ],
    [
        -1525434059,
        x^10 - 2*x^9 + 2*x^8 - 5*x^7 + 5*x^6 - 3*x^5 + 6*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1544442275,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 - x^6 + 6*x^5 - 5*x^4 - x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -1545394187,
        x^10 + x^8 - x^5 + 2*x^4 + 3*x^3 + x + 1
    ],
    [
        -1580882819,
        x^10 - 2*x^9 + 3*x^8 - x^7 + 2*x^5 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1588132027,
        x^10 - 2*x^8 - x^7 + 2*x^6 - x^5 - x^3 + x^2 + 2*x + 1
    ],
    [
        -1590524627,
        x^10 - x^8 - x^7 + 3*x^6 + 3*x^5 - x^4 - 3*x^3 + 2*x + 1
    ],
    [
        -1602053227,
        x^10 - 2*x^9 + x^8 - 2*x^5 + 7*x^4 - 8*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -1610679667,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^6 + 4*x^5 + x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1610773547,
        x^10 - 3*x^7 + x^5 - x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -1627403083,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 - 2*x^5 + 3*x^4 - 5*x^3 + 6*x^2 - 3*x + 2
    ],
    [
        -1630376347,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 2*x^5 + x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        -1658293979,
        x^10 - x^9 + 2*x^8 + x^6 + x^5 + 2*x^4 - x^3 + x^2 + x + 1
    ],
    [
        -1661520827,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 3*x^6 + 5*x^5 - 3*x^4 + 3*x^2 - 2*x + 1
    ],
    [
        -1664587179,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 14*x^6 - 16*x^5 + 15*x^4 - 13*x^3 + 13*x^2 - 10*x + 4
    ],
    [
        -1667639411,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 5*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -1671346339,
        x^10 - 2*x^7 + x^6 + x^5 + 2*x^4 - 2*x^3 + 1
    ],
    [
        -1694855259,
        x^10 - 3*x^9 + 2*x^8 + 5*x^7 - 8*x^6 + 4*x^4 + x^3 + x^2 - 3*x + 1
    ],
    [
        -1737433307,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 2*x^6 - x^5 + 2*x^4 + x^2 - 2*x + 1
    ],
    [
        -1746415971,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 4*x^6 - 3*x^5 - x^4 + 3*x^3 + x^2 + 2*x + 1
    ],
    [
        -1758065563,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 6*x^6 - x^5 - 6*x^4 - 2*x^3 + 4*x^2 + 3*x + 1
    ],
    [
        -1762053451,
        x^10 - 4*x^9 + 8*x^8 - 8*x^7 + 4*x^6 + x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1766622499,
        x^10 - x^9 + 2*x^8 - x^6 + 3*x^5 - 2*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1769545683,
        x^10 + x^8 - 2*x^7 - 4*x^6 - 2*x^5 + 3*x^3 + 5*x^2 + x + 1
    ],
    [
        -1775377651,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 6*x^6 - 4*x^5 + 6*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -1781108419,
        x^10 - x^9 + x^8 + 2*x^7 - 3*x^6 + 4*x^5 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1786836379,
        x^10 - 3*x^8 + 7*x^6 - 2*x^5 - 7*x^4 + 5*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1788464963,
        x^10 - 3*x^9 + 4*x^8 - 4*x^6 + 2*x^5 + 4*x^4 - 3*x^3 - x^2 + x + 1
    ],
    [
        -1794367723,
        x^10 - 3*x^9 + 6*x^8 - 6*x^7 + 5*x^6 - x^5 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1813661939,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 4*x^5 + x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -1816573379,
        x^10 - x^8 - x^6 - 4*x^5 + x^4 + 5*x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -1818876931,
        x^10 + x^8 - 2*x^7 - x^6 + x^5 + 4*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        -1842819619,
        x^10 + 3*x^8 - x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -1843956171,
        x^10 - x^9 - x^8 + x^7 + 4*x^6 - 4*x^5 - 4*x^4 + 7*x^3 - 3*x + 1
    ],
    [
        -1846705603,
        x^10 - x^9 + x^8 - 2*x^7 + x^6 - x^5 + x^2 + x + 1
    ],
    [
        -1850465867,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^6 + 3*x^5 + x^4 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        -1857996299,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 15*x^6 - 16*x^5 + 15*x^4 - 10*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1862848171,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 2*x^6 - 3*x^5 + 4*x^4 + x^3 - x^2 + 1
    ],
    [
        -1867427459,
        x^10 - 3*x^9 + 8*x^8 - 14*x^7 + 21*x^6 - 23*x^5 + 22*x^4 - 15*x^3 + 8*x^2 - 2*x + 1
    ],
    [
        -1870344139,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 4*x^5 + 3*x^4 + 2*x^3 - 3*x^2 + 1
    ],
    [
        -1870601587,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 2*x^6 - x^5 + x^4 + 2*x^2 + x + 1
    ],
    [
        -1875845547,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 9*x^6 + 7*x^5 + 2*x^4 - 5*x^3 + 7*x^2 - 2*x + 1
    ],
    [
        -1890602939,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 4*x^6 + 3*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1896172451,
        x^10 - x^8 + 2*x^6 - 2*x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -1902902987,
        x^10 - x^9 + x^7 - x^5 + x^2 + 2*x + 1
    ],
    [
        -1914683699,
        x^10 - 3*x^9 + 8*x^8 - 14*x^7 + 21*x^6 - 24*x^5 + 23*x^4 - 17*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -1917048627,
        x^10 - x^9 + x^8 - 3*x^7 - 2*x^6 + 2*x^4 + 6*x^3 + 7*x^2 + 4*x + 1
    ],
    [
        -1951228907,
        x^10 - x^9 + 2*x^7 + x^6 - 3*x^5 + 2*x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -1958465027,
        x^10 + 2*x^8 - x^7 - x^6 + x^5 - 2*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1963444907,
        x^10 - 2*x^9 + 2*x^8 + 2*x^6 - 4*x^5 + 2*x^4 + 4*x^3 - 3*x^2 - x + 1
    ],
    [
        -1964941411,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 8*x^4 - 7*x^3 + 5*x^2 - 3*x + 2
    ],
    [
        -1968548867,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 3*x^6 + x^5 + x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1973023771,
        x^10 - 2*x^9 + x^8 - 2*x^7 + 5*x^6 - 3*x^5 - 2*x^4 - x^3 + 3*x^2 + x + 1
    ],
    [
        -1977126499,
        x^10 - x^7 - x^6 - x^5 + x^3 + x + 1
    ],
    [
        -1985264179,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 4*x^6 - 5*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1987749107,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -1994092147,
        x^10 - 4*x^9 + 10*x^8 - 18*x^7 + 26*x^6 - 30*x^5 + 29*x^4 - 22*x^3 + 14*x^2 - 7*x + 2
    ],
    [
        -1998553387,
        x^10 - x^9 - x^7 + 4*x^6 - 2*x^4 - 3*x^3 + x^2 + 2*x + 1
    ],
    [
        -2000172123,
        x^10 + x^6 - x^5 + x^2 + x + 1
    ],
    [
        -2014454691,
        x^10 - x^9 + 2*x^8 + x^7 - 2*x^6 + 5*x^5 - x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2026035323,
        x^10 - x^9 + x^8 + x^7 + x^6 - 2*x^5 + 2*x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        -2039741603,
        x^10 + x^8 - x^7 - 2*x^6 - 2*x^5 - x^4 + x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -2048687611,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 + x^5 - 2*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2050462027,
        x^10 - 2*x^9 + 2*x^8 - x^6 + x^5 + 2*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2059279787,
        x^10 - 2*x^8 - 3*x^7 + 3*x^6 + 7*x^5 - 2*x^4 - 7*x^3 + 3*x + 1
    ],
    [
        -2067956771,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 3*x^6 - 2*x^5 - x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -2069643547,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 7*x^5 + 9*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2070393187,
        x^10 - 2*x^9 + x^7 + x^6 - 3*x^5 + x^4 + 2*x^3 + x^2 - x + 1
    ],
    [
        -2079849059,
        x^10 - x^9 + x^8 - 2*x^5 + 7*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2080847707,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 2*x^6 - 4*x^5 + x^4 + x^2 + x + 1
    ],
    [
        -2096514419,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 3*x^6 - x^5 + 5*x^4 - x^3 - x^2 + x + 1
    ],
    [
        -2100628219,
        x^10 - x^9 + x^8 - 2*x^6 + 3*x^5 - x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2108238907,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 3*x^6 + 3*x^5 + 3*x^4 - 2*x^3 + x^2 + 3*x + 1
    ],
    [
        -2141647147,
        x^10 + 2*x^8 - x^7 + x^6 - x^5 - x^4 - x^2 + x + 1
    ],
    [
        -2172971547,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 3*x^6 - 2*x^4 + 2*x^3 + x^2 + 1
    ],
    [
        -2183641011,
        x^10 + x^8 - x^7 - x^6 - x^5 + 2*x^2 + 2*x + 1
    ],
    [
        -2183864707,
        x^10 - x^9 + x^7 - x^6 - x^3 + 2*x^2 + 1
    ],
    [
        -2194562747,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + 3*x^5 + x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2199451091,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 3*x^6 - 2*x^5 + x^4 - x^3 - x + 1
    ],
    [
        -2201154507,
        x^10 - 2*x^9 + 2*x^8 - 3*x^6 + x^5 + 2*x^4 - 2*x^3 + x^2 + 3*x + 1
    ],
    [
        -2201504427,
        x^10 - 4*x^8 - 2*x^7 + 8*x^6 + 3*x^5 - 7*x^4 - 5*x^3 + 5*x^2 + 4*x + 1
    ],
    [
        -2206848827,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 6*x^6 - 3*x^5 - x^3 + 5*x^2 - 5*x + 2
    ],
    [
        -2219233707,
        x^10 - x^9 - x^8 + 4*x^6 + x^5 - x^4 + 2*x^3 + 6*x^2 + 4*x + 1
    ],
    [
        -2219758987,
        x^10 - x^9 + x^8 - x^7 - 2*x^5 + x^4 + x^2 + x + 1
    ],
    [
        -2241268091,
        x^10 + x^8 + 3*x^6 - 2*x^5 + 3*x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        -2247995419,
        x^10 - 2*x^9 - x^8 + 4*x^7 - 4*x^5 + 3*x^4 + x^3 - 4*x^2 + x + 2
    ],
    [
        -2252569331,
        x^10 - 2*x^9 - x^8 + 2*x^7 + 3*x^6 - x^5 - 3*x^4 - 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2256366051,
        x^10 - 2*x^9 - x^8 + 2*x^7 + 4*x^6 - 2*x^5 - 4*x^4 - x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -2256826779,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 - x^6 + 5*x^5 - 4*x^3 + x^2 + 3*x + 1
    ],
    [
        -2258463643,
        x^10 - 2*x^8 - 2*x^7 + x^6 + 3*x^5 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -2262915387,
        x^10 - 3*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 2*x^5 + x^2 + 2*x + 1
    ],
    [
        -2273001299,
        x^10 - x^9 - x^8 + 2*x^7 - 3*x^5 + x^4 + x^3 - x^2 + x + 1
    ],
    [
        -2279364419,
        x^10 - 4*x^9 + 10*x^8 - 17*x^7 + 25*x^6 - 30*x^5 + 31*x^4 - 24*x^3 + 15*x^2 - 6*x + 1
    ],
    [
        -2287435331,
        x^10 + x^8 - x^7 + 2*x^6 - x^5 - 2*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -2288006891,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        -2290501747,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 2*x^5 + 5*x^4 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2304999099,
        x^10 - x^9 + 6*x^8 - 5*x^7 + 13*x^6 - 7*x^5 + 10*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2305831067,
        x^10 - 2*x^8 - x^7 + 4*x^6 + 2*x^5 - 3*x^4 - 3*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -2308529539,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 5*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2315468539,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + x^6 - 3*x^5 + 6*x^4 - 6*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -2315795611,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 6*x^5 + 4*x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        -2316721419,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 8*x^6 - 12*x^5 + 12*x^4 - 13*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -2317944571,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 6*x^6 - 8*x^5 + 5*x^4 - x + 1
    ],
    [
        -2318993291,
        x^10 - x^9 + 2*x^8 - x^6 + x^5 - x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2330480627,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 6*x^6 - 4*x^5 + 3*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -2342362699,
        x^10 - 2*x^7 + x^6 + x^5 - 2*x^3 + 2*x + 1
    ],
    [
        -2348537707,
        x^10 - x^9 + x^8 - x^7 - x^4 + 2*x^3 + x^2 + x + 1
    ],
    [
        -2349554947,
        x^10 - 2*x^9 + 4*x^6 - x^5 - 3*x^4 - 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2358035307,
        x^10 - x^9 + x^7 - 2*x^6 + 2*x^5 + 4*x^4 - 3*x^3 - 3*x^2 + x + 1
    ],
    [
        -2362839403,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 16*x^6 - 17*x^5 + 15*x^4 - 10*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -2370259051,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^6 + x^5 - x^3 + 2*x^2 + 1
    ],
    [
        -2373845587,
        x^10 - x^9 + x^8 - x^6 + 3*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        -2378162771,
        x^10 - x^9 - x^6 - 2*x^5 + 2*x^4 + 2*x + 1
    ],
    [
        -2395153427,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 4*x^6 - x^4 + x^3 - 2*x + 1
    ],
    [
        -2399934595,
        x^10 - 2*x^9 + 2*x^8 + x^7 - x^6 - x^5 + 4*x^4 - x^3 + 1
    ],
    [
        -2401724747,
        x^10 - x^9 + 2*x^8 - 3*x^7 + x^6 - 4*x^5 + x^4 + 3*x^2 + x + 1
    ],
    [
        -2401960843,
        x^10 + x^8 + 2*x^6 - 2*x^5 + 2*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2418775883,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - 2*x^5 + 3*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -2425295291,
        x^10 - x^9 - 2*x^8 + 3*x^6 + 3*x^5 - x^4 - 5*x^3 - 2*x^2 + 3*x + 2
    ],
    [
        -2426633179,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - x^6 - 4*x^5 + 5*x^4 + x^3 - 3*x^2 + x + 1
    ],
    [
        -2428030547,
        x^10 - x^9 + x^8 - 3*x^7 + 2*x^6 - x^5 + 3*x^4 + x^2 - 2*x + 1
    ],
    [
        -2442174331,
        x^10 - x^9 + x^8 + 4*x^5 - 5*x^4 + 5*x^2 - 4*x + 1
    ],
    [
        -2444424187,
        x^10 - x^9 + 2*x^8 + 4*x^5 - 4*x^4 + x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2459734331,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 9*x^5 + 8*x^4 - 8*x^3 + 7*x^2 - 3*x + 2
    ],
    [
        -2464512371,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 6*x^6 - 5*x^5 + 7*x^4 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2476921147,
        x^10 - 3*x^9 + 4*x^8 - 5*x^6 + 4*x^5 + 4*x^4 - 4*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2478446227,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -2493709523,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 7*x^5 + 8*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2500404131,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 4*x^5 + x^3 + 2*x^2 - x + 1
    ],
    [
        -2505127091,
        x^10 - x^9 + x^8 - 4*x^7 + 4*x^6 - x^5 + 4*x^4 - 4*x^3 - x + 2
    ],
    [
        -2507892923,
        x^10 - x^9 - 2*x^8 + x^7 + 2*x^6 - 3*x^5 + x^4 + 5*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2508247387,
        x^10 - x^9 - 2*x^8 + 5*x^6 + x^5 - 3*x^4 - 3*x^3 + x^2 + 2*x + 1
    ],
    [
        -2514456947,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2515444363,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 15*x^6 - 15*x^5 + 13*x^4 - 10*x^3 + 6*x^2 - 3*x + 2
    ],
    [
        -2518817027,
        x^10 - x^9 - x^8 - x^7 + 2*x^6 + 2*x^5 - x^4 - 4*x^3 + x^2 + 3*x + 1
    ],
    [
        -2523346067,
        x^10 - x^8 - x^7 + 2*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -2526966427,
        x^10 + 2*x^8 - 2*x^7 - 4*x^5 + 2*x^4 - 3*x^3 + 3*x^2 - 2*x + 4
    ],
    [
        -2536909523,
        x^10 - 3*x^8 - x^7 + 2*x^6 + x^5 + 3*x^4 + x^3 - 4*x^2 - x + 2
    ],
    [
        -2536999843,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - 3*x^5 + 4*x^4 + 2*x^3 - 3*x^2 - x + 1
    ],
    [
        -2539505491,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 - x^6 + 5*x^5 - 4*x^4 - x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2545787459,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 6*x^5 + 7*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2567022067,
        x^10 - x^9 - 2*x^7 + 2*x^6 + 2*x^5 + x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        -2582395187,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 2*x^6 - 5*x^5 + 4*x^4 + 3*x^3 - 3*x^2 - x + 2
    ],
    [
        -2583586027,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 2*x^6 - x^5 + 2*x^4 - 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -2584319659,
        x^10 - x^9 + x^8 - x^7 + 3*x^6 - 4*x^5 + 3*x^4 - x + 1
    ],
    [
        -2597175979,
        x^10 - 4*x^9 + 7*x^8 - 7*x^7 + 4*x^6 - 3*x^4 + 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2600632427,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 5*x^6 - x^5 - 2*x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        -2602685699,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 2*x^6 + 4*x^5 - 3*x^4 + 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -2606773187,
        x^10 - x^7 + x^6 - x^5 + x^4 + x^2 - x + 1
    ],
    [
        -2613502187,
        x^10 - x^8 - 2*x^7 + x^6 - 2*x^3 + x^2 + 3*x + 1
    ],
    [
        -2618986939,
        x^10 - x^9 + x^8 - x^7 + 3*x^6 - x^5 + 3*x^4 + 3*x^2 - x + 1
    ],
    [
        -2640028187,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 8*x^5 + 8*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2657869187,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 3*x^6 + x^5 + 2*x^4 - x^3 + 2*x + 1
    ],
    [
        -2658106547,
        x^10 - 2*x^8 - 3*x^7 + 3*x^6 + 4*x^5 - 4*x^3 + 2*x + 1
    ],
    [
        -2674970027,
        x^10 + x^8 - x^4 + x^2 - x + 1
    ],
    [
        -2675233075,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 12*x^6 - 15*x^5 + 17*x^4 - 15*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        -2684112659,
        x^10 - x^9 - x^8 + 4*x^7 - x^6 - 5*x^5 + 6*x^4 - 3*x^2 + x + 1
    ],
    [
        -2688788171,
        x^10 - 3*x^7 - x^6 + 2*x^5 + 4*x^4 + 2*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2702667707,
        x^10 - x^9 + 2*x^8 + x^7 - 3*x^6 + 4*x^5 - 2*x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2708585827,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 3*x^5 + 5*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -2713268259,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 10*x^6 - 9*x^5 + 7*x^4 - 4*x^3 + 4*x^2 + 1
    ],
    [
        -2722113683,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 10*x^6 - 8*x^5 + 4*x^4 - x^3 + x^2 + 1
    ],
    [
        -2723545403,
        x^10 - 2*x^8 - 2*x^7 + 2*x^6 - x^4 + x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2740787299,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 4*x^6 - x^5 - x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -2741456395,
        x^10 - 3*x^8 - 2*x^7 + 5*x^6 + 6*x^5 - 3*x^4 - 7*x^3 + 3*x + 1
    ],
    [
        -2741827763,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 8*x^6 - 7*x^5 + 9*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2745622531,
        x^10 - 3*x^7 - 3*x^6 - x^5 + 3*x^4 + 7*x^3 + 7*x^2 + 4*x + 1
    ],
    [
        -2747883851,
        x^10 + x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2750980811,
        x^10 - 3*x^8 - 2*x^7 + 4*x^6 + 6*x^5 - x^4 - 7*x^3 - 2*x^2 + 3*x + 2
    ],
    [
        -2753226131,
        x^10 - x^9 + x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -2753303747,
        x^10 - 2*x^9 + x^8 + 4*x^7 - 6*x^6 + 2*x^5 + 5*x^4 - 4*x^3 + x^2 + x + 1
    ],
    [
        -2759060971,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 10*x^4 - 9*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2759324923,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 12*x^6 - 12*x^5 + 13*x^4 - 10*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2761271451,
        x^10 - x^9 + 4*x^6 - 4*x^5 - 10*x^4 + 8*x^2 + 5*x + 1
    ],
    [
        -2768507803,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + 2*x^5 + x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2780391931,
        x^10 - x^9 - x^8 + 4*x^7 - x^6 - 2*x^5 + 4*x^4 - x^2 + 1
    ],
    [
        -2780757691,
        x^10 - x^9 + x^8 - x^6 + 4*x^5 - 5*x^4 + 2*x^3 + 3*x^2 - 5*x + 2
    ],
    [
        -2781240283,
        x^10 - 2*x^9 - x^8 + 4*x^7 + x^6 - 5*x^5 + 2*x^3 + x^2 + x + 2
    ],
    [
        -2782198355,
        x^10 - 2*x^9 + x^8 + 4*x^7 - 7*x^6 + 5*x^5 + 3*x^4 - 9*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -2796315667,
        x^10 - 2*x^8 - x^7 + 3*x^6 + 2*x^5 - x^4 - 2*x^3 + x^2 + 2*x + 1
    ],
    [
        -2799704043,
        x^10 - 2*x^7 - 3*x^6 - x^5 + 2*x^4 + 4*x^3 + 2*x^2 + 1
    ],
    [
        -2799724579,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 9*x^6 - 9*x^5 + 10*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2807531707,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 2*x^6 + 2*x^5 + 2*x^4 + x^2 + 2*x + 1
    ],
    [
        -2810915011,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 5*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -2811394219,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 + x^5 + x^3 - 2*x + 1
    ],
    [
        -2812385539,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 17*x^6 - 18*x^5 + 16*x^4 - 10*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2824967627,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 10*x^6 - 10*x^5 + 11*x^4 - 9*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2832894811,
        x^10 - x^9 - x^8 - x^5 + x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        -2837819147,
        x^10 - 2*x^9 + 3*x^7 - 4*x^5 + 3*x^4 + x^3 - 2*x^2 + x + 1
    ],
    [
        -2846065787,
        x^10 - x^9 + 3*x^7 - x^6 - 2*x^5 + 4*x^4 - 2*x^2 + x + 1
    ],
    [
        -2847712003,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 8*x^6 - 7*x^5 + 9*x^4 - 6*x^3 + 5*x^2 - x + 1
    ],
    [
        -2847958299,
        x^10 - 4*x^9 + 6*x^8 - 7*x^7 + 12*x^6 - 14*x^5 + 10*x^4 - 10*x^3 + 7*x^2 - x + 1
    ],
    [
        -2847987211,
        x^10 - 2*x^8 - x^7 + 5*x^6 + 4*x^5 - 4*x^4 - 5*x^3 + x^2 + 3*x + 1
    ],
    [
        -2858190571,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 2*x^6 - 2*x^4 + 3*x^3 - 2*x + 1
    ],
    [
        -2860769891,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 9*x^6 - 9*x^5 + 9*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2867871299,
        x^10 - 4*x^9 + 9*x^8 - 12*x^7 + 9*x^6 - 2*x^5 - 3*x^4 + 3*x^3 + 1
    ],
    [
        -2868238907,
        x^10 - x^9 - x^8 + x^7 + 3*x^6 - 2*x^5 - 6*x^4 - x^3 + 5*x^2 + 4*x + 1
    ],
    [
        -2878760267,
        x^10 - x^7 - 3*x^6 + 2*x^5 + x^4 + 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2884270667,
        x^10 - x^9 - x^6 + 3*x^5 + 2*x^4 - 3*x^3 + 2*x + 1
    ],
    [
        -2887633531,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 11*x^6 - 9*x^5 + 6*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -2891628827,
        x^10 - x^8 - x^7 - 2*x^6 - x^5 + 2*x^4 + x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2901047947,
        x^10 - 2*x^9 + 2*x^8 + x^7 - x^6 + x^4 + 2*x^3 - x^2 - 2*x + 1
    ],
    [
        -2903946211,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 11*x^6 - 12*x^5 + 12*x^4 - 9*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2906227747,
        x^10 - x^9 + 2*x^7 + x^6 - 3*x^5 + x^4 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        -2906494963,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        -2907872603,
        x^10 - x^9 - x^7 - 2*x^6 + x^5 + 2*x^3 + 3*x^2 + 1
    ],
    [
        -2908647179,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 10*x^5 + 9*x^4 - 6*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2910237571,
        x^10 - 2*x^9 + 3*x^8 - 3*x^6 + 5*x^5 - 2*x^4 + 3*x^2 - 3*x + 2
    ],
    [
        -2926839011,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 5*x^6 + 5*x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        -2928373939,
        x^10 - 3*x^9 + 6*x^8 - 6*x^7 + 3*x^6 + 4*x^5 - 7*x^4 + 5*x^3 + x^2 - 3*x + 1
    ],
    [
        -2931768299,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 3*x^6 - 4*x^5 + 7*x^4 - 2*x^3 - x^2 + 1
    ],
    [
        -2935808027,
        x^10 + 2*x^8 - 3*x^7 + 2*x^6 - 4*x^5 + 4*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -2947906651,
        x^10 - 3*x^9 + 3*x^8 + 2*x^7 - 6*x^6 + 2*x^5 + 8*x^4 - 14*x^3 + 13*x^2 - 7*x + 2
    ],
    [
        -2950249147,
        x^10 - x^9 + 2*x^8 + 2*x^7 + 2*x^6 + 3*x^5 + 4*x^4 + 4*x^3 + 5*x^2 + 3*x + 1
    ],
    [
        -2950634147,
        x^10 - x^9 + x^8 - 2*x^7 + x^6 - 2*x^5 + x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -2954217339,
        x^10 + 4*x^8 - 4*x^7 + 9*x^6 - 13*x^5 + 14*x^4 - 14*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -2956696027,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 14*x^6 - 15*x^5 + 15*x^4 - 10*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2960127691,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2961758179,
        x^10 - 2*x^8 - x^7 + 3*x^6 + 2*x^5 - 2*x^4 - x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -2962245067,
        x^10 - 2*x^9 + 6*x^8 - 6*x^7 + 8*x^6 - 2*x^5 + x^4 + 2*x^3 - x + 1
    ],
    [
        -2966991067,
        x^10 - 2*x^9 + 5*x^8 - 9*x^7 + 14*x^6 - 18*x^5 + 19*x^4 - 18*x^3 + 14*x^2 - 6*x + 1
    ],
    [
        -2972532331,
        x^10 - x^9 + 3*x^8 + x^7 + 2*x^6 + 4*x^5 + 4*x^4 + 2*x^3 + 4*x^2 + x + 1
    ],
    [
        -2978468651,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 7*x^6 - 8*x^5 + 10*x^4 - 10*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2978575867,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 10*x^6 - 10*x^5 + 10*x^4 - 8*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2981950187,
        x^10 - 2*x^9 + x^8 - x^6 + 2*x^5 - 3*x^4 + x^3 + 2*x^2 - x + 1
    ],
    [
        -2987073059,
        x^10 + 3*x^8 + 7*x^6 - 3*x^5 + 8*x^4 - 3*x^3 + 5*x^2 - x + 1
    ],
    [
        -2988023267,
        x^10 + x^8 - 2*x^7 + x^6 - x^5 + 3*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2993427475,
        x^10 - 2*x^9 + 2*x^7 - 3*x^6 + 5*x^4 + x^3 - x + 1
    ],
    [
        -2997145267,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 17*x^6 - 19*x^5 + 18*x^4 - 14*x^3 + 9*x^2 - 5*x + 2
    ],
    [
        -3005529251,
        x^10 - x^9 - x^8 + 2*x^7 + 2*x^6 - x^5 - 2*x^4 - 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -3005955299,
        x^10 - x^9 - x^8 + 4*x^6 - 3*x^4 - 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -3008886163,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 3*x^6 - 5*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - x + 2
    ],
    [
        -3031772419,
        x^10 - 2*x^9 + 2*x^8 + x^7 - x^6 - 2*x^5 + 4*x^4 - x^3 - x^2 - x + 1
    ],
    [
        -3032191507,
        x^10 + 3*x^8 - x^7 + 5*x^6 + x^5 + 5*x^4 + 2*x^3 + 4*x^2 + x + 1
    ],
    [
        -3035603539,
        x^10 - x^8 + 3*x^6 - x^5 - 5*x^4 - 2*x^3 + 4*x^2 + 4*x + 1
    ],
    [
        -3039358707,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 4*x^6 - 4*x^5 - 4*x^4 + 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -3046928827,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 7*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -3047735651,
        x^10 - 2*x^9 + 3*x^7 - 3*x^6 + x^5 - x^3 + 2*x^2 - x + 1
    ],
    [
        -3050557747,
        x^10 - x^9 + x^8 - 2*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3055641651,
        x^10 - 2*x^8 - x^7 + 2*x^6 + 2*x^5 + 6*x^4 + 12*x^3 + 11*x^2 + 5*x + 1
    ],
    [
        -3058778051,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -3058906387,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 3*x^6 + x^5 + x^4 + x^3 + x^2 - x + 2
    ],
    [
        -3063539419,
        x^10 - 4*x^9 + 9*x^8 - 12*x^7 + 11*x^6 - 5*x^5 + 3*x^3 - x^2 + x + 1
    ],
    [
        -3068007451,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 9*x^4 - 9*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -3085969171,
        x^10 - 2*x^8 - 3*x^7 + 2*x^6 + 5*x^5 + 3*x^4 - 2*x^3 - 2*x^2 - x + 1
    ],
    [
        -3088252907,
        x^10 - 2*x^9 + x^8 + 2*x^7 - x^6 - 3*x^5 + 8*x^4 - 9*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -3090234611,
        x^10 - x^8 - x^7 + x^5 + 2*x^4 - x^3 + 2*x + 1
    ],
    [
        -3090393619,
        x^10 + 3*x^8 - 3*x^7 + 4*x^6 - 6*x^5 + 7*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3094169227,
        x^10 - x^9 + 2*x^8 - x^7 - x^6 + 2*x^5 - x^4 + 3*x^2 - 3*x + 1
    ],
    [
        -3095287987,
        x^10 - 2*x^9 + 6*x^8 - 10*x^7 + 16*x^6 - 19*x^5 + 19*x^4 - 16*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        -3108703067,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 4*x^6 - 4*x^5 + 3*x^4 - x^3 + 3*x^2 + x + 1
    ],
    [
        -3114362003,
        x^10 + 2*x^8 - x^7 + 3*x^6 - x^5 + 3*x^4 - x^3 + x^2 + 1
    ],
    [
        -3115331875,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 4*x^6 - x^5 - x^4 + 2*x^3 - x^2 + x + 1
    ],
    [
        -3116659387,
        x^10 - 2*x^9 + 2*x^8 - 3*x^6 + 6*x^5 - 6*x^4 + x^3 + 5*x^2 - 5*x + 2
    ],
    [
        -3121694883,
        x^10 - 4*x^9 + 6*x^8 - 4*x^7 + x^6 + x^5 - 2*x^4 - 2*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -3123495859,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 8*x^6 - 6*x^5 + 5*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -3126796867,
        x^10 + 3*x^8 - x^7 + 3*x^6 - 3*x^5 + x^4 - 3*x^3 + 1
    ],
    [
        -3137977611,
        x^10 + x^8 - x^7 + x^6 - x^5 + 3*x^4 - x^3 + x^2 - x + 1
    ],
    [
        -3139902387,
        x^10 - 2*x^9 + 2*x^8 - x^6 + x^5 + x^4 - 3*x^3 + x + 1
    ],
    [
        -3144836259,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 5*x^6 - 3*x^5 + 4*x^4 - 3*x^3 + x^2 - 2*x + 1
    ],
    [
        -3145756931,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 5*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -3146790427,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 11*x^5 + 10*x^4 - 6*x^3 + 5*x^2 - x + 1
    ],
    [
        -3158300027,
        x^10 - x^8 + 3*x^6 - 2*x^5 - x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -3163076611,
        x^10 - x^8 - 2*x^7 + 3*x^6 + 4*x^5 - 2*x^4 - 4*x^3 + x^2 + 3*x + 1
    ],
    [
        -3165004667,
        x^10 - 3*x^9 + 7*x^8 - 9*x^7 + 10*x^6 - 7*x^5 + 5*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3185653267,
        x^10 + x^8 - x^7 + x^5 + x^3 - 2*x + 1
    ],
    [
        -3185848027,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 10*x^6 - 10*x^5 + 10*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3194651419,
        x^10 - 3*x^9 + 4*x^8 - 5*x^6 + 6*x^5 - x^4 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3199581379,
        x^10 - 2*x^8 - 2*x^7 + x^5 + 3*x^4 + 2*x^3 + 1
    ],
    [
        -3201151307,
        x^10 - x^9 - x^6 + x^5 + x^4 + x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -3202858171,
        x^10 - 3*x^7 + 3*x^5 + 5*x^4 + 6*x^3 + 4*x^2 + x + 1
    ],
    [
        -3203166931,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 2*x^6 - 3*x^5 + 5*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -3203929307,
        x^10 - 3*x^9 + 4*x^8 - 7*x^7 + 10*x^6 - 10*x^5 + 11*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -3208771651,
        x^10 - 2*x^9 + x^8 + 3*x^6 - 5*x^5 + 3*x^4 - 2*x^3 + 5*x^2 - 5*x + 2
    ],
    [
        -3218753947,
        x^10 - x^9 - x^8 - 2*x^7 + 4*x^6 + 2*x^5 - 4*x^3 - x^2 + x + 2
    ],
    [
        -3218990347,
        x^10 - x^8 - 2*x^7 + x^6 - x^5 + x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -3223095443,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 9*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -3226033267,
        x^10 - x^9 - x^7 - x^6 + x^5 + x^4 + 2*x^3 + x^2 + 1
    ],
    [
        -3227658107,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 9*x^5 + 9*x^4 - 8*x^3 + 8*x^2 - 5*x + 2
    ],
    [
        -3228260699,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 7*x^6 - 8*x^5 + 6*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3233593859,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 6*x^5 + 5*x^4 - 3*x^3 + x^2 + x + 1
    ],
    [
        -3243296867,
        x^10 - x^7 + 2*x^6 - 2*x^5 + 4*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3247697683,
        x^10 - x^9 - x^8 + 2*x^7 - 3*x^6 + x^5 + 2*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -3250916611,
        x^10 - 2*x^8 - 4*x^7 + x^6 + 5*x^5 + 4*x^4 + 2*x + 1
    ],
    [
        -3252676099,
        x^10 - 3*x^9 + 8*x^8 - 14*x^7 + 20*x^6 - 24*x^5 + 23*x^4 - 19*x^3 + 12*x^2 - 5*x + 2
    ],
    [
        -3257940739,
        x^10 + 3*x^8 - 3*x^7 + 5*x^6 - 7*x^5 + 6*x^4 - 8*x^3 + 5*x^2 - 3*x + 2
    ],
    [
        -3263174923,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 6*x^6 - 2*x^5 - x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        -3280782907,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 9*x^6 - 5*x^5 + 7*x^4 + 4*x^2 + x + 1
    ],
    [
        -3287319515,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 4*x^5 + 5*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -3292608203,
        x^10 - x^8 - 3*x^7 - 3*x^6 + x^5 + 5*x^4 + 4*x^3 + 2*x^2 + x + 1
    ],
    [
        -3293077259,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 - 2*x^6 + 8*x^5 - 6*x^4 + x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -3347772363,
        x^10 - 2*x^9 + 7*x^6 - 5*x^5 - x^4 - 3*x^3 + 8*x^2 - 5*x + 1
    ]
]
;
dodec3D1:=
[
    [
        110937960125,
        x^12 - 2*x^11 + 2*x^9 + x^8 - 4*x^7 + 3*x^6 - 4*x^5 + 13*x^4 - 19*x^3 + 15*x^2 - 6*x + 1
    ],
    [
        198015149549,
        x^12 - 5*x^11 + 13*x^10 - 19*x^9 + 16*x^8 - 6*x^7 + 6*x^6 - 23*x^5 + 43*x^4 - 44*x^3 + 26*x^2 - 8*x + 1
    ],
    [
        325234848133,
        x^12 - x^11 - x^9 + x^8 - 6*x^7 + 9*x^6 - 2*x^5 + 8*x^4 - 19*x^3 + 10*x^2 + 1
    ]
]
;


==> anc/threeD2 <==
cub3D2:=
[
    [
        -431,
        x^3 - x - 8
    ]
]
;
quar3D2:=
[
    [
        -4027,
        x^4 - 2*x^2 - x - 2
    ],
    [
        -5323,
        x^4 - 2*x^3 - x - 2
    ]
]
;
quin3D2:=
[
    [
        17161,
        x^5 - x^4 + 2*x^3 - x^2 + x + 2
    ],
    [
        19849,
        x^5 - x^4 - x^2 - x - 2
    ],
    [
        32041,
        x^5 - x^4 + 3*x^2 - x + 2
    ],
    [
        35137,
        x^5 - x^4 + x^3 - x^2 + 5*x - 1
    ],
    [
        45817,
        x^5 - 2*x^4 + 2*x^3 - x^2 + 4
    ]
]
;
sext3D2:=
[
    [
        -93987,
        x^6 - 2*x^4 - 2*x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -156843,
        x^6 - x^5 + 4*x^4 - 5*x^3 + 7*x^2 - 6*x + 4
    ],
    [
        -186003,
        x^6 - x^5 + 3*x^3 - x^2 - 2*x + 4
    ],
    [
        -248859,
        x^6 - x^5 - 4*x^4 + 3*x^3 + 3*x^2 - 2*x + 4
    ],
    [
        313373,
        x^6 + x^4 - 2*x^3 - 2*x^2 - x - 1
    ],
    [
        337133,
        x^6 + x^4 - 2*x^3 - x - 1
    ],
    [
        368309,
        x^6 - 2*x^5 + 3*x^4 - 4*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        394981,
        x^6 - 2*x^5 + 3*x^4 - 2*x^3 - x - 1
    ],
    [
        423077,
        x^6 - x^5 + 2*x^4 - 2*x^3 + x^2 - 2*x - 1
    ],
    [
        491573,
        x^6 - x^5 - 4*x^4 + 4*x^3 + 6*x^2 - 3*x - 2
    ],
    [
        503717,
        x^6 - x^4 - 5*x^3 - 2*x^2 - 3*x + 2
    ],
    [
        517421,
        x^6 - x^5 - 3*x^2 - 1
    ],
    [
        524549,
        x^6 - 2*x^5 + 3*x^4 - 2*x^3 + 2*x^2 + x - 1
    ],
    [
        538789,
        x^6 - 2*x^5 + x^4 + 4*x^3 - 6*x^2 + 3*x + 1
    ],
    [
        548069,
        x^6 - 2*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - x - 1
    ],
    [
        573077,
        x^6 - 2*x^5 + 2*x^4 - 4*x^3 + 3*x^2 - 3*x + 2
    ]
]
;
hept3D2:=
[
    [
        -1243639,
        x^7 - x^6 + 3*x^5 - x^4 + 4*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -1533575,
        x^7 - 2*x^6 + 4*x^5 - 4*x^4 + 4*x^3 - 2*x^2 + 1
    ],
    [
        -1605647,
        x^7 - 2*x^6 + 2*x^5 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1811207,
        x^7 + x^5 + x^3 - x^2 + x + 1
    ],
    [
        -1828487,
        x^7 - x^6 + x^5 + x^4 + 4*x^2 + x + 1
    ],
    [
        -1878887,
        x^7 - x^6 - x^5 + x^4 + 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1968167,
        x^7 - x^6 + x^5 - x^4 - x^2 - 2*x - 1
    ],
    [
        -2010247,
        x^7 - 3*x^4 - 3*x^2 - x - 2
    ],
    [
        -2054519,
        x^7 - x^6 + 3*x^5 - 3*x^4 + 4*x^3 - 3*x^2 + 2*x + 1
    ],
    [
        -2119487,
        x^7 - 2*x^6 + x^4 + 4*x^3 - 5*x^2 + x + 1
    ],
    [
        -2176199,
        x^7 - x^6 + x^5 - x^4 + x^2 + 2*x + 1
    ],
    [
        -2325319,
        x^7 - 2*x^6 + 2*x^5 - 2*x^4 + 2*x^3 + 1
    ],
    [
        -2398327,
        x^7 - 2*x^6 + 4*x^5 - 4*x^4 + 2*x^3 - 2*x^2 - 1
    ],
    [
        -2423543,
        x^7 - 2*x^2 - 1
    ],
    [
        -2435399,
        x^7 - 2*x^6 + 6*x^5 - 6*x^4 + 8*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2509823,
        x^7 + 2*x^5 - 2*x^2 - 2*x - 1
    ],
    [
        -2562607,
        x^7 - 2*x^6 + 3*x^4 - 3*x^2 + x - 1
    ],
    [
        -2739719,
        x^7 + 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -2764807,
        x^7 - x^6 - x^5 + x^4 + 3*x^2 + 1
    ],
    [
        -2766487,
        x^7 - 2*x^6 + 4*x^5 - 6*x^4 + 8*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        -2875687,
        x^7 - 2*x^4 + 2*x^2 + 2*x + 1
    ],
    [
        -2948167,
        x^7 + 3*x^5 - 2*x^4 + 5*x^3 - 3*x^2 + x - 1
    ],
    [
        -3084271,
        x^7 + 2*x^5 + 2*x^3 - 2*x^2 - 1
    ],
    [
        -3099071,
        x^7 - x^6 - x^5 - 3*x^4 + 4*x^3 - x - 1
    ],
    [
        -3100127,
        x^7 - 2*x^6 + 3*x^5 - x^3 + 3*x^2 + x - 1
    ],
    [
        -3140791,
        x^7 - 2*x^4 + 2*x + 1
    ],
    [
        -3189623,
        x^7 - 2*x^6 + 4*x^5 - 4*x^4 + 4*x^3 + 1
    ],
    [
        -3313831,
        x^7 + 4*x^5 - 2*x^4 + 6*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -3389039,
        x^7 - 2*x^6 + 4*x^5 - 2*x^4 + 4*x^2 - 2*x + 1
    ],
    [
        -3394327,
        x^7 - x^6 - x^5 - 2*x^4 + 5*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -3638303,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 + 3*x^3 - 3*x^2 + 3*x + 1
    ],
    [
        -3644407,
        x^7 + x^5 - 2*x^4 + x^3 + x^2 + x + 1
    ],
    [
        -3685151,
        x^7 - 2*x^6 + 2*x^3 - 2*x - 1
    ],
    [
        -3747103,
        x^7 - 2*x^6 + 2*x^5 - 2*x - 1
    ],
    [
        -3948047,
        x^7 - x^6 + x^5 - x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -3982247,
        x^7 - 3*x^6 + 5*x^5 - 7*x^4 + 7*x^3 - 7*x^2 + 5*x - 2
    ],
    [
        -4110247,
        x^7 - 2*x^6 + 2*x^5 - 3*x^4 + 6*x^3 - 3*x^2 + x - 1
    ],
    [
        -4522975,
        x^7 - x^6 + 3*x^5 - x^4 + x^3 - x^2 - x - 2
    ],
    [
        -4703311,
        x^7 - 2*x^6 + 4*x^5 - 7*x^4 + 7*x^3 - 7*x^2 + 4*x - 4
    ],
    [
        -6073511,
        x^7 - 2*x^6 + 4*x^5 - 4*x^4 + 6*x^3 - 4*x^2 + 4*x - 1
    ]
]
;
oct3D2:=
[
    [
        8540261,
        x^8 + 2*x^6 + 3*x^4 - x^3 + x^2 + x + 1
    ],
    [
        10369693,
        x^8 - x^7 + 2*x^6 - 3*x^5 + 5*x^4 - 4*x^3 + x^2 - x + 1
    ],
    [
        10369693,
        x^8 - x^7 + 3*x^6 - x^5 + 3*x^4 + 2*x + 1
    ],
    [
        11426477,
        x^8 - 3*x^6 - x^5 + 5*x^4 + x^3 - 3*x^2 + 1
    ],
    [
        11937925,
        x^8 - x^7 + 2*x^6 - 3*x^5 + 5*x^4 - 4*x^3 + 5*x^2 - x + 1
    ],
    [
        12124613,
        x^8 - x^6 - x^5 + 2*x^4 + x^3 - x + 1
    ],
    [
        12556261,
        x^8 - x^7 + 2*x^6 + 2*x^3 - x + 1
    ],
    [
        13464413,
        x^8 - 2*x^7 + 3*x^6 - 2*x^5 + x^3 + 1
    ],
    [
        14088461,
        x^8 - x^6 - x^5 + x^4 + x^3 - x^2 + 1
    ],
    [
        14242309,
        x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 6*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        14429053,
        x^8 - 2*x^7 + 5*x^6 - 5*x^5 + 6*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        14596829,
        x^8 + 2*x^6 - 2*x^5 + x^4 - x^3 + 3*x^2 + 3*x + 1
    ],
    [
        15677469,
        x^8 - x^7 - 2*x^6 + x^4 + x^3 + 3*x^2 + 1
    ],
    [
        15782461,
        x^8 - 2*x^7 + x^6 + x^5 - 3*x^4 + x^3 + x^2 + 1
    ],
    [
        16328709,
        x^8 + 2*x^6 - x^5 + 6*x^4 - 7*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        16546373,
        x^8 + x^6 + 2*x^4 - x^3 + 2*x^2 + x + 2
    ],
    [
        17767181,
        x^8 - 4*x^7 + 7*x^6 - 7*x^5 + 5*x^4 - 3*x^3 + x^2 + 1
    ],
    [
        17879221,
        x^8 - x^5 + x^2 + 1
    ],
    [
        17981109,
        x^8 - 2*x^7 + x^6 + 3*x^5 + x^4 - 4*x^3 + 3*x + 1
    ],
    [
        18295573,
        x^8 + x^6 - x^5 - x^4 - x^3 + 5*x^2 - 4*x + 1
    ],
    [
        18352517,
        x^8 + 3*x^6 - 2*x^5 + 2*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        18366021,
        x^8 - 5*x^5 - 2*x^4 + 3*x^3 + 4*x^2 + 2*x + 1
    ],
    [
        18457389,
        x^8 - x^6 - x^5 + 5*x^3 + 9*x^2 + 5*x + 1
    ],
    [
        18896733,
        x^8 - x^6 - x^5 + 3*x^4 + 2*x^3 - x + 1
    ],
    [
        19285773,
        x^8 - x^7 + x^6 + 3*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        19329229,
        x^8 - x^7 - 2*x^6 - x^5 + 3*x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        19948861,
        x^8 - 3*x^6 - 3*x^5 + 5*x^4 + 5*x^3 - 3*x^2 - 2*x + 1
    ],
    [
        21822453,
        x^8 - 4*x^7 + 9*x^6 - 11*x^5 + 11*x^4 - 8*x^3 + 6*x^2 - x + 1
    ],
    [
        24002405,
        x^8 + x^6 - x^5 - x^4 - x^3 + x^2 + 1
    ],
    [
        28863413,
        x^8 + 5*x^6 - x^5 + 9*x^4 - x^3 + 5*x^2 + 1
    ],
    [
        29742309,
        x^8 + 6*x^6 - x^5 + 10*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        29768125,
        x^8 + 3*x^6 - x^5 + 3*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        30514309,
        x^8 - x^7 + 3*x^5 - 2*x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        32569533,
        x^8 - x^7 + 2*x^6 + 2*x^5 + x^4 + x^3 + 5*x^2 + 4*x + 1
    ],
    [
        35022213,
        x^8 - x^7 - x^6 - x^5 + 3*x^3 + 3*x^2 - 4*x + 1
    ],
    [
        36338301,
        x^8 - 2*x^7 + 3*x^5 - 5*x^3 + 2*x^2 + 4*x + 1
    ]
]
;
non3D2:=
[
    [
        263501257,
        x^9 - 3*x^8 + 4*x^7 - 5*x^6 + 4*x^5 - x - 1
    ]
]
;
dec3D2:=
[
    [
        -863184299,
        x^10 - 2*x^9 + 2*x^8 - 3*x^6 + 5*x^5 - 3*x^4 + 3*x^2 - 3*x + 1
    ],
    [
        -897067603,
        x^10 - x^9 + x^8 + 2*x^6 + x^4 + x^3 + 2*x^2 + 1
    ],
    [
        -1057009419,
        x^10 - x^9 - 2*x^7 + x^6 + 2*x^5 + x^4 + 3*x^3 + 6*x^2 + 4*x + 1
    ],
    [
        -1072099243,
        x^10 - 2*x^9 + 4*x^8 - 8*x^7 + 11*x^6 - 13*x^5 + 13*x^4 - 10*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -1135910547,
        x^10 - 3*x^9 + 3*x^8 + 2*x^7 - 7*x^6 + 7*x^5 - 2*x^4 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1157346419,
        x^10 + 2*x^8 - x^7 + 6*x^6 - x^5 + 3*x^4 + x^3 + 3*x^2 + x + 1
    ],
    [
        -1205305099,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 2*x^5 - 2*x^4 + 2*x^3 + 2*x^2 + 1
    ],
    [
        -1257542739,
        x^10 + 2*x^8 - x^7 + 2*x^6 + 3*x^5 + 5*x^4 - x^3 + 5*x^2 - x + 1
    ],
    [
        -1295694779,
        x^10 - x^9 + 2*x^8 + 2*x^6 - x^5 + 2*x^4 + x^3 + x + 1
    ],
    [
        -1351416067,
        x^10 - 3*x^8 - 2*x^7 + 4*x^6 + 5*x^5 - x^4 - 4*x^3 - x^2 + x + 1
    ],
    [
        -1423988019,
        x^10 - x^9 - 3*x^8 + 7*x^6 - x^5 - 4*x^4 + 5*x^2 - 4*x + 1
    ],
    [
        -1448213443,
        x^10 - x^9 + 3*x^8 - x^7 + 4*x^6 - x^5 + 4*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        -1545147819,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 3*x^6 + x^5 - 2*x^4 - 4*x^3 + x^2 + 2*x + 1
    ],
    [
        -1551440547,
        x^10 - x^9 + x^7 + x^6 - 4*x^5 + 4*x^4 - 3*x^2 + x + 1
    ],
    [
        -1585557747,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 4*x^5 + x^4 - x^3 + 4*x^2 - 4*x + 1
    ],
    [
        -1698556579,
        x^10 - x^9 + 3*x^8 + 4*x^5 - x^4 - x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1792644499,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - x^5 - 2*x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -1798942139,
        x^10 - x^7 - x^6 + 2*x^5 + x^4 + 2*x^2 - x + 1
    ],
    [
        -1809718139,
        x^10 - 3*x^9 + 3*x^8 - 5*x^6 + 7*x^5 - 3*x^4 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1813321819,
        x^10 + x^8 - x^7 + 2*x^6 + x^5 + 3*x^4 + 1
    ],
    [
        -1828188283,
        x^10 - 2*x^9 + 4*x^7 - 5*x^6 + x^5 + 5*x^4 - 4*x^3 - x^2 + x + 1
    ],
    [
        -1844329419,
        x^10 - 2*x^9 + 5*x^8 - 10*x^7 + 14*x^6 - 17*x^5 + 21*x^4 - 20*x^3 + 13*x^2 - 5*x + 1
    ],
    [
        -1848091059,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 12*x^5 + 14*x^4 - 11*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -1878211067,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 11*x^5 + 12*x^4 - 10*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1890075587,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 17*x^6 - 19*x^5 + 19*x^4 - 16*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        -1941519419,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 15*x^6 - 15*x^5 + 13*x^4 - 10*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -1969857387,
        x^10 - 2*x^9 + 4*x^8 - 8*x^7 + 10*x^6 - 13*x^5 + 12*x^4 - 8*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -1988016379,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 3*x^5 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2020980699,
        x^10 - x^9 - x^8 + 2*x^7 - x^6 - 3*x^5 + 2*x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -2025115363,
        x^10 - x^7 - 2*x^6 + x^4 + 3*x^3 + 3*x^2 + x + 1
    ],
    [
        -2083651371,
        x^10 - x^9 + x^8 - x^6 + 3*x^5 - 2*x^4 + x^2 - 2*x + 1
    ],
    [
        -2115913259,
        x^10 - x^9 + x^8 - 3*x^6 + x^5 - x^4 + 2*x^2 + 1
    ],
    [
        -2121845139,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 4*x^6 - 5*x^5 + 7*x^4 - 3*x^2 + x + 1
    ],
    [
        -2159385723,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + x^6 - 5*x^4 + 7*x^3 - x^2 - 2*x + 4
    ],
    [
        -2195386659,
        x^10 - 4*x^9 + 5*x^8 - 8*x^6 + 13*x^5 - 7*x^4 - 4*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        -2209820859,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 - x^6 + 9*x^5 - 10*x^4 + 2*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -2240957907,
        x^10 + x^8 - x^7 - 2*x^6 - 2*x^4 + 4*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -2371369579,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 9*x^6 - 11*x^5 + 9*x^4 - 6*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2381623547,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - x^5 - 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -2402743419,
        x^10 - 3*x^8 + 4*x^6 - x^5 - 3*x^4 + x^2 + x + 1
    ],
    [
        -2423237067,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 8*x^6 + 2*x^4 + 7*x^3 - x^2 + 1
    ],
    [
        -2508197643,
        x^10 - 2*x^9 - x^8 + 2*x^7 + 2*x^6 + x^5 - 3*x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        -2567151259,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 11*x^5 + 10*x^4 - 8*x^3 + 4*x^2 - x + 1
    ],
    [
        -2569736907,
        x^10 - 4*x^9 + 8*x^8 - 8*x^7 + 4*x^6 - x^5 + 2*x^4 - 2*x^3 + 1
    ],
    [
        -2578493699,
        x^10 - x^9 + 3*x^8 + 3*x^6 + x^5 + 5*x^4 + 4*x^2 + 1
    ],
    [
        -2615897187,
        x^10 - 4*x^9 + 6*x^8 - 4*x^7 + 2*x^6 - 7*x^5 + 14*x^4 - 14*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        -2633393187,
        x^10 - x^9 - x^8 + 2*x^7 - x^6 + x^5 - 2*x^3 + x^2 + 1
    ],
    [
        -2691684027,
        x^10 - 3*x^9 + 5*x^8 - 2*x^7 - 3*x^6 + 5*x^5 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2760779027,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 6*x^4 - 6*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2766772387,
        x^10 - x^9 - 2*x^6 + 5*x^5 - 2*x^4 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2785293459,
        x^10 - 3*x^9 + x^8 + 4*x^7 - x^6 - 5*x^5 + 6*x^3 - x^2 - 2*x + 1
    ],
    [
        -2786050531,
        x^10 - 2*x^9 + x^7 + 5*x^6 - 3*x^5 - 3*x^4 - x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2799581859,
        x^10 - 4*x^9 + 9*x^8 - 16*x^7 + 22*x^6 - 23*x^5 + 19*x^4 - 14*x^3 + 9*x^2 - 3*x + 1
    ],
    [
        -2845236699,
        x^10 - 2*x^9 + 6*x^7 - 6*x^6 - 3*x^5 + 6*x^4 - 2*x + 1
    ],
    [
        -2859751387,
        x^10 - x^9 + x^6 + x^4 - x^3 + 2*x + 1
    ],
    [
        -2861045307,
        x^10 - 4*x^9 + 3*x^8 + 8*x^7 - 14*x^6 + x^5 + 13*x^4 - 8*x^3 - 3*x^2 + 3*x + 1
    ],
    [
        -2882078939,
        x^10 - 2*x^9 + x^8 - 2*x^6 + 3*x^5 + x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        -2901740587,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 7*x^5 + 10*x^4 - 4*x^3 + 5*x^2 + 1
    ],
    [
        -2907619659,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 4*x^6 + x^5 + x^4 - 6*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        -2943544779,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 4*x^5 + 3*x^4 + 3*x^3 - 4*x^2 + 1
    ],
    [
        -2976262299,
        x^10 - 4*x^9 + 3*x^8 + 8*x^7 - 12*x^6 - 5*x^5 + 13*x^4 + 2*x^3 - 5*x^2 - x + 1
    ],
    [
        -3005737227,
        x^10 - x^9 + x^8 - x^6 + 3*x^5 + 4*x^4 + 6*x^3 + 7*x^2 + 4*x + 1
    ],
    [
        -3054189483,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 8*x^6 - 10*x^5 + 13*x^4 - 12*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -3061270579,
        x^10 - x^9 + 5*x^8 - 6*x^7 + 9*x^6 - 11*x^5 + 8*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -3131707819,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 17*x^6 - 19*x^5 + 17*x^4 - 12*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -3137324643,
        x^10 - 3*x^9 + 9*x^8 - 16*x^7 + 25*x^6 - 30*x^5 + 31*x^4 - 26*x^3 + 19*x^2 - 9*x + 3
    ],
    [
        -3144952699,
        x^10 - x^9 + x^8 - x^6 + x^5 - x^4 + 1
    ],
    [
        -3155470499,
        x^10 + x^8 - 3*x^7 - x^5 + 3*x^4 + 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -3174869483,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 15*x^6 - 15*x^5 + 13*x^4 - 8*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -3178389187,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -3235571683,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 2*x^6 + x^5 - 3*x^4 + 3*x^3 + x^2 - 2*x + 1
    ],
    [
        -3259347579,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 13*x^6 - 9*x^5 + 10*x^4 - 2*x^3 + 5*x^2 + 1
    ],
    [
        -3264339811,
        x^10 - x^9 - x^8 + 2*x^7 - x^6 - x^5 + 3*x^4 - 2*x^2 + 1
    ],
    [
        -3342873483,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 16*x^6 - 13*x^5 + 7*x^4 - 3*x^2 + x + 1
    ],
    [
        3836799997,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 8*x^5 + 8*x^4 - 5*x^3 + 3*x^2 - 1
    ]
]
;


==> anc/twoD1 <==
quad2D1:=
[
    [
        -7,
        x^2 - x + 2
    ]
]
;
cub2D1:=
[
    [
        -59,
        x^3 + 2*x - 1
    ],
    [
        -107,
        x^3 - x^2 + 3*x - 2
    ],
    [
        -139,
        x^3 - x^2 + x + 2
    ],
    [
        -243,
        x^3 - 3
    ]
]
;
cub2D1:=
[
    [
        -59,
        x^3 + 2*x - 1
    ],
    [
        -107,
        x^3 - x^2 + 3*x - 2
    ],
    [
        -139,
        x^3 - x^2 + x + 2
    ],
    [
        -243,
        x^3 - 3
    ]
]
;
quar2D1:=
[
    [
        225,
        x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        257,
        x^4 + x^2 - x + 1
    ],
    [
        441,
        x^4 - x^3 - x^2 - 2*x + 4
    ],
    [
        513,
        x^4 - x^3 - 3*x^2 + 2*x + 4
    ],
    [
        697,
        x^4 - x^3 + 2*x^2 - x + 2
    ],
    [
        -751,
        x^4 - 2*x^3 + x^2 - x - 1
    ],
    [
        761,
        x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        873,
        x^4 - x^3 - 4*x^2 + x + 7
    ],
    [
        985,
        x^4 - x^3 + 2*x^2 - 3*x + 2
    ],
    [
        1129,
        x^4 - x^3 - x + 2
    ],
    [
        1161,
        x^4 - x^3 + 6*x^2 - x + 7
    ],
    [
        -1255,
        x^4 - x^2 - 3*x - 1
    ],
    [
        1257,
        x^4 - x^2 - x + 2
    ],
    [
        -1399,
        x^4 - x^3 + x - 2
    ],
    [
        -1423,
        x^4 - x^3 + x^2 - 2*x - 1
    ],
    [
        1489,
        x^4 - x^3 + 4*x^2 - x + 2
    ],
    [
        1593,
        x^4 - 2*x^3 + 3*x^2 - x + 2
    ],
    [
        1809,
        x^4 - x^3 - 6*x^2 + 5*x + 13
    ],
    [
        -1823,
        x^4 - x^3 + 3*x - 2
    ],
    [
        1825,
        x^4 + x^2 - x + 2
    ],
    [
        -1927,
        x^4 - 2*x^3 + x^2 - 3*x + 1
    ],
    [
        1929,
        x^4 - x^3 + 4*x^2 - 3*x + 2
    ],
    [
        1937,
        x^4 + x^2 - 3*x + 2
    ],
    [
        1953,
        x^4 - 2*x^3 - 5*x^2 + 6*x + 12
    ],
    [
        1953,
        x^4 - x^3 + 8*x^2 - 5*x + 13
    ],
    [
        2057,
        x^4 - x^3 + 3*x + 2
    ],
    [
        -2183,
        x^4 - 2*x^3 + 3*x^2 + x - 1
    ],
    [
        2673,
        x^4 - x^3 + x + 2
    ],
    [
        -2687,
        x^4 - 3*x^2 - 3*x - 2
    ],
    [
        -2911,
        x^4 + x^2 - x - 2
    ],
    [
        -3119,
        x^4 - x^3 - 2*x^2 - 3*x - 4
    ],
    [
        -3271,
        x^4 + 3*x^2 - x - 1
    ],
    [
        -3559,
        x^4 - 2*x^3 + 3*x^2 - x - 2
    ]
]
;
quin2D1:=
[
    [
        2869,
        x^5 - x - 1
    ],
    [
        4261,
        x^5 - 2*x^2 - 2*x - 1
    ],
    [
        4429,
        x^5 - x^4 + 2*x^3 - x^2 + 1
    ],
    [
        4477,
        x^5 + x^3 + x - 1
    ],
    [
        4549,
        x^5 - x^4 + 2*x^3 - 2*x^2 - 1
    ],
    [
        4597,
        x^5 + x^3 - 2*x^2 - x - 1
    ],
    [
        4757,
        x^5 - x^4 + 2*x^3 - x^2 + 2*x - 1
    ],
    [
        5437,
        x^5 - 2*x^4 + 2*x^3 - 2*x^2 - 1
    ],
    [
        5653,
        x^5 - x^4 + 2*x - 1
    ],
    [
        6581,
        x^5 - 2*x^2 - 1
    ],
    [
        6757,
        x^5 - x^4 + 3*x^2 - 2*x + 1
    ],
    [
        7717,
        x^5 - 2*x^4 + 2*x + 1
    ],
    [
        7909,
        x^5 - 2*x^4 + 2*x^3 - 2*x^2 + x + 1
    ],
    [
        8357,
        x^5 - x^4 - 2*x^2 + 2*x - 1
    ],
    [
        9437,
        x^5 - 2*x^4 + x^3 - x - 1
    ],
    [
        9701,
        x^5 - x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        9829,
        x^5 - x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        10229,
        x^5 + 2*x^3 + 2*x - 1
    ],
    [
        10277,
        x^5 - 2*x^4 + 4*x^3 - 2*x^2 + 1
    ],
    [
        10381,
        x^5 - 2*x^4 + x^3 + x + 1
    ],
    [
        10589,
        x^5 - 2*x^4 + 3*x^3 - 4*x^2 + x - 1
    ],
    [
        11317,
        x^5 + 2*x - 1
    ],
    [
        11469,
        x^5 + 3*x^3 + x - 1
    ],
    [
        12349,
        x^5 - x^4 + 2*x^2 - 3*x + 2
    ],
    [
        12389,
        x^5 - 2*x^4 + 2*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        12517,
        x^5 - 2*x^4 + 2*x^3 - 3*x^2 + 3*x - 2
    ],
    [
        12533,
        x^5 - 2*x^4 + 2*x^3 - 4*x^2 + x - 1
    ],
    [
        12917,
        x^5 - 2*x^3 + 3*x - 1
    ],
    [
        -13523,
        x^5 - x^4 - x^3 - x^2 - 3*x + 1
    ],
    [
        -13883,
        x^5 - x^4 - 2*x^3 + x + 2
    ],
    [
        14357,
        x^5 - x^4 + x^3 + x^2 - x + 2
    ],
    [
        14789,
        x^5 - 2*x^4 + 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        15077,
        x^5 - x^4 - 2*x^3 + 3*x + 2
    ],
    [
        15541,
        x^5 - x^4 + 2*x^3 - 3*x^2 - 1
    ],
    [
        16085,
        x^5 - 2*x^4 + 2*x^3 + x + 1
    ],
    [
        16109,
        x^5 - 2*x^4 + 2*x^3 - 3*x^2 + x - 2
    ],
    [
        16757,
        x^5 - x^4 + 2*x^2 + 1
    ],
    [
        16757,
        x^5 - 2*x^4 + 2*x^3 - 2*x - 1
    ],
    [
        16837,
        x^5 + x^3 - 2*x^2 + 3*x - 1
    ],
    [
        16909,
        x^5 - x^4 + 2*x^3 + 2*x + 1
    ],
    [
        17245,
        x^5 - 2*x^4 + 5*x^3 - 6*x^2 + 5*x - 1
    ],
    [
        17725,
        x^5 - x^4 - x^3 + 3*x^2 - 3*x + 2
    ],
    [
        19037,
        x^5 - 2*x^4 + 2*x^3 - x^2 - x + 2
    ],
    [
        19829,
        x^5 + 4*x^3 + 3*x - 1
    ],
    [
        20317,
        x^5 + 4*x^3 - x^2 + 3*x - 2
    ],
    [
        20717,
        x^5 - x^4 + 2*x^3 + x^2 + 2*x + 1
    ],
    [
        21013,
        x^5 - 2*x^4 + 4*x^3 - 4*x^2 + x - 1
    ],
    [
        -21227,
        x^5 - x^4 - 4*x^2 + 3*x + 2
    ],
    [
        21797,
        x^5 - x^4 + 2*x^3 - x^2 + 2*x + 1
    ],
    [
        22853,
        x^5 - 2*x^4 + 4*x^3 - 3*x^2 + 3*x - 2
    ],
    [
        22965,
        x^5 - x^4 + 2*x^3 - x + 2
    ],
    [
        23453,
        x^5 - x^4 + x^3 - 3*x^2 - x - 2
    ],
    [
        -23891,
        x^5 - x^4 - 3*x^3 - x^2 + 3*x + 2
    ],
    [
        24061,
        x^5 - 2*x^4 + 3*x^3 + x + 1
    ],
    [
        24165,
        x^5 - 2*x^3 - x^2 + 3*x + 2
    ],
    [
        24277,
        x^5 - x^4 + 2*x^3 - 2*x^2 + 3*x - 2
    ],
    [
        -24299,
        x^5 - x^4 - x^3 + 3*x^2 - x - 2
    ],
    [
        24557,
        x^5 - x^4 - x^3 + 3*x^2 + x - 2
    ],
    [
        24597,
        x^5 - 2*x^3 - 2*x^2 + 3*x + 1
    ],
    [
        25349,
        x^5 - x^4 - 2*x^3 + 2*x^2 - 2*x + 3
    ],
    [
        25877,
        x^5 - 2*x^4 + 4*x^3 - 6*x^2 + 4*x - 3
    ],
    [
        26453,
        x^5 - x^4 + 4*x^3 - x^2 + 4*x + 1
    ],
    [
        26829,
        x^5 - 2*x^4 + 2*x^3 - x^2 + x - 2
    ],
    [
        26989,
        x^5 - x^4 + x^3 + x^2 - 3*x + 2
    ],
    [
        27013,
        x^5 - x^3 - 2*x^2 + x - 1
    ],
    [
        27301,
        x^5 - x^4 + x^3 - 3*x^2 + x - 2
    ],
    [
        27701,
        x^5 - x^4 + x^2 + 2*x - 1
    ],
    [
        28029,
        x^5 - 2*x^4 + 2*x^2 - 3*x + 3
    ],
    [
        28541,
        x^5 - 2*x^4 + 4*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        28645,
        x^5 - 3*x^2 - x - 2
    ],
    [
        28733,
        x^5 - x^2 + 3*x + 1
    ],
    [
        -29147,
        x^5 - x^4 - 2*x^3 + 4*x^2 + x - 2
    ],
    [
        29229,
        x^5 - 2*x^4 + 3*x^3 - 4*x^2 + 3*x - 3
    ],
    [
        29365,
        x^5 - x^4 + x^3 + 2*x^2 + 2*x - 1
    ],
    [
        29997,
        x^5 - x^4 - x^3 + x^2 - x + 2
    ],
    [
        30237,
        x^5 - x^4 + x^3 + x^2 - 3*x - 2
    ],
    [
        30301,
        x^5 - 2*x^3 - 2*x^2 - 1
    ],
    [
        30533,
        x^5 - x^4 + x^3 - x^2 + x - 2
    ],
    [
        30949,
        x^5 + 2*x^3 - 2*x^2 + x - 3
    ],
    [
        -34779,
        x^5 - 2*x^4 + 2*x^3 - 3*x^2 - x + 4
    ],
    [
        -37291,
        x^5 - 2*x^4 - 2*x^3 + x^2 + 3*x + 2
    ],
    [
        -38083,
        x^5 - 2*x^4 - x^3 + 2*x^2 - x + 3
    ],
    [
        -39931,
        x^5 - 2*x^4 + x^3 - 2*x^2 - 3*x + 2
    ]
]
;
sext2D1:=
[
    [
        -12167,
        x^6 - 3*x^5 + 5*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -16551,
        x^6 - x^5 - x^4 + 3*x^3 - 2*x + 1
    ],
    [
        -16807,
        x^6 - x^5 + x^4 - x^3 + x^2 - x + 1
    ],
    [
        -23031,
        x^6 + x^4 - x^3 + x^2 - 2*x + 1
    ],
    [
        -29095,
        x^6 - x^5 + 3*x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        -29791,
        x^6 - 3*x^5 + 7*x^4 - 9*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -31223,
        x^6 - x^5 + x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -32911,
        x^6 - x^3 - x^2 + x + 1
    ],
    [
        -33791,
        x^6 - x^5 + x^4 + x^3 + x + 1
    ],
    [
        -37423,
        x^6 - x^5 + x^4 + 1
    ],
    [
        -37463,
        x^6 - x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -37479,
        x^6 - x^5 + 3*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -40543,
        x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -41791,
        x^6 - 3*x^5 + 3*x^4 - x^3 - x^2 + x + 1
    ],
    [
        -41823,
        x^6 - 2*x^5 - 2*x^4 + 5*x^3 + x^2 - 3*x + 1
    ],
    [
        -43063,
        x^6 - x^3 + x^2 + 1
    ],
    [
        -44423,
        x^6 - 2*x^5 + 2*x^4 - x^2 + x + 1
    ],
    [
        -45223,
        x^6 - x^5 - x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -49615,
        x^6 - 2*x^5 + 3*x^4 - x^3 + 1
    ],
    [
        -52271,
        x^6 - x^5 + x^4 - x^3 + 1
    ],
    [
        52441,
        x^6 - x^4 - x^3 - x^2 + 1
    ],
    [
        52625,
        x^6 - 2*x^4 - x^3 + x^2 + x - 1
    ],
    [
        -57591,
        x^6 - 3*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        58673,
        x^6 - x^3 + x^2 + x - 1
    ],
    [
        59177,
        x^6 - x^4 - x^3 + x^2 - 1
    ],
    [
        -59967,
        x^6 - x^5 - x^4 + x^3 + 4*x^2 - 6*x + 3
    ],
    [
        -60175,
        x^6 - x^5 + x^3 + x^2 - x + 1
    ],
    [
        -60719,
        x^6 + x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -62951,
        x^6 - x^5 + 2*x^4 - x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -63023,
        x^6 + x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -63071,
        x^6 - x^5 + 2*x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        -65231,
        x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -65991,
        x^6 - x^5 + 3*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -66679,
        x^6 + 3*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -70967,
        x^6 - x^5 + 3*x^3 - x^2 - x + 2
    ],
    [
        -72063,
        x^6 - x^5 + x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -75559,
        x^6 - x^5 + 3*x^4 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -80143,
        x^6 - 2*x^5 + x^4 + x^3 + x^2 - 2*x + 1
    ],
    [
        -82343,
        x^6 + 2*x^4 + 3*x^2 - x + 1
    ],
    [
        -82559,
        x^6 - x^5 - x^4 + x^3 + x^2 - x + 1
    ],
    [
        82625,
        x^6 - x^5 + x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -83023,
        x^6 - x^5 + x^4 + 2*x^2 - 2*x + 1
    ],
    [
        -83607,
        x^6 - 2*x^5 + 2*x^4 - 4*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        85817,
        x^6 - 2*x^4 - x^3 + 3*x^2 + x - 1
    ],
    [
        -86111,
        x^6 - x^5 + x^4 + x^3 - 2*x + 1
    ],
    [
        87625,
        x^6 - 2*x^5 + 2*x^4 + x^3 - 3*x^2 + x + 1
    ],
    [
        -87767,
        x^6 - x^4 - x^3 + x^2 + 1
    ],
    [
        -87831,
        x^6 - 3*x^5 + 5*x^4 - x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -88343,
        x^6 - 2*x^5 + 4*x^3 - 3*x^2 - 4*x + 5
    ],
    [
        89737,
        x^6 - 2*x^5 + 3*x^4 - x^3 + 2*x - 1
    ],
    [
        -90047,
        x^6 - x^4 - 3*x^3 + x^2 + 2*x + 1
    ],
    [
        90137,
        x^6 - 2*x^5 + 3*x^4 - 3*x^3 - 1
    ],
    [
        -91719,
        x^6 - x^5 - x^4 + x^3 - 2*x^2 + 3
    ],
    [
        91769,
        x^6 - x^5 + 2*x^4 + x^3 - x^2 + 3*x - 1
    ],
    [
        -92575,
        x^6 - x^5 + x^4 + x^3 - x^2 + x + 5
    ],
    [
        -93895,
        x^6 + 2*x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -94111,
        x^6 + 2*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        94169,
        x^6 - x^5 + 3*x^4 - 2*x^3 + 2*x^2 - 1
    ],
    [
        -94311,
        x^6 - 2*x^5 + 4*x^4 - x^3 + x^2 + 3*x + 1
    ],
    [
        94889,
        x^6 + x^4 - x^3 - 2*x^2 - 2*x - 1
    ],
    [
        -95607,
        x^6 - x^5 - x^4 - 3*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        96137,
        x^6 - x^5 + 2*x^4 - x^3 - x^2 + x - 2
    ],
    [
        97697,
        x^6 - 2*x^5 - x^4 + 3*x^3 + x^2 - x - 2
    ],
    [
        -98591,
        x^6 + 2*x^4 + x^2 - x + 1
    ],
    [
        98993,
        x^6 - x^5 + x^4 - x^3 + 2*x - 1
    ],
    [
        101441,
        x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 3*x^2 - 2*x - 1
    ],
    [
        -101975,
        x^6 - x^5 + 2*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        102625,
        x^6 - 2*x^5 + x^4 + x^3 - x^2 - 1
    ],
    [
        -103383,
        x^6 - x^5 - 2*x^4 + 4*x^3 + x^2 - 6*x + 4
    ],
    [
        -104551,
        x^6 - x^5 + 3*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        105601,
        x^6 - x^5 + x^3 - 3*x^2 + x - 1
    ],
    [
        105881,
        x^6 - x^5 + 3*x^4 + 2*x - 1
    ],
    [
        107417,
        x^6 - x^5 + x^4 - x^3 - x - 1
    ],
    [
        -107911,
        x^6 - 2*x^5 + 2*x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        109561,
        x^6 - x^5 - 2*x^3 - x - 1
    ],
    [
        109673,
        x^6 - x^5 + x^4 + 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -109735,
        x^6 - x^5 - x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -110079,
        x^6 - 3*x^4 - 3*x^3 + 3*x^2 + 6*x + 3
    ],
    [
        -110863,
        x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 6*x^2 - 5*x + 2
    ],
    [
        -111191,
        x^6 - 2*x^3 + x^2 + x + 1
    ],
    [
        -111743,
        x^6 - x^5 - x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -113471,
        x^6 - 2*x^5 + 2*x^4 - x^3 - x^2 + x + 1
    ],
    [
        -113535,
        x^6 - x^5 + x^4 + x^3 + x^2 - x + 1
    ],
    [
        114377,
        x^6 - x^5 - x^4 + 2*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -114399,
        x^6 - x^5 + 3*x^4 - 3*x^3 + 5*x^2 - 2*x + 4
    ],
    [
        -115279,
        x^6 - x^4 - 3*x^3 + x^2 + x + 2
    ],
    [
        -117207,
        x^6 - x^5 - x^4 + 5*x^3 + 2*x^2 - 4*x + 1
    ],
    [
        -117967,
        x^6 - 3*x^5 + 7*x^4 - 9*x^3 + 11*x^2 - 7*x + 5
    ],
    [
        -117967,
        x^6 - 2*x^5 + 2*x^4 - x^3 + 3*x + 5
    ],
    [
        -118287,
        x^6 - 5*x^4 - x^3 + 7*x^2 + 4*x + 1
    ],
    [
        -119095,
        x^6 - x^5 + 3*x^4 - 5*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -122047,
        x^6 - x^4 + 2*x^2 - 4*x + 3
    ],
    [
        122753,
        x^6 + 3*x^4 - x^3 + x^2 - 2*x - 1
    ],
    [
        123377,
        x^6 - 2*x^5 - x^4 + 3*x^3 - x^2 - x + 2
    ],
    [
        -123791,
        x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 4*x^2 - 3*x + 2
    ],
    [
        124457,
        x^6 - x^5 + 2*x^4 - x^3 + x^2 + x - 1
    ],
    [
        -125031,
        x^6 - 2*x^5 + 3*x^4 - x^3 + x^2 - x + 2
    ],
    [
        125297,
        x^6 - x^4 - 2*x^3 - 2*x^2 + 3*x + 2
    ],
    [
        -125591,
        x^6 - x^3 + x^2 + 2*x + 1
    ],
    [
        128377,
        x^6 - x^5 - x^4 + 4*x^3 - 2*x^2 + 1
    ],
    [
        129001,
        x^6 - x^3 - x^2 - 2*x - 1
    ],
    [
        129569,
        x^6 - 2*x^3 - x^2 - x + 1
    ],
    [
        -129647,
        x^6 - x^5 + x^4 - x^3 + x^2 + x + 1
    ],
    [
        -130471,
        x^6 - x^5 + x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        -130911,
        x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 6*x^2 - 3*x + 2
    ],
    [
        -131463,
        x^6 - x^5 + 3*x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        131849,
        x^6 - 2*x^5 + x^4 + x^3 + 2*x + 1
    ],
    [
        -131863,
        x^6 - x^5 + 3*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        -133351,
        x^6 + 2*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        133553,
        x^6 - x^5 + x^4 + x^3 + 2*x^2 + 3*x + 1
    ],
    [
        133625,
        x^6 + 2*x^4 - x^3 + x^2 - x - 1
    ],
    [
        -133839,
        x^6 - 2*x^5 - 2*x^4 + 7*x^3 - x^2 - 6*x + 4
    ],
    [
        134201,
        x^6 - 2*x^5 + x^4 + 4*x^3 - 8*x^2 + 7*x - 2
    ],
    [
        135001,
        x^6 - 2*x^5 + 2*x^4 - x^3 + x^2 + x - 1
    ],
    [
        -136607,
        x^6 - 2*x^5 - x^4 + 3*x^3 + x^2 - 2*x + 1
    ],
    [
        -139023,
        x^6 - 2*x^5 - x^4 + 3*x^3 + 3*x^2 - 10*x + 7
    ],
    [
        139777,
        x^6 - 3*x^5 + 5*x^4 - 3*x^3 + 3*x - 1
    ],
    [
        140697,
        x^6 - 2*x^3 - 3*x^2 - 3*x - 1
    ],
    [
        -142343,
        x^6 - x^5 + 2*x^4 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -142391,
        x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        -145903,
        x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 3*x^2 - 3*x + 2
    ],
    [
        -145927,
        x^6 - 2*x^5 + x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -147071,
        x^6 - x^5 - x^3 + 5*x^2 - 5*x + 2
    ],
    [
        -147503,
        x^6 - 2*x^5 + x^4 - x^3 + 2*x + 1
    ],
    [
        147913,
        x^6 - x^5 + x^4 + x^3 - 2*x^2 + 3*x - 1
    ],
    [
        148889,
        x^6 - 2*x^5 + x^4 + x^3 - x^2 + 2*x - 1
    ],
    [
        149353,
        x^6 - x^3 - x^2 - x + 1
    ],
    [
        149849,
        x^6 - x^5 - 2*x^4 - x^3 + 3*x^2 + x + 1
    ],
    [
        -150695,
        x^6 - 2*x^5 + 2*x^4 - 3*x^3 + x^2 + x + 1
    ],
    [
        150721,
        x^6 + 2*x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        -151087,
        x^6 - x^5 + 3*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        152177,
        x^6 - 2*x^5 + 4*x^4 - 3*x^3 + x^2 + 2*x - 1
    ],
    [
        -152199,
        x^6 - 2*x^5 + x^4 + 3*x^3 - 3*x^2 + 3
    ],
    [
        152297,
        x^6 - x^4 - x^3 + x^2 + 2*x - 1
    ],
    [
        154689,
        x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 3*x^2 - 3*x - 1
    ],
    [
        155609,
        x^6 - x^5 + x^4 - 3*x^3 - x + 1
    ],
    [
        155713,
        x^6 - x^5 + x^4 - x^3 - 2*x^2 - 1
    ],
    [
        -156055,
        x^6 - x^5 + x^4 - 5*x^3 + 3*x^2 - x + 7
    ],
    [
        -156055,
        x^6 - x^5 + 2*x^4 - 3*x^3 + 2*x^2 - 8*x + 8
    ],
    [
        -156919,
        x^6 - 2*x^5 + 3*x^4 - 5*x^3 + 7*x^2 - 5*x + 2
    ],
    [
        -157167,
        x^6 - x^5 + x^4 - x^3 + 5*x^2 - 6*x + 4
    ],
    [
        -157847,
        x^6 - x^5 + x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        -160407,
        x^6 - x^5 - x^4 + 3*x^3 - 3*x^2 - 2*x + 4
    ],
    [
        -160487,
        x^6 - 2*x^5 + 2*x^4 - x^3 + 4*x^2 + 3*x + 1
    ],
    [
        161417,
        x^6 + 2*x^4 + x^2 - x - 1
    ],
    [
        -162991,
        x^6 - x^5 + 3*x^4 - x^3 + 4*x^2 - x + 2
    ],
    [
        165233,
        x^6 - 2*x^5 + 3*x^4 - x^3 - 2*x^2 + 2*x + 1
    ],
    [
        165241,
        x^6 - x^5 + x^4 - 2*x^3 - 1
    ],
    [
        -165263,
        x^6 - 2*x^5 + 3*x^4 - 5*x^3 + 5*x^2 - 3*x + 2
    ],
    [
        -167231,
        x^6 - 2*x^5 + 3*x^4 - 3*x^3 + x^2 + 1
    ],
    [
        -167351,
        x^6 - 2*x^5 + 5*x^4 - 6*x^3 + 6*x^2 - 3*x + 2
    ],
    [
        -170127,
        x^6 - 2*x^5 + 3*x^4 - x^3 + 3*x^2 + 4*x + 1
    ],
    [
        -170287,
        x^6 - 3*x^5 + 5*x^4 - 3*x^3 + 1
    ],
    [
        170825,
        x^6 - x^5 + x^4 + 2*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -172031,
        x^6 + 2*x^4 - x^3 + 2*x^2 - x + 2
    ],
    [
        -172039,
        x^6 - x^5 + x^4 - x^3 + x + 1
    ],
    [
        172937,
        x^6 - 3*x^3 - x^2 + 1
    ],
    [
        174353,
        x^6 + 2*x^4 - x^3 + x^2 - 1
    ],
    [
        175673,
        x^6 - x^5 + 3*x^4 + x^3 + 3*x + 1
    ],
    [
        -175863,
        x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 7*x^2 + 3
    ],
    [
        175937,
        x^6 - 2*x^5 + 2*x^4 + x^3 - 4*x^2 + 5*x - 2
    ],
    [
        -176607,
        x^6 - 2*x^5 + 2*x^4 - x^3 + 7*x^2 - 9*x + 3
    ],
    [
        -177215,
        x^6 - 2*x^5 + x^4 + 5*x^3 - 6*x^2 + 8
    ],
    [
        -177311,
        x^6 - 2*x^5 + 2*x^4 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -178367,
        x^6 - x^5 + 2*x^4 - 3*x^3 + 3*x^2 - x + 2
    ],
    [
        178625,
        x^6 - x^5 + 2*x^4 - 2*x^3 + 3*x + 1
    ],
    [
        178793,
        x^6 - x^5 - x^4 - x^3 + 2*x - 1
    ],
    [
        178801,
        x^6 - x^5 - 3*x^3 + x^2 + x + 2
    ],
    [
        -181447,
        x^6 - x^5 + 2*x^4 - 5*x^3 + 6*x^2 + 8
    ],
    [
        182977,
        x^6 + 3*x^4 - x^3 + 2*x^2 - 2*x - 1
    ],
    [
        -183087,
        x^6 - 3*x^5 + 2*x^4 - 2*x^2 + 3*x + 3
    ],
    [
        185137,
        x^6 - 2*x^5 + 2*x^4 - 3*x^3 - x^2 + 3*x - 1
    ],
    [
        185337,
        x^6 - x^5 + 3*x^3 - 3*x^2 + x + 1
    ],
    [
        185729,
        x^6 - x^5 + 2*x^4 + x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -185743,
        x^6 - x^5 + 2*x^4 - x^3 + x^2 + x + 1
    ],
    [
        -186327,
        x^6 - x^4 - 3*x^3 + x^2 + 3
    ],
    [
        186905,
        x^6 - 3*x^5 + 6*x^4 - 5*x^3 + 3*x^2 + x - 1
    ],
    [
        -186975,
        x^6 - x^5 + 3*x^4 - 3*x^3 + 2*x^2 + 4*x + 1
    ],
    [
        187625,
        x^6 + 2*x^4 - 3*x^3 + x^2 - 3*x + 1
    ],
    [
        -189015,
        x^6 - x^5 + 3*x^4 + 2*x + 1
    ],
    [
        189809,
        x^6 - 2*x^5 + 3*x^4 - 2*x^3 + x - 2
    ],
    [
        190129,
        x^6 + 2*x^4 - x^3 - x^2 - 2*x - 1
    ],
    [
        -191239,
        x^6 - x^5 + 4*x^4 - 3*x^3 + 8*x^2 - 4*x + 3
    ],
    [
        192905,
        x^6 - 2*x^5 + 3*x^3 - 3*x^2 + x - 1
    ],
    [
        -196927,
        x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        -197359,
        x^6 - 3*x^5 + 3*x^4 - 3*x^2 + x + 2
    ],
    [
        198281,
        x^6 - x^5 + 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        198833,
        x^6 - 2*x^5 + 2*x^4 - x^3 + x^2 - x - 1
    ],
    [
        -198927,
        x^6 - 2*x^5 - 3*x^3 + 6*x^2 + 5*x + 1
    ],
    [
        -199343,
        x^6 - 2*x^5 + 3*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -199663,
        x^6 - x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        200113,
        x^6 - x^5 + 2*x^4 + x^3 + x^2 - 3*x + 1
    ],
    [
        -200271,
        x^6 - 2*x^5 + 2*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        201017,
        x^6 - x^5 + x^4 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -201671,
        x^6 - 2*x^5 + x^4 - 3*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -202607,
        x^6 - x^5 + 5*x^4 - 3*x^3 + 11*x^2 - x + 5
    ],
    [
        -203519,
        x^6 - x^5 + 2*x^4 - 3*x^3 + 3*x^2 - 3*x + 2
    ],
    [
        204169,
        x^6 - x^5 - 2*x^4 + 5*x^3 - x^2 - 3*x + 2
    ],
    [
        -204471,
        x^6 - x^5 + 6*x^4 - 2*x^3 + 9*x^2 + 2*x + 4
    ],
    [
        -205287,
        x^6 + 3*x^4 - x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -205311,
        x^6 - 2*x^5 + x^4 + 2*x^3 - 2*x^2 + x + 2
    ],
    [
        206761,
        x^6 - x^5 - x^4 + 2*x^3 - 4*x + 1
    ],
    [
        -206839,
        x^6 + 5*x^4 - x^3 + 10*x^2 + 8
    ],
    [
        208017,
        x^6 - x^5 - x^4 + 3*x^3 - 2*x^2 - x + 2
    ],
    [
        -209959,
        x^6 - x^5 - x^4 + 2*x^3 - x^2 - x + 2
    ],
    [
        -211111,
        x^6 - 3*x^4 - x^3 + 3*x^2 + 2*x + 1
    ],
    [
        211889,
        x^6 - 2*x^5 + 2*x^4 - 2*x^3 + x^2 - x - 1
    ],
    [
        213721,
        x^6 - 2*x^5 + x^4 + x^3 - 3*x^2 + 3*x - 2
    ],
    [
        -213871,
        x^6 - x^5 + x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -214303,
        x^6 - 2*x^5 + 5*x^4 - 5*x^3 + 10*x^2 - 8*x + 8
    ],
    [
        -214375,
        x^6 - 3*x^5 + x^4 + 3*x^3 + x^2 - 3*x + 1
    ],
    [
        -214839,
        x^6 - x^5 - 4*x^4 + 9*x^2 + 10*x + 4
    ],
    [
        -215303,
        x^6 - x^5 - 5*x^3 + 4*x + 8
    ],
    [
        -217431,
        x^6 + 5*x^4 - x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -219535,
        x^6 + 7*x^2 - 10*x + 7
    ],
    [
        221353,
        x^6 - x^4 - x^3 + 3*x^2 - 1
    ],
    [
        -222535,
        x^6 - 2*x^5 + x^4 + 2*x^2 - 3*x + 2
    ],
    [
        224033,
        x^6 - 2*x^5 + 3*x^4 - 5*x^3 + 3*x^2 - 3*x + 2
    ],
    [
        -224127,
        x^6 - x^5 - x^4 - x^3 - x^2 + 2*x + 4
    ],
    [
        224977,
        x^6 - 2*x^5 + 3*x^3 - x^2 - x - 1
    ],
    [
        -227911,
        x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -227999,
        x^6 - x^5 + 3*x^4 + 3*x^3 + x^2 + 9*x + 7
    ],
    [
        -228031,
        x^6 - 2*x^5 + 5*x^4 - 5*x^3 + 5*x^2 - 3*x + 2
    ],
    [
        -229743,
        x^6 - 2*x^5 + 5*x^3 - 3*x^2 - 2*x + 4
    ],
    [
        231241,
        x^6 - x^5 - x^4 + 3*x^3 - 2*x - 1
    ],
    [
        -232151,
        x^6 - x^5 + 2*x^4 - x^3 + x^2 + 3*x + 1
    ],
    [
        232481,
        x^6 - 2*x^5 + x^4 + x^3 - 2*x - 1
    ],
    [
        232873,
        x^6 - x^5 + 3*x^4 - x^3 + 2*x^2 - 1
    ],
    [
        234089,
        x^6 - x^4 - 3*x^3 + x^2 + 2*x - 1
    ],
    [
        234457,
        x^6 - x^5 + 3*x^4 - x^3 + x - 2
    ],
    [
        234793,
        x^6 - 2*x^5 - x^3 + 3*x^2 - x + 1
    ],
    [
        234817,
        x^6 - 3*x^5 + 3*x^4 + x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -235663,
        x^6 + x^4 - x^3 + 2*x + 1
    ],
    [
        235857,
        x^6 - 2*x^5 + x^3 + 2*x^2 - x - 2
    ],
    [
        -237775,
        x^6 - x^5 + 2*x^4 + x^3 + x^2 + x + 2
    ],
    [
        -237823,
        x^6 - x^5 + 2*x^4 - x^3 + 3*x^2 - x + 2
    ],
    [
        238297,
        x^6 + x^4 - 2*x^3 + 2*x^2 + x - 2
    ],
    [
        -238991,
        x^6 - 2*x^5 + x^4 - x^3 + x^2 - x + 2
    ],
    [
        239825,
        x^6 - x^5 - x^4 + x^3 - 2*x^2 + x + 2
    ],
    [
        240393,
        x^6 + 2*x^4 - 2*x^3 - x^2 - 3*x - 1
    ],
    [
        -241031,
        x^6 - x^5 - 2*x^4 + 3*x^3 + x^2 - 3*x + 2
    ],
    [
        241081,
        x^6 + x^4 + x^2 - 4
    ],
    [
        -241399,
        x^6 - 2*x^5 + 2*x^4 + x^3 - 3*x + 2
    ],
    [
        -241999,
        x^6 + x^4 - 2*x^3 - x + 2
    ],
    [
        242953,
        x^6 + x^4 - 3*x^3 + x^2 - 2*x + 1
    ],
    [
        -243567,
        x^6 - 2*x^5 - 2*x^4 + 3*x^3 + 3*x^2 - 3*x + 3
    ],
    [
        243625,
        x^6 - 3*x^5 + 5*x^4 - 3*x^3 - 3*x^2 + 6*x - 4
    ],
    [
        -243983,
        x^6 - 3*x^5 + 5*x^4 - 4*x^3 + 3*x^2 - 3*x + 2
    ],
    [
        244129,
        x^6 - 3*x^4 - 3*x^3 + x^2 + 3*x + 2
    ],
    [
        -244927,
        x^6 - 2*x^5 + 5*x^4 - 8*x^3 + 16*x^2 - 16*x + 11
    ],
    [
        -244927,
        x^6 - x^5 + 4*x^4 - 7*x^3 + 8*x^2 - 8*x + 11
    ],
    [
        -246431,
        x^6 - x^5 + x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -247151,
        x^6 - 3*x^5 + 5*x^4 - 5*x^3 + 2*x^2 + 1
    ],
    [
        247297,
        x^6 - x^5 + 4*x^4 - 3*x^3 + 3*x^2 - x - 1
    ],
    [
        247433,
        x^6 - x^5 + 3*x^4 - 2*x^3 + x^2 - x - 2
    ],
    [
        247521,
        x^6 - x^5 + x^4 + x^3 - 4*x^2 + 3*x - 3
    ],
    [
        248609,
        x^6 - x^5 + x^4 - 4*x^3 - 2*x + 1
    ],
    [
        249281,
        x^6 - x^5 + x^4 - x^3 + 4*x^2 - 4*x + 1
    ],
    [
        -249607,
        x^6 - x^5 + 3*x^4 - x^3 + 4*x^2 - x + 1
    ],
    [
        251129,
        x^6 - 3*x^5 + 4*x^4 - x^3 - 3*x^2 + 5*x - 2
    ],
    [
        252209,
        x^6 - 2*x^5 + 3*x^4 - 3*x^3 + x^2 - 2*x + 1
    ],
    [
        252817,
        x^6 - x^5 + 3*x^4 - x^3 + 2*x^2 + x - 1
    ],
    [
        -253207,
        x^6 - x^5 + 3*x^4 + x^3 + 4*x^2 + x + 2
    ],
    [
        254113,
        x^6 - 3*x^5 + x^4 + 3*x^3 - 2*x^2 - 1
    ],
    [
        255049,
        x^6 - 2*x^5 + 4*x^4 - 6*x^3 + 5*x^2 - 5*x + 1
    ],
    [
        255137,
        x^6 - 2*x^5 + 2*x^4 - 4*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        255633,
        x^6 - x^5 - 3*x^4 + 4*x^3 + x^2 - 5*x + 2
    ],
    [
        -255879,
        x^6 - 3*x^4 - x^3 + 9*x^2 + 6*x + 1
    ],
    [
        256169,
        x^6 - x^3 - 3*x^2 - x - 1
    ],
    [
        -256583,
        x^6 + 2*x^4 - 3*x^3 + 2*x^2 - 3*x + 2
    ],
    [
        256689,
        x^6 - x^5 + 2*x^4 - 5*x^3 + x^2 - 5*x + 1
    ],
    [
        258481,
        x^6 - x^5 - 3*x^4 + 3*x^3 + 4*x^2 - 2*x - 1
    ],
    [
        -258743,
        x^6 + x^4 - 3*x^3 + x^2 - x + 2
    ],
    [
        259249,
        x^6 - x^5 + x^4 + x^3 - 2*x^2 - 3*x - 1
    ],
    [
        261249,
        x^6 - 3*x^3 - x^2 + x + 1
    ],
    [
        -261911,
        x^6 - 2*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - x + 2
    ],
    [
        262329,
        x^6 - x^5 - 2*x^4 + x^3 + x^2 - x + 2
    ],
    [
        262625,
        x^6 - 2*x^5 + 6*x^4 - 7*x^3 + 7*x^2 - 5*x + 1
    ],
    [
        264793,
        x^6 - 2*x^5 - x^4 + 3*x^3 - x^2 - 1
    ],
    [
        -264903,
        x^6 - x^5 - 2*x^4 - x^3 + 3*x^2 + 3*x + 2
    ],
    [
        -265343,
        x^6 - x^5 + 3*x^4 - 4*x^3 + 5*x^2 - 3*x + 2
    ],
    [
        265617,
        x^6 - x^5 + x^3 - 3*x^2 + 5*x - 2
    ],
    [
        266297,
        x^6 - 2*x^5 + 2*x^4 - 3*x^3 + x^2 - 1
    ],
    [
        -266647,
        x^6 - x^5 + 3*x^4 + x^3 + 2*x^2 + 2*x + 1
    ],
    [
        267161,
        x^6 - 3*x^5 + 5*x^4 - 4*x^3 + x^2 + x - 2
    ],
    [
        -267327,
        x^6 - x^5 - 5*x^4 + 5*x^3 + 5*x^2 - 6*x + 4
    ],
    [
        -267543,
        x^6 + 3*x^4 - 3*x^3 + 3*x^2 - 6*x + 3
    ],
    [
        269897,
        x^6 - 2*x^5 - x^4 + 3*x^3 - x^2 + 2*x - 1
    ],
    [
        270857,
        x^6 - 2*x^5 + x^3 + x^2 - 3*x + 1
    ],
    [
        274649,
        x^6 - 3*x^3 + x^2 - x + 1
    ],
    [
        276001,
        x^6 - 2*x^5 + 4*x^4 - 3*x^3 - 2*x^2 + 3*x - 2
    ],
    [
        277169,
        x^6 - x^5 - 3*x^4 + 2*x^3 + x^2 + 3*x - 2
    ],
    [
        277841,
        x^6 - x^4 - 3*x^3 - 2*x^2 + 1
    ],
    [
        278497,
        x^6 - 2*x^5 + 2*x^4 - 3*x^3 + x^2 - 2*x + 1
    ],
    [
        280697,
        x^6 - x^5 - x^4 + x^3 + 2*x - 1
    ],
    [
        281441,
        x^6 - x^5 - x^3 + x^2 - x - 1
    ],
    [
        283385,
        x^6 - 3*x^3 - x + 2
    ],
    [
        283593,
        x^6 - 2*x^5 + 2*x^4 + x^2 + 3*x + 1
    ],
    [
        283625,
        x^6 - x^5 + 4*x^3 - 2*x^2 + x + 1
    ],
    [
        283801,
        x^6 - x^5 - x^4 - 2*x - 1
    ],
    [
        285177,
        x^6 + x^4 - 4*x^2 - 5*x - 2
    ],
    [
        286369,
        x^6 - x^5 - 2*x^4 - x^3 + x^2 + 3*x + 2
    ],
    [
        286649,
        x^6 - 2*x^5 + x^4 + x^3 - 5*x^2 + 7*x - 2
    ],
    [
        287033,
        x^6 - x^5 + 2*x^4 - x^3 - x^2 - x - 1
    ],
    [
        288625,
        x^6 - 3*x^5 + 5*x^4 - 3*x^3 + 2*x^2 - 4*x + 1
    ],
    [
        293593,
        x^6 - 3*x^5 + 5*x^4 - 3*x^3 - 2*x^2 + 5*x - 2
    ],
    [
        296321,
        x^6 - 2*x^5 + x^4 - 3*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        296489,
        x^6 - x^5 + x^4 + 2*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        297793,
        x^6 - 3*x^5 + 5*x^4 - 5*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        299009,
        x^6 - x^5 + x^4 - 3*x^3 - 2*x^2 - 2*x - 1
    ],
    [
        300737,
        x^6 - 2*x^5 + 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        302033,
        x^6 - x^5 - x^3 + x^2 + 3*x + 1
    ],
    [
        302281,
        x^6 - 2*x^5 + x^4 + x^3 - x^2 - 2*x + 1
    ],
    [
        303041,
        x^6 - x^5 + 3*x^4 - 2*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        303113,
        x^6 - 2*x^5 + 4*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        305497,
        x^6 - 3*x^5 + 4*x^4 - 3*x^3 + x^2 - x - 1
    ],
    [
        308081,
        x^6 - 2*x^5 + 5*x^4 - 5*x^3 + 4*x^2 - 1
    ],
    [
        309545,
        x^6 - 2*x^5 + 2*x^4 + x^3 - 3*x^2 + 4*x - 1
    ],
    [
        309825,
        x^6 - 4*x^3 - 3*x^2 - 3*x - 1
    ],
    [
        310721,
        x^6 - 2*x^5 + x^3 - 2*x^2 + x + 2
    ],
    [
        310793,
        x^6 - x^5 + 2*x^4 + 2*x^2 + x - 1
    ],
    [
        318625,
        x^6 - 2*x^5 + 5*x^4 - 7*x^3 + 7*x^2 - 6*x + 1
    ],
    [
        -321527,
        x^6 - 2*x^5 + x^4 - 4*x^2 + x + 2
    ],
    [
        322985,
        x^6 - 2*x^5 - 2*x^3 + x^2 + 3*x + 1
    ],
    [
        324361,
        x^6 - 2*x^5 + 2*x^4 - x^3 - 2*x^2 + 3*x - 2
    ],
    [
        324569,
        x^6 + x^4 - x^3 - 2*x - 1
    ],
    [
        324745,
        x^6 - 2*x^5 + 3*x^4 - 5*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        327737,
        x^6 + x^4 - x^3 + 4*x^2 - 4*x + 1
    ],
    [
        328457,
        x^6 - 3*x^5 + 7*x^4 - 9*x^3 + 10*x^2 - 6*x + 1
    ],
    [
        328625,
        x^6 - x^5 - 3*x^4 + x^3 + 6*x^2 - 5
    ],
    [
        332441,
        x^6 - 2*x^5 + 2*x^4 + 2*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        333153,
        x^6 - 3*x^4 - 3*x^3 + 3*x^2 + 3*x - 2
    ],
    [
        333449,
        x^6 - 3*x^5 + 7*x^4 - 7*x^3 + 4*x^2 + x - 1
    ],
    [
        333617,
        x^6 - x^5 + x^4 + 3*x^3 - 2*x^2 + x + 2
    ],
    [
        333881,
        x^6 - x^5 + x^4 + 2*x^3 + x^2 - x - 2
    ],
    [
        333969,
        x^6 - 2*x^5 + 5*x^3 - 4*x^2 - x + 2
    ],
    [
        334417,
        x^6 - 2*x^5 + 5*x^3 - 3*x^2 - x + 1
    ],
    [
        334481,
        x^6 - x^5 - x^4 - 4*x^3 + 5*x^2 + x - 2
    ],
    [
        -337543,
        x^6 - 3*x^5 + x^4 + 2*x^3 - 3*x^2 + x + 2
    ],
    [
        337657,
        x^6 - 3*x^5 + 3*x^4 - x^3 + 2*x^2 - 2*x - 1
    ],
    [
        337889,
        x^6 - x^5 + x^4 - x^3 - 2*x + 1
    ],
    [
        338281,
        x^6 - x^5 + x^4 - 2*x^3 - 2*x^2 - 2*x - 1
    ],
    [
        338897,
        x^6 - x^5 + 3*x^3 - 5*x^2 + 5*x - 2
    ],
    [
        339257,
        x^6 - 2*x^5 - x^4 + 4*x^3 - 2*x^2 - 3*x + 2
    ],
    [
        339721,
        x^6 - x^4 - x^3 - 3*x^2 - 1
    ],
    [
        341049,
        x^6 - 2*x^5 + 3*x^3 + x - 2
    ],
    [
        341473,
        x^6 - 2*x^5 + 3*x^4 - 5*x^3 + 3*x^2 - 4*x + 1
    ],
    [
        341521,
        x^6 - x^4 - x^3 - 3*x^2 - 2*x - 1
    ],
    [
        342409,
        x^6 - 2*x^5 + 4*x^4 - 2*x^3 - x^2 + 3*x - 1
    ],
    [
        347033,
        x^6 - x^5 - x^4 - 2*x^3 + x^2 + x + 2
    ],
    [
        347489,
        x^6 - x^5 - 3*x^4 + 2*x^3 + x^2 - x + 2
    ],
    [
        350705,
        x^6 - 2*x^5 + x^4 + 2*x^3 - 4*x^2 + 3*x - 2
    ],
    [
        350729,
        x^6 - x^5 - x^3 + 5*x^2 - x - 1
    ],
    [
        352897,
        x^6 - 2*x^4 - x^3 - 2*x^2 - 3*x - 2
    ],
    [
        -353383,
        x^6 - x^5 - x^4 - 3*x^3 - 2*x^2 + 3*x + 2
    ],
    [
        353409,
        x^6 - 3*x^4 - 4*x^3 + 2*x^2 + 5*x + 2
    ],
    [
        354265,
        x^6 - 2*x^5 + 2*x^3 - 3*x^2 + x - 1
    ],
    [
        -365263,
        x^6 - x^5 - 2*x^4 - 3*x^3 + 3*x^2 + 3*x - 2
    ],
    [
        -407767,
        x^6 - x^5 - 3*x^4 + 3*x^3 - 3*x + 2
    ],
    [
        -420743,
        x^6 - 2*x^5 - 2*x^4 + 4*x^3 - x^2 + 3*x - 1
    ]
]
;
hept2D1:=
[
    [
        -242147,
        x^7 - 2*x^6 + 2*x^5 - x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -242971,
        x^7 - x^6 - x^5 + 2*x^4 - 2*x^2 + x + 1
    ],
    [
        -267347,
        x^7 - x^4 - 2*x^3 + x^2 + x - 1
    ],
    [
        -289987,
        x^7 - x^6 + 2*x^5 - 2*x^4 + 2*x^3 - x^2 + x - 1
    ],
    [
        -351587,
        x^7 - 2*x^5 - 2*x^4 + 2*x^3 + 3*x^2 - 1
    ],
    [
        -371131,
        x^7 - x^4 - 2*x^2 - x - 1
    ],
    [
        -376163,
        x^7 - x^6 - x^4 - x^3 + x^2 + x + 1
    ],
    [
        -396259,
        x^7 - x^4 - x^3 + x + 1
    ],
    [
        -402011,
        x^7 - x^6 + 2*x^5 - 4*x^4 + 3*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -409091,
        x^7 - x^5 + 2*x^3 - 2*x - 1
    ],
    [
        -423971,
        x^7 - x^6 + x^5 + x^3 + x + 1
    ],
    [
        -431771,
        x^7 - x^6 - x^5 + 3*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        -451051,
        x^7 - x^6 + x^4 - x^3 - x^2 + x + 1
    ],
    [
        -452987,
        x^7 + x^5 + x^3 - x^2 - 1
    ],
    [
        -455827,
        x^7 - x^5 - x^4 + x + 1
    ],
    [
        -456107,
        x^7 - x^6 + 2*x^5 - 2*x^4 + 2*x^3 - 3*x^2 + x - 1
    ],
    [
        -481787,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 + x^3 - x^2 + 1
    ],
    [
        -484307,
        x^7 - 2*x^6 + x^5 - x^4 + 2*x^2 - x + 1
    ],
    [
        -485803,
        x^7 - x^6 + x^3 + x^2 - 2*x + 1
    ],
    [
        -523667,
        x^7 - 2*x^6 + 2*x^5 - 2*x^4 + 2*x^3 - x^2 - 1
    ],
    [
        -545555,
        x^7 - x^6 + x^5 - 2*x^4 + x^3 + 2*x^2 - 1
    ],
    [
        -567491,
        x^7 - 2*x^6 + 2*x^5 + x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -578539,
        x^7 - x^5 + x^3 - x^2 + 1
    ],
    [
        -584323,
        x^7 - x^5 - x^4 + 2*x^3 + 2*x^2 - x - 1
    ],
    [
        -640499,
        x^7 + x^5 - x^4 + 2*x^3 - x^2 + x - 1
    ],
    [
        -644899,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -648691,
        x^7 - x^6 + 2*x^5 - 3*x^4 + 3*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -651635,
        x^7 - 2*x^6 + 2*x^5 - 2*x^4 + x^2 + 1
    ],
    [
        -653651,
        x^7 - x^6 + x^4 - x^3 + x^2 + x - 1
    ],
    [
        -654851,
        x^7 - x^6 - 2*x^4 + x^2 + 2*x + 1
    ],
    [
        -660787,
        x^7 - x^5 - x^4 + x^2 + 2*x + 1
    ],
    [
        -668963,
        x^7 - 2*x^6 + x^4 + 2*x^3 - x^2 - 2*x - 1
    ],
    [
        -676483,
        x^7 + x^5 - 2*x^4 + x + 1
    ],
    [
        -697987,
        x^7 - 2*x^6 + x^5 + x^3 - x^2 + 1
    ],
    [
        -699995,
        x^7 - 2*x^6 + x^5 + x^4 - 2*x^2 + x + 1
    ],
    [
        -700283,
        x^7 - 2*x^6 + 2*x^5 - x^4 - x^3 + x^2 - x - 1
    ],
    [
        -710147,
        x^7 - x^6 + 2*x^5 - 2*x^4 + x^3 - x^2 + 1
    ],
    [
        -718691,
        x^7 - 2*x^6 + x^5 + x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -719387,
        x^7 + x^5 - x^4 + 2*x^3 + 1
    ],
    [
        -720331,
        x^7 - x^6 + 3*x^5 - 3*x^4 + 3*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -720707,
        x^7 - x^6 - x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -721051,
        x^7 - x^6 + 3*x^5 - x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -723323,
        x^7 - 2*x^6 + 4*x^5 - 3*x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -732211,
        x^7 - x^6 + 3*x^5 - x^4 + x^3 - x - 1
    ],
    [
        -733811,
        x^7 + 2*x^5 - 2*x^4 + 2*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -736387,
        x^7 - x^6 - 2*x^5 + 2*x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        -737627,
        x^7 - x^6 - x^3 + x^2 + 1
    ],
    [
        -737683,
        x^7 - x^6 + 2*x^4 + x^3 + x^2 + x - 1
    ],
    [
        -744707,
        x^7 - x^6 + x^3 - 2*x^2 - 2*x - 1
    ],
    [
        -748987,
        x^7 + x^5 + x^3 - 1
    ],
    [
        -755291,
        x^7 - x^6 + 2*x^5 + 2*x^3 + x^2 + x + 1
    ],
    [
        -756227,
        x^7 - x^6 + x^5 - 2*x^3 + 2*x^2 + x - 1
    ],
    [
        -765227,
        x^7 - x^6 - 2*x^5 + 2*x^4 + x^3 - 3*x^2 + x + 2
    ],
    [
        -765299,
        x^7 - x^5 - 2*x^4 + 2*x^3 + 2*x^2 + x - 1
    ],
    [
        -771611,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 + 2*x^2 - x + 1
    ],
    [
        -772691,
        x^7 - x^6 - x^5 + x^4 + x^3 - x + 1
    ],
    [
        -773251,
        x^7 - 3*x^6 + 5*x^5 - 4*x^4 + 3*x^3 - x^2 + 1
    ],
    [
        -777683,
        x^7 - x^6 + 2*x^5 + x^2 - 1
    ],
    [
        -781243,
        x^7 - x^4 + x^3 - 3*x^2 + x - 1
    ],
    [
        -783931,
        x^7 - 3*x^6 + 3*x^5 + x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -796387,
        x^7 - x^6 - 2*x^5 + 4*x^4 - x^3 - x^2 + 1
    ],
    [
        -804139,
        x^7 + 2*x^5 - x^4 + x^3 - 2*x^2 + x - 1
    ],
    [
        -804995,
        x^7 - x^6 + x^2 - x + 1
    ],
    [
        -806011,
        x^7 - 2*x^6 + x^5 + x^4 - x^2 + 3*x - 1
    ],
    [
        -811043,
        x^7 - x^2 + 1
    ],
    [
        -822475,
        x^7 + x^5 - x^4 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        -834667,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -836291,
        x^7 - x^5 - x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -836723,
        x^7 - x^6 + x^5 - 3*x^4 + x^3 + 2*x + 1
    ],
    [
        -840683,
        x^7 - x^5 + 3*x^3 - 2*x^2 + 1
    ],
    [
        -843931,
        x^7 - x^6 + 2*x^5 - x^4 + 2*x^3 + x^2 - x + 1
    ],
    [
        -856411,
        x^7 - x^6 + x^5 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -856739,
        x^7 - 2*x^6 + 2*x^5 - 3*x^4 + 4*x^3 - x^2 + 2*x - 1
    ],
    [
        -860707,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 4*x^3 - 2*x^2 + x - 1
    ],
    [
        -868403,
        x^7 - x^6 + x^5 - x^4 + x^3 + x - 1
    ],
    [
        -876179,
        x^7 + 2*x^5 - x^4 + x^3 - 2*x^2 - x - 1
    ],
    [
        -880459,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 + 2*x^3 - x + 1
    ],
    [
        -886891,
        x^7 - 2*x^4 - 2*x^3 + x^2 + 2*x + 1
    ],
    [
        -894643,
        x^7 - x^6 + x^3 - x^2 + 3*x - 1
    ],
    [
        -913451,
        x^7 - 2*x^5 + 2*x^3 - x^2 + 1
    ],
    [
        -913547,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 2*x^3 - 3*x^2 + x - 1
    ],
    [
        -916475,
        x^7 + x^5 - 3*x^4 - x^2 + 2*x + 1
    ],
    [
        -921427,
        x^7 + x^5 - x^4 + x^2 + x + 1
    ],
    [
        -921683,
        x^7 + x^5 - 2*x^2 - x - 1
    ],
    [
        -926027,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 + x^3 - x^2 - 1
    ],
    [
        -932291,
        x^7 - x^6 + x^5 - 2*x^4 + 4*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -932891,
        x^7 + x^5 - x^4 - 2*x^3 - 3*x^2 - 3*x - 1
    ],
    [
        -936427,
        x^7 + 2*x^5 - x^2 - 2*x - 1
    ],
    [
        -936659,
        x^7 - 2*x^6 + 2*x^5 + x^4 - 2*x^3 + x^2 + 2*x - 1
    ],
    [
        -942899,
        x^7 - x^6 + 2*x^5 - x^4 + x^3 - x + 1
    ],
    [
        -942971,
        x^7 + 2*x^5 - 2*x^4 + 2*x^3 - 3*x^2 + x - 2
    ],
    [
        -944683,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 5*x^3 - 4*x^2 + x - 1
    ],
    [
        -959347,
        x^7 - 2*x^6 - x^5 + 5*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -962011,
        x^7 - x^6 + 2*x^5 + x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -962867,
        x^7 - 2*x^6 + x^5 + x^4 - x^2 + x + 1
    ],
    [
        -965851,
        x^7 - x^5 - 2*x^3 - 2*x^2 - 1
    ],
    [
        -973451,
        x^7 - x^6 + x^5 - x^4 + x^3 - 2*x^2 - 1
    ],
    [
        -976811,
        x^7 - 3*x^6 + 6*x^5 - 9*x^4 + 9*x^3 - 8*x^2 + 5*x - 2
    ],
    [
        -981691,
        x^7 - x^6 + 2*x^5 - 3*x^4 + x^3 - x^2 + x + 1
    ],
    [
        -983243,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 6*x^3 - 5*x^2 + 3*x - 2
    ],
    [
        -987491,
        x^7 - x^6 + 2*x^5 - 2*x^4 + x^3 - x^2 + 2*x - 1
    ],
    [
        -992947,
        x^7 - x^5 - 3*x^4 + 2*x^2 + x - 1
    ],
    [
        -995891,
        x^7 - 2*x^6 + 5*x^5 - 4*x^4 + 5*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -997123,
        x^7 - x^5 - x^3 - 2*x^2 - 1
    ],
    [
        -997179,
        x^7 - x^6 + 2*x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        -999547,
        x^7 - x^5 - x^4 - 2*x^3 + x^2 + 2*x + 1
    ],
    [
        -999827,
        x^7 - 2*x^5 + 4*x^3 - x^2 - 2*x + 1
    ],
    [
        -1007107,
        x^7 - x^6 + 3*x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        -1007971,
        x^7 - x^6 + x^5 - x^4 + x^3 + 1
    ],
    [
        -1008011,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 - x^3 + 3*x^2 - 3*x + 2
    ],
    [
        -1009219,
        x^7 - x^6 + 2*x^5 - 4*x^4 + 2*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -1031171,
        x^7 - x^6 + 3*x^5 - 3*x^4 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -1046963,
        x^7 - x^6 + 2*x^5 - x^4 + x^3 - 2*x^2 - x - 1
    ],
    [
        -1047427,
        x^7 - 3*x^5 - 2*x^4 + 3*x^3 + 3*x^2 - x - 2
    ],
    [
        -1050283,
        x^7 + x^5 - 3*x^4 + 2*x^3 - x^2 - x - 1
    ],
    [
        -1052339,
        x^7 - 2*x^6 + 2*x^5 + x^4 - 2*x^3 + 3*x - 2
    ],
    [
        -1062139,
        x^7 - 2*x^6 + 4*x^5 - 4*x^4 + 4*x^3 - x^2 - 2*x + 1
    ],
    [
        -1065907,
        x^7 - x^6 - x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -1071099,
        x^7 + x^5 - x^4 - x^2 - x - 1
    ],
    [
        -1077683,
        x^7 + 2*x^5 - x^4 + 2*x^3 - x^2 - 1
    ],
    [
        -1079467,
        x^7 - x^6 + x^5 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1086323,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 6*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -1090411,
        x^7 - x^6 - 2*x^5 + 2*x^4 + x^3 - x^2 - 1
    ],
    [
        -1093571,
        x^7 - x^6 + x^5 + x^3 - x^2 + 1
    ],
    [
        -1099067,
        x^7 - 2*x^6 + x^5 + x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -1100851,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 5*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -1106459,
        x^7 - x^6 - x^5 + x^4 - x^3 + x + 1
    ],
    [
        -1106747,
        x^7 - 3*x^6 + 4*x^5 - 4*x^4 + 4*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -1115723,
        x^7 - 3*x^6 + 6*x^5 - 10*x^4 + 11*x^3 - 9*x^2 + 5*x - 2
    ],
    [
        -1120379,
        x^7 - x^6 - 2*x^4 + 3*x^3 + x^2 - x + 1
    ],
    [
        -1128499,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 4*x^3 - 3*x^2 + x - 2
    ],
    [
        -1135691,
        x^7 + x^5 - 2*x^4 + 2*x - 1
    ],
    [
        -1138427,
        x^7 + x^3 - 2*x^2 + x - 2
    ],
    [
        -1144739,
        x^7 - 2*x^6 + 5*x^5 - 6*x^4 + 7*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -1149755,
        x^7 - 2*x^6 + 2*x^5 - x^4 + x^3 - 2*x^2 + x - 1
    ],
    [
        -1155683,
        x^7 - 2*x^6 + 3*x^5 - x^4 + x^2 + x - 1
    ],
    [
        -1158459,
        x^7 - 2*x^6 + 3*x^5 - 5*x^4 + 4*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -1159427,
        x^7 - x^5 - 3*x^4 + x^2 + x - 1
    ],
    [
        -1160227,
        x^7 - 2*x^6 + x^5 - x^4 + 2*x^3 - x - 1
    ],
    [
        -1161835,
        x^7 - x^6 + 2*x^5 + x^4 - x^3 + 2*x^2 + x - 1
    ],
    [
        -1163251,
        x^7 - x^6 + 2*x^5 - x^4 - x^3 - x - 1
    ],
    [
        -1164251,
        x^7 - x^6 + 2*x^5 + x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -1164971,
        x^7 - 2*x^6 + 2*x^5 - x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -1168571,
        x^7 - x^5 - 3*x^4 + 3*x^2 + 3*x + 1
    ],
    [
        -1169491,
        x^7 - 2*x^6 + 2*x^5 - x^4 + x^2 + 1
    ],
    [
        -1169579,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 2*x^3 - x^2 - 1
    ],
    [
        -1170739,
        x^7 - 2*x^6 + 3*x^5 - 5*x^4 + 6*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -1171867,
        x^7 - x^6 + 3*x^5 - 3*x^4 + 3*x^3 - 2*x^2 + x + 1
    ],
    [
        -1175683,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 7*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -1175947,
        x^7 - x^5 - 2*x^4 + x^3 + 3*x^2 - 1
    ],
    [
        -1176323,
        x^7 - x^6 + x^5 + x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1179707,
        x^7 + 3*x^5 - 2*x^4 + 3*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -1181923,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1191907,
        x^7 + 2*x^5 - x^4 + 2*x^3 - x^2 + 2*x - 1
    ],
    [
        -1195147,
        x^7 - 2*x^6 + 3*x^5 - 2*x^3 + 2*x^2 + x - 1
    ],
    [
        -1197563,
        x^7 + x^5 - 2*x^2 - 3*x - 1
    ],
    [
        -1199339,
        x^7 - 3*x^6 + 4*x^5 - 5*x^4 + 5*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -1199963,
        x^7 - x^6 + 3*x^5 - x^4 + 3*x^3 + 2*x + 1
    ],
    [
        -1206731,
        x^7 - 3*x^6 + 5*x^5 - 4*x^4 + 2*x^3 + x - 1
    ],
    [
        -1217611,
        x^7 + 2*x^5 - x^4 + 3*x^3 - x^2 + x - 1
    ],
    [
        -1219083,
        x^7 - x^5 - 2*x^4 + 2*x + 1
    ],
    [
        -1220371,
        x^7 - x^6 - 2*x^5 + 4*x^3 + x^2 + 1
    ],
    [
        -1224043,
        x^7 - 2*x^6 + 3*x^5 - 3*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -1228427,
        x^7 - 2*x^6 + 2*x^5 - 2*x^4 + 4*x^3 - 3*x^2 + 1
    ],
    [
        -1239379,
        x^7 - 2*x^6 + x^5 + 2*x^4 - x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -1239451,
        x^7 - x^4 + 2*x^3 + x^2 - 1
    ],
    [
        -1240219,
        x^7 + 2*x^5 - x^4 + 3*x^3 - 2*x^2 + x - 1
    ],
    [
        -1240747,
        x^7 - 2*x^6 + 2*x^5 - x^4 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -1241811,
        x^7 - x^5 - 2*x^4 + 2*x^3 + 2*x^2 - 1
    ],
    [
        -1243667,
        x^7 - x^6 - x^5 + 3*x^4 + x^3 - 2*x^2 + x + 1
    ],
    [
        -1249099,
        x^7 - 3*x^6 + 3*x^5 + x^4 - 3*x^3 + x + 1
    ],
    [
        -1250075,
        x^7 + 2*x^5 - 3*x^4 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -1251427,
        x^7 - 2*x^6 + 2*x^5 + x^4 - x^3 + x^2 + x + 1
    ],
    [
        1264157,
        x^7 - x^6 + x^5 - x^4 - x^3 - x + 1
    ],
    [
        -1269011,
        x^7 - x^6 + x^4 + x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -1275251,
        x^7 - 3*x^6 + 2*x^5 + 3*x^3 - 3*x^2 - 1
    ],
    [
        -1284347,
        x^7 - x^4 + x^2 + 2*x + 1
    ],
    [
        1291093,
        x^7 - 3*x^6 + 4*x^5 - 5*x^3 + 5*x^2 - 1
    ],
    [
        -1303499,
        x^7 - x^6 + 2*x^5 + x^2 - x - 1
    ],
    [
        -1303707,
        x^7 - x^6 - 2*x^3 + x^2 + 3*x + 1
    ],
    [
        -1304971,
        x^7 - x^6 + x^5 - x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -1308251,
        x^7 - x^6 + 4*x^5 - 2*x^4 + 4*x^3 + x^2 + 1
    ],
    [
        -1308931,
        x^7 - 3*x^6 + 4*x^5 - 3*x^4 - x^3 + 2*x^2 - x - 1
    ],
    [
        -1310171,
        x^7 - x^5 - x^4 + 2*x^3 + x^2 + x - 2
    ],
    [
        -1316339,
        x^7 - 2*x^6 + x^5 - 2*x^4 + 3*x^3 - x^2 + 2*x - 1
    ],
    [
        -1322747,
        x^7 + x^5 - x^4 - 2*x^2 + 3*x - 1
    ],
    [
        -1327547,
        x^7 - x^6 + 2*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -1327771,
        x^7 - 3*x^6 + 4*x^5 - x^4 - x^3 - x^2 + 3*x - 1
    ],
    [
        -1333211,
        x^7 + 3*x^5 - 3*x^4 + 4*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -1343275,
        x^7 - 2*x^6 + x^5 + x^4 - 2*x^3 + x^2 + 3*x + 1
    ],
    [
        -1347851,
        x^7 - x^6 - x^5 + 3*x^4 - x^3 + 1
    ],
    [
        -1350827,
        x^7 - 2*x^6 + 3*x^5 - 4*x^4 + 3*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -1351267,
        x^7 - 2*x^6 + 5*x^5 - 6*x^4 + 7*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -1355579,
        x^7 - 3*x^6 + 5*x^5 - 3*x^4 + x^3 + 2*x - 1
    ],
    [
        -1356019,
        x^7 - x^6 + x^4 - x^3 + 1
    ],
    [
        -1364123,
        x^7 + x^5 - x^4 - 2*x^2 - 2*x - 1
    ],
    [
        -1383227,
        x^7 + x^5 - 3*x^4 - 3*x^2 + x - 1
    ],
    [
        -1394779,
        x^7 - x^6 + x^3 - x^2 - 1
    ],
    [
        -1396139,
        x^7 - 2*x^6 + 5*x^5 - 6*x^4 + 6*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -1401227,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 + 2*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -1402059,
        x^7 - x^6 + 2*x^5 + 2*x^3 + 3*x^2 + x + 1
    ],
    [
        -1405243,
        x^7 - x^6 + 4*x^5 - 4*x^4 + 4*x^3 - 3*x^2 + 1
    ],
    [
        -1407491,
        x^7 - x^6 + 2*x^5 - x^4 + x^3 - 2*x^2 + x - 2
    ],
    [
        -1410451,
        x^7 - 2*x^5 - 2*x^4 + 2*x^3 + x^2 + 1
    ],
    [
        -1412291,
        x^7 - x^6 - x^5 + 4*x^4 - 2*x^3 - 3*x^2 + 5*x - 2
    ],
    [
        -1414115,
        x^7 - x^6 + x^5 + 3*x^3 - 3*x^2 + 2*x + 1
    ],
    [
        -1414379,
        x^7 - x^4 + x^3 - x - 1
    ],
    [
        -1414979,
        x^7 - x^6 - 2*x^5 + x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -1431563,
        x^7 + 3*x^5 - 3*x^4 + 2*x^3 - 5*x^2 + x - 1
    ],
    [
        -1433251,
        x^7 + x^5 - x^3 - x^2 - 1
    ],
    [
        -1435259,
        x^7 - x^6 + x^5 + x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1435931,
        x^7 - 2*x^5 - x^4 + x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -1447667,
        x^7 - x^4 - 4*x^3 - 3*x^2 - 1
    ],
    [
        1449269,
        x^7 - x^6 - 2*x^5 + 3*x^4 - x^3 - x^2 + 3*x - 1
    ],
    [
        -1450891,
        x^7 + x^5 + x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -1470691,
        x^7 - 2*x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        -1470923,
        x^7 - 2*x^6 + x^4 + x^3 - 2*x^2 + x + 1
    ],
    [
        -1471411,
        x^7 - x^6 - 2*x^5 + 5*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        -1482595,
        x^7 - x^4 - x^3 - x^2 + 3*x + 1
    ],
    [
        -1485235,
        x^7 - x^4 + x^3 - x^2 - x - 1
    ],
    [
        -1497851,
        x^7 - x^6 + 2*x^4 - 3*x^2 + 2*x + 1
    ],
    [
        -1505587,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 6*x^3 - 4*x^2 + x - 1
    ],
    [
        -1506123,
        x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 4*x^3 + 3*x - 2
    ],
    [
        -1510043,
        x^7 - x^6 + 2*x^5 - 2*x^4 + 4*x^3 - x^2 + 2*x - 1
    ],
    [
        1513157,
        x^7 - 2*x^6 + 4*x^4 - 4*x^3 - x^2 + 2*x - 1
    ],
    [
        -1521011,
        x^7 - 2*x^6 + 2*x^5 + x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -1525379,
        x^7 - x^4 + x^3 + x^2 + x - 1
    ],
    [
        -1526171,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 - x^2 - x - 1
    ],
    [
        1533421,
        x^7 - x^6 + 2*x^4 - 3*x^3 + x^2 + 2*x - 1
    ],
    [
        -1535203,
        x^7 - x^5 - x^4 + 2*x^2 + x - 1
    ],
    [
        -1536923,
        x^7 - x^6 - 2*x^5 + 3*x^4 - x^3 - 3*x^2 + 3*x + 1
    ],
    [
        -1544019,
        x^7 - x^6 + 2*x^5 - 2*x^4 - x^2 - x - 1
    ],
    [
        -1546051,
        x^7 - x^6 + x^5 + x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -1546819,
        x^7 - 3*x^6 + 6*x^5 - 9*x^4 + 9*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        -1548347,
        x^7 - x^6 + x^5 - x^3 - x^2 - 2*x - 1
    ],
    [
        -1554227,
        x^7 - x^6 - x^5 + 2*x^4 + x - 1
    ],
    [
        -1559491,
        x^7 - x^6 - x^4 + x^3 + x^2 - x - 1
    ],
    [
        -1559939,
        x^7 - x^6 + 2*x^5 - 2*x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -1561043,
        x^7 - 3*x^6 + 4*x^5 - 4*x^4 + 2*x^3 - x + 2
    ],
    [
        -1562371,
        x^7 - x^6 - 2*x^5 + 4*x^4 + x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -1564595,
        x^7 - x^6 - x^5 - x^4 + 3*x^3 - x - 1
    ],
    [
        -1569427,
        x^7 - x^6 + 4*x^5 - 2*x^4 + 4*x^3 + x^2 + x + 1
    ],
    [
        -1572739,
        x^7 + 2*x^5 - 3*x^4 - 4*x^2 + x - 1
    ],
    [
        -1572875,
        x^7 - 2*x^6 + 5*x^5 - 4*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1576259,
        x^7 - x^6 + 2*x^5 - x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1579579,
        x^7 - 2*x^5 - x^4 + x^3 + 2*x^2 + x - 1
    ],
    [
        -1581851,
        x^7 - 2*x^6 + x^5 - 2*x^4 + x^3 + 2*x^2 + 1
    ],
    [
        -1582403,
        x^7 - x^6 + 2*x^5 - 3*x^4 + 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        1585093,
        x^7 - x^5 - 2*x^2 + 1
    ],
    [
        -1590347,
        x^7 - 2*x^6 + 5*x^5 - 6*x^4 + 7*x^3 - 5*x^2 + 3*x - 2
    ],
    [
        -1610483,
        x^7 - x^6 - x^5 - x^4 + x^3 + 2*x + 1
    ],
    [
        -1611923,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 2*x^3 + x^2 - x + 1
    ],
    [
        -1623763,
        x^7 - x^6 + 2*x^5 - x^4 + x^3 + x - 1
    ],
    [
        1624213,
        x^7 - x^6 - 3*x^5 + 3*x^4 + x^3 - 2*x^2 + x - 1
    ],
    [
        -1624939,
        x^7 - x^6 + 2*x^5 - x^4 - x^3 + 2*x^2 - 3*x + 2
    ],
    [
        -1625843,
        x^7 - 2*x^6 + x^5 + 2*x^3 - 2*x^2 - x - 1
    ],
    [
        -1627243,
        x^7 + 2*x^5 + x^3 - x^2 + 1
    ],
    [
        -1627347,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 4*x^3 - x^2 - 3*x + 2
    ],
    [
        -1627979,
        x^7 - x^6 - 2*x^5 + 2*x^4 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        -1629331,
        x^7 - x^6 + x^5 - x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1630339,
        x^7 - x^6 - x^4 + x^3 + 1
    ],
    [
        -1630907,
        x^7 - x^6 + 4*x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        -1634123,
        x^7 - x^5 - 3*x^4 + x^2 + 3*x + 1
    ],
    [
        -1638627,
        x^7 - 2*x^6 + 4*x^3 - x^2 - 1
    ],
    [
        -1639907,
        x^7 + x^5 - 2*x^2 - 1
    ],
    [
        -1642539,
        x^7 - 2*x^6 + 2*x^5 - x^4 - x^3 - x - 1
    ],
    [
        -1642739,
        x^7 + 2*x^5 - 3*x^4 + 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -1643659,
        x^7 - x^6 + x^5 + x^4 - x^3 + 2*x + 1
    ],
    [
        -1643923,
        x^7 - x^6 - 2*x^5 + x^4 + x^3 + x^2 + x - 1
    ],
    [
        -1645043,
        x^7 - 2*x^6 + 5*x^5 - 7*x^4 + 8*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -1650403,
        x^7 - x^6 - 2*x^5 + x^4 + x^3 + x^2 - x + 1
    ],
    [
        -1651147,
        x^7 - 2*x^6 + 5*x^4 - 4*x^3 - 2*x^2 + 5*x - 2
    ],
    [
        -1651331,
        x^7 + x^5 + x - 1
    ],
    [
        -1658387,
        x^7 + x^5 - x^4 + x^2 + x + 2
    ],
    [
        1667333,
        x^7 + x^5 - x^4 - 2*x^3 - x + 1
    ],
    [
        -1669163,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 + x^2 + 1
    ],
    [
        -1670707,
        x^7 - x^5 - x^4 + 2*x^3 - x - 1
    ],
    [
        -1672243,
        x^7 - 2*x^6 + 3*x^5 - 4*x^4 + 2*x^3 + 1
    ],
    [
        -1680259,
        x^7 - 2*x^6 + 4*x^5 - 3*x^4 + 3*x^3 - x^2 + x + 1
    ],
    [
        -1681891,
        x^7 - x^6 - 2*x^5 + 2*x^4 + 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -1682227,
        x^7 - x^6 + 4*x^5 - 2*x^4 + 4*x^3 - x^2 + 2*x - 1
    ],
    [
        -1692211,
        x^7 + x^5 - 2*x^4 - 2*x^2 + x - 1
    ],
    [
        -1692475,
        x^7 - x^6 + 2*x^5 - x^4 + 3*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -1692491,
        x^7 - 3*x^6 + 3*x^5 + x^4 - 5*x^3 + 4*x^2 + x - 3
    ],
    [
        -1699843,
        x^7 - x^6 + 4*x^5 - 3*x^4 + 5*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -1702883,
        x^7 - x^6 - 2*x^4 - 4*x^2 + x - 2
    ],
    [
        -1704563,
        x^7 - 3*x^6 + 4*x^5 - 3*x^4 + 3*x^3 - 2*x^2 - x + 2
    ],
    [
        -1705507,
        x^7 - x^6 + 2*x^4 - 4*x^3 + 6*x^2 - 5*x + 2
    ],
    [
        -1709451,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 4*x^3 - 4*x^2 + x - 2
    ],
    [
        1713781,
        x^7 - 2*x^5 - 2*x^4 + 3*x^2 + 2*x - 1
    ],
    [
        -1719371,
        x^7 - x^6 + x^4 + x^3 - 2*x^2 + x + 1
    ],
    [
        -1725179,
        x^7 - x^6 - x^2 + x + 1
    ],
    [
        -1726651,
        x^7 - 2*x^5 - 3*x^4 + 2*x^3 + 5*x^2 + 4*x + 1
    ],
    [
        -1728907,
        x^7 + 3*x^5 - 2*x - 1
    ],
    [
        -1729043,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 3*x^3 - x^2 + 1
    ],
    [
        -1729907,
        x^7 - x^6 - 2*x^5 + x^4 + x^3 - x^2 + 3*x - 1
    ],
    [
        -1729939,
        x^7 - x^6 + 2*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        1747189,
        x^7 - 2*x^6 - x^5 + 6*x^4 - 4*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -1760107,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 + 3*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        1760653,
        x^7 - 2*x^6 + 3*x^5 - x^4 + 2*x^2 - 3*x + 1
    ],
    [
        -1761827,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 4*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -1763259,
        x^7 - x^6 + x^5 - 2*x^4 + 2*x^2 - x - 1
    ],
    [
        -1764475,
        x^7 - 3*x^6 + 6*x^5 - 5*x^4 + 3*x^3 + x - 1
    ],
    [
        -1765219,
        x^7 - x^6 + 2*x^4 + x^3 - 3*x^2 + 3*x - 2
    ],
    [
        -1766059,
        x^7 - x^6 + 4*x^5 - x^4 + 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -1770403,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 - x^3 + 4*x^2 - 4*x + 3
    ],
    [
        1771597,
        x^7 - x^5 - 3*x^4 + 2*x^2 + x + 1
    ],
    [
        -1775483,
        x^7 - x^6 + 2*x^5 + x^3 - 3*x^2 + x + 1
    ],
    [
        -1777579,
        x^7 - x^6 + 2*x^5 - 2*x^4 + 2*x^3 - x^2 + 2*x - 1
    ],
    [
        -1778195,
        x^7 - x^6 + 2*x^5 - 2*x^4 + x^3 + 3*x^2 - x + 1
    ],
    [
        -1782035,
        x^7 - x^6 + 3*x^5 - 3*x^4 + 5*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -1784539,
        x^7 - 2*x^6 + 2*x^4 - x^2 - 1
    ],
    [
        -1791187,
        x^7 + x^5 - 2*x^4 + x^3 + 2*x - 1
    ],
    [
        -1799211,
        x^7 - x^6 + 3*x^4 - x^3 - x^2 + x + 1
    ],
    [
        -1801051,
        x^7 - x^6 + 2*x^5 - 3*x^4 - x^3 - 3*x^2 - 3*x - 1
    ],
    [
        -1801123,
        x^7 - 3*x^6 + 5*x^5 - 5*x^4 + 3*x^3 - 2*x^2 - 1
    ],
    [
        -1802179,
        x^7 - x^6 + 2*x^5 + 3*x^2 - x + 1
    ],
    [
        -1803931,
        x^7 - x^6 + x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1809491,
        x^7 - x^6 + 4*x^5 - x^4 + 3*x^3 + 2*x^2 + x + 1
    ],
    [
        -1809851,
        x^7 - x^6 + x^5 + x^4 - x^3 + 2*x - 1
    ],
    [
        -1810483,
        x^7 - 2*x^6 + 3*x^5 - x^3 + 2*x^2 + 1
    ],
    [
        -1813723,
        x^7 - 2*x^6 - x^5 + 4*x^4 - 3*x^3 - x^2 + 3*x - 2
    ],
    [
        -1816091,
        x^7 + 2*x^5 - 2*x^4 - 3*x^3 - 5*x^2 - 4*x - 1
    ],
    [
        -1826891,
        x^7 - 2*x^6 + x^5 + 2*x^4 - x^3 - 3*x^2 + 5*x - 2
    ],
    [
        -1829083,
        x^7 - x^6 + 2*x^5 - 2*x^4 + 4*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -1832827,
        x^7 - 2*x^6 + 2*x^5 - x^4 + 2*x^2 - 3*x + 2
    ],
    [
        -1835627,
        x^7 - x^6 - 3*x^4 + 3*x^3 - x^2 + x + 1
    ],
    [
        -1837539,
        x^7 - x^6 + 4*x^5 - 3*x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -1838411,
        x^7 - x^5 - x^4 + 2*x^3 - x + 1
    ],
    [
        -1839147,
        x^7 - x^6 + x^5 - 3*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -1839323,
        x^7 - 2*x^6 + x^5 - x^4 + 2*x^3 - x^2 - x - 1
    ],
    [
        1843109,
        x^7 - x^6 - 2*x^5 + 6*x^4 - 3*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        -1845747,
        x^7 - x^6 + x^5 + x^4 + 2*x^3 + 2*x^2 + x - 1
    ],
    [
        -1847771,
        x^7 + x^5 + x^3 - 4*x^2 - 1
    ],
    [
        -1848323,
        x^7 - 2*x^6 + 5*x^5 - 4*x^4 + 5*x^3 + 1
    ],
    [
        -1852459,
        x^7 - 2*x^6 + 3*x^5 - 6*x^4 + 6*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        -1853939,
        x^7 - 2*x^6 + 3*x^5 - x^4 + 3*x^2 - x + 1
    ],
    [
        -1856851,
        x^7 - 2*x^4 + x^3 - x + 2
    ],
    [
        -1858707,
        x^7 - x^6 + 2*x^5 - x^4 + 4*x^3 - x^2 + x - 1
    ],
    [
        -1860099,
        x^7 - x^6 - 2*x^5 + x^4 + 3*x^3 - x^2 - x - 1
    ],
    [
        -1864427,
        x^7 - 2*x^3 - x^2 - 1
    ],
    [
        -1866939,
        x^7 - x^6 + x^5 - 2*x^4 + 3*x^3 - x^2 + 2*x - 1
    ],
    [
        -1886867,
        x^7 - 2*x^6 - x^4 + 3*x^3 + x^2 + x - 1
    ],
    [
        -1887947,
        x^7 - 2*x^6 + x^5 + x^4 - 2*x^3 - x^2 + 2*x - 1
    ],
    [
        -1889387,
        x^7 + 4*x^5 - x^4 + 5*x^3 + x + 1
    ],
    [
        -1891451,
        x^7 - x^6 + x^5 + x^3 - x^2 + 2*x - 1
    ],
    [
        -1892091,
        x^7 - x^5 - x^4 + 2*x^3 + x^2 - x - 2
    ],
    [
        -1893267,
        x^7 - x^6 + 4*x^5 - 3*x^4 + 3*x^3 - 2*x^2 - x + 1
    ],
    [
        -1894003,
        x^7 - 2*x^6 + 3*x^5 + x^4 - 4*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -1894131,
        x^7 - 2*x^6 + x^5 + x^4 + 2*x^3 - 5*x^2 + 3*x + 1
    ],
    [
        -1900747,
        x^7 - 2*x^6 + x^5 + 2*x^4 - 4*x^3 + 2*x - 1
    ],
    [
        -1904323,
        x^7 - 2*x^6 + 3*x^5 - 4*x^4 + 2*x^3 - 4*x^2 - 1
    ],
    [
        -1911355,
        x^7 - 3*x^5 - x^4 + 2*x^3 - x^2 - x - 1
    ],
    [
        -1911691,
        x^7 + 3*x^5 - 2*x^4 + 4*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -1915667,
        x^7 + x^5 - 3*x^4 + 2*x^3 - 4*x^2 + x - 1
    ],
    [
        -1916083,
        x^7 - x^6 + x^3 + x^2 - 3*x + 2
    ],
    [
        -1916531,
        x^7 - x^6 + 2*x^5 - x^4 + x^3 + x^2 + x + 1
    ],
    [
        -1916611,
        x^7 - 3*x^6 + 4*x^5 - x^4 - 3*x^3 + 2*x^2 + x - 2
    ],
    [
        1919189,
        x^7 - x^6 - x^5 + x^4 + x^3 - 2*x^2 - x + 1
    ],
    [
        -1925395,
        x^7 - 3*x^6 + 6*x^5 - 9*x^4 + 9*x^3 - 6*x^2 + 2*x - 1
    ],
    [
        -1928067,
        x^7 - 3*x^6 + x^5 + 5*x^4 - 3*x^3 - 4*x^2 + 3*x + 1
    ],
    [
        -1928083,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 + 5*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -1928203,
        x^7 - 2*x^6 + 4*x^4 - 4*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        -1928771,
        x^7 - 2*x^6 - x^5 + 3*x^4 - 4*x^2 + 3*x - 1
    ],
    [
        -1930547,
        x^7 - x^6 + 2*x^5 - 2*x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        -1937011,
        x^7 - x^5 - x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1938371,
        x^7 - x^6 + x^5 + x^4 - x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -1941339,
        x^7 - 2*x^6 - x^5 + 4*x^4 + x^3 - 5*x^2 + x + 2
    ],
    [
        -1947667,
        x^7 - 2*x^4 + 2*x^3 - x^2 + 2*x - 1
    ],
    [
        1948781,
        x^7 - 2*x^5 + 2*x^3 - x^2 - 2*x + 1
    ],
    [
        -1950091,
        x^7 - x^6 + 3*x^5 - 4*x^4 + 3*x^3 - 5*x^2 - 1
    ],
    [
        -1958411,
        x^7 - 2*x^6 + x^5 - 3*x^4 + 4*x^3 + x - 1
    ],
    [
        -1958443,
        x^7 - 2*x^6 + 4*x^5 - 3*x^4 + x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1966411,
        x^7 - x^5 - x^4 + x - 1
    ],
    [
        -1966427,
        x^7 - x^6 + x^5 - 4*x^4 + 3*x^3 - x^2 + 4*x - 1
    ],
    [
        -1967323,
        x^7 - x^6 + x^5 - x^4 + 2*x^3 + 3*x + 1
    ],
    [
        -1967891,
        x^7 - x^4 + 2*x^3 + 2*x^2 + x - 1
    ],
    [
        -1968651,
        x^7 - 2*x^6 + 4*x^5 - 3*x^4 + 4*x^3 - x^2 + 2*x + 1
    ],
    [
        -1978323,
        x^7 + 2*x^5 - 3*x^4 + x^3 - 3*x^2 + x - 1
    ],
    [
        -1979779,
        x^7 - 2*x^6 + 4*x^5 - 3*x^4 + 3*x^3 - x + 1
    ],
    [
        -1984571,
        x^7 - 2*x^6 + x^5 + 2*x^4 - 2*x^2 + x + 1
    ],
    [
        -1988747,
        x^7 + x^5 - x^4 + 2*x + 1
    ],
    [
        -1989571,
        x^7 - x^6 + x^5 - 3*x^4 + 3*x^3 - 2*x^2 + x - 1
    ],
    [
        -1990123,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 + 2*x^3 + x + 1
    ],
    [
        -1994091,
        x^7 - 2*x^5 - 2*x^4 + x^2 + 3*x + 2
    ],
    [
        -1996867,
        x^7 - x^6 + 3*x^2 - 4*x + 3
    ],
    [
        -2003675,
        x^7 - 3*x^4 - x^2 + 2*x - 1
    ],
    [
        -2004227,
        x^7 - x^6 + 2*x^5 - 4*x^4 + x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -2012243,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 + x^3 - x^2 - x + 2
    ],
    [
        -2013571,
        x^7 - x^5 - 2*x^4 + 2*x - 1
    ],
    [
        -2014099,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 4*x^3 - 3*x^2 + x + 1
    ],
    [
        -2014531,
        x^7 - 2*x^6 + 2*x^4 - x^3 - 2*x^2 + 5*x - 2
    ],
    [
        -2019539,
        x^7 + x^5 + 2*x^3 + x - 1
    ],
    [
        -2021243,
        x^7 - 2*x^6 - x^5 + 5*x^4 - 4*x^2 + x + 1
    ],
    [
        -2021899,
        x^7 - x^6 + 2*x^4 - x^2 + 2*x + 1
    ],
    [
        -2036819,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 4*x^3 - 3*x^2 + 3*x - 2
    ],
    [
        -2039243,
        x^7 - 3*x^6 + 6*x^5 - 4*x^4 + 5*x^2 - 3*x + 1
    ],
    [
        -2039299,
        x^7 - x^6 - x^5 + 2*x^4 + x^2 - 3*x + 2
    ],
    [
        -2039659,
        x^7 - 2*x^6 + 2*x^5 + x^4 - x^2 + 2*x + 1
    ],
    [
        -2041003,
        x^7 - x^6 - x^5 - x^4 + 2*x^3 - 4*x^2 + x - 1
    ],
    [
        -2044251,
        x^7 - x^6 - x^5 - x^4 + x^3 + 2*x^2 + x - 1
    ],
    [
        -2049251,
        x^7 - 2*x^6 - x^5 + 2*x^4 + 3*x^3 - 2*x^2 - 2*x - 1
    ],
    [
        -2053411,
        x^7 - x^6 + 2*x^3 - x^2 + 1
    ],
    [
        -2056531,
        x^7 - x^6 + 3*x^5 - 3*x^4 + 5*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -2056835,
        x^7 - x^6 + 2*x^5 - x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2075699,
        x^7 - 2*x^6 + 3*x^5 - 4*x^4 + 4*x^3 - 4*x^2 + x - 1
    ],
    [
        -2083339,
        x^7 - 3*x^6 + 2*x^5 + 2*x^3 - 2*x^2 + x - 2
    ],
    [
        2084581,
        x^7 - x^5 - 2*x^4 - 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2085851,
        x^7 - 3*x^6 + 6*x^5 - 8*x^4 + 10*x^3 - 9*x^2 + 6*x - 1
    ],
    [
        -2093291,
        x^7 - 2*x^5 + 2*x^3 - x^2 - 2*x - 1
    ],
    [
        -2093915,
        x^7 - x^6 + x^5 + 2*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        -2106707,
        x^7 - x^6 + x^5 - x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        -2107171,
        x^7 - x^6 + 3*x^5 - 4*x^4 + 5*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -2110963,
        x^7 - 2*x^6 + 3*x^5 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2124299,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 4*x^3 - x^2 - x + 2
    ],
    [
        -2126587,
        x^7 - x^6 + x^5 - 2*x^4 + 3*x^2 - 3*x + 2
    ],
    [
        -2132747,
        x^7 - 2*x^6 + 2*x^5 + x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        2132893,
        x^7 - x^6 - 2*x^4 + x^3 - x^2 + 2*x + 1
    ],
    [
        -2139523,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 4*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -2142739,
        x^7 - 2*x^6 + x^5 + x^4 - 4*x^3 + x^2 + 2*x - 1
    ],
    [
        -2143387,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 + 2*x^2 - 3*x + 2
    ],
    [
        -2147227,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 - x^3 - 2*x - 1
    ],
    [
        -2150795,
        x^7 - 2*x^5 - x^4 + 3*x^2 + 2*x + 1
    ],
    [
        -2157459,
        x^7 - x^6 - x^4 + 5*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -2160547,
        x^7 - x^6 - 2*x^4 + x^3 - x^2 + 2*x - 1
    ],
    [
        -2162123,
        x^7 - x^6 + 2*x^5 - 4*x^4 + 2*x^3 - 4*x^2 + x - 2
    ],
    [
        -2163859,
        x^7 - 3*x^6 + 6*x^5 - 9*x^4 + 9*x^3 - 6*x^2 + 3*x + 1
    ],
    [
        -2167371,
        x^7 - 3*x^6 + 3*x^5 - x^3 - x + 2
    ],
    [
        -2167763,
        x^7 + 2*x^5 - x^4 + x^3 - x^2 - x + 1
    ],
    [
        -2169403,
        x^7 - 2*x^6 + 2*x^5 - 2*x^4 + 2*x^3 - x^2 + 2*x - 1
    ],
    [
        -2171739,
        x^7 - x^6 + 3*x^5 + x^4 + x^3 + 4*x^2 - x + 1
    ],
    [
        -2173379,
        x^7 - 2*x^5 - x^2 + 2*x + 1
    ],
    [
        -2176931,
        x^7 - x^5 - 2*x^3 + 2*x - 1
    ],
    [
        -2183587,
        x^7 - x^6 - x^4 + x^3 - x - 1
    ],
    [
        -2185147,
        x^7 - 2*x^6 + x^5 - 3*x^3 + 5*x^2 - 3*x + 2
    ],
    [
        -2186139,
        x^7 - x^6 + x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -2186563,
        x^7 - 2*x^6 + 4*x^5 - 6*x^4 + 6*x^3 - 5*x^2 + 3*x - 2
    ],
    [
        -2192627,
        x^7 - x^6 + 2*x^5 - x^4 + x^3 + 2*x^2 - x + 1
    ],
    [
        -2198059,
        x^7 - 2*x^6 + 4*x^4 - 4*x^3 + x^2 + 1
    ],
    [
        -2198323,
        x^7 - x^6 - x^4 + x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -2204891,
        x^7 + x^5 - 3*x^4 + 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -2206643,
        x^7 - x^6 + 2*x^5 - x^4 + x^3 - x^2 - x + 1
    ],
    [
        -2212523,
        x^7 - 2*x^6 + x^5 + x^4 - 2*x^3 + x + 1
    ],
    [
        -2217539,
        x^7 - x^6 + 3*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        -2217571,
        x^7 - 2*x^6 + 3*x^5 - 5*x^4 + 4*x^3 - 3*x^2 + x - 1
    ],
    [
        2220077,
        x^7 - 2*x^6 - x^5 + 5*x^4 - 2*x^3 - x^2 - x - 1
    ],
    [
        2220101,
        x^7 - x^6 + x^4 - 3*x^3 + x^2 + x - 1
    ],
    [
        -2225899,
        x^7 + x^5 - 2*x^4 - 2*x^2 - x - 1
    ],
    [
        -2227387,
        x^7 - x^6 + 3*x^4 - x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -2229739,
        x^7 - 2*x^6 + 5*x^5 - 8*x^4 + 11*x^3 - 11*x^2 + 7*x - 2
    ],
    [
        -2237683,
        x^7 - x^6 + 2*x^5 - x^4 + x^2 + x + 1
    ],
    [
        -2238323,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 5*x^3 - 3*x^2 + x + 1
    ],
    [
        -2245291,
        x^7 - 2*x^6 + 4*x^5 - 3*x^4 + 2*x^3 + x + 1
    ],
    [
        -2248931,
        x^7 - 2*x^6 + 3*x^5 - x^3 + 3*x^2 - x + 2
    ],
    [
        -2249651,
        x^7 - 3*x^4 + x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -2251459,
        x^7 - 3*x^6 + 6*x^5 - 8*x^4 + 10*x^3 - 8*x^2 + 5*x - 2
    ],
    [
        -2252059,
        x^7 - 2*x^6 + 4*x^5 - 6*x^4 + 8*x^3 - 7*x^2 + 5*x - 2
    ],
    [
        -2252571,
        x^7 - x^6 + 3*x^5 - 5*x^4 + 7*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -2253331,
        x^7 - x^6 - 2*x^5 + 2*x^4 + 3*x^3 - 3*x^2 - x + 2
    ],
    [
        -2253547,
        x^7 - 2*x^6 + 3*x^5 - 5*x^4 + 6*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -2254211,
        x^7 - x^6 - 3*x^3 + x^2 + 2*x + 1
    ],
    [
        -2269963,
        x^7 - 3*x^6 + 4*x^5 - 5*x^4 + 5*x^3 - 4*x^2 + x - 1
    ],
    [
        -2280139,
        x^7 - 2*x^6 + x^5 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2283163,
        x^7 - 2*x^6 + 3*x^5 - x^4 + 3*x^2 - 2*x + 1
    ],
    [
        -2289939,
        x^7 - x^6 + x^2 + x - 1
    ],
    [
        -2292299,
        x^7 - 2*x^6 + 3*x^5 - x^4 - 2*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2301787,
        x^7 - 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -2302371,
        x^7 - x^6 - x^4 + 3*x^3 + x - 2
    ],
    [
        -2303227,
        x^7 - 3*x^6 + 4*x^5 - 4*x^4 + 2*x^3 - x^2 - 1
    ],
    [
        -2306027,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 5*x^3 - 2*x^2 + x + 1
    ],
    [
        2312741,
        x^7 - 3*x^6 + 3*x^5 - 2*x^4 + 3*x^2 - 3*x + 2
    ],
    [
        -2313427,
        x^7 - x^6 + 2*x^5 - 3*x^4 + 5*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -2315291,
        x^7 - x^6 + x^5 - x^4 + 3*x^3 - 2*x^2 + 4*x - 1
    ],
    [
        -2319283,
        x^7 - 2*x^6 + 3*x^5 - 4*x^4 + 5*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -2319683,
        x^7 + 4*x^5 - 3*x^4 + 5*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -2321219,
        x^7 - 2*x^6 + x^5 + 2*x^4 - 3*x^3 + 3*x^2 - 3*x + 2
    ],
    [
        2326309,
        x^7 - x^6 - x^5 + 2*x^4 - 3*x^3 + 2*x^2 + 3*x - 4
    ],
    [
        -2330067,
        x^7 - x^6 + x^5 - x^4 + 2*x^3 - 4*x^2 + 3*x - 3
    ],
    [
        -2334635,
        x^7 - x^6 + 4*x^5 - x^4 + 3*x^3 + x^2 + x - 1
    ],
    [
        -2339907,
        x^7 + 3*x^5 - x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        -2345099,
        x^7 - 2*x^6 - x^5 + 2*x^4 + 4*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        -2345339,
        x^7 + x^5 - 2*x^4 + 2*x^3 + x - 1
    ],
    [
        2348701,
        x^7 - x^6 - 2*x^5 + 2*x^4 - x^3 + 3*x^2 + x - 1
    ],
    [
        2349493,
        x^7 - x^6 - x^5 + x^4 + x^3 - 4*x^2 - 2*x + 1
    ],
    [
        -2355571,
        x^7 - x^6 + x^5 + 2*x^4 - 3*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -2364547,
        x^7 - x^6 + 3*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2371171,
        x^7 - x^6 - x^4 + x^3 + x^2 + x - 1
    ],
    [
        -2371507,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        -2372939,
        x^7 + 3*x^5 - 2*x^4 + 4*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -2376851,
        x^7 - 3*x^6 + 2*x^5 + 2*x^3 - 3*x^2 + x + 1
    ],
    [
        -2379771,
        x^7 - 3*x^6 + 7*x^5 - 8*x^4 + 6*x^3 - 2*x^2 - x + 1
    ],
    [
        -2388011,
        x^7 - 2*x^6 + x^5 - x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -2388787,
        x^7 - x^6 + 2*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        2390749,
        x^7 - 2*x^5 - x^4 + 2*x^3 - 3*x^2 + 1
    ],
    [
        -2393275,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 5*x^3 - 4*x^2 + 3*x - 2
    ],
    [
        -2393827,
        x^7 - 2*x^6 + 2*x^5 - 2*x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        2394277,
        x^7 - x^6 - 2*x^5 + 6*x^4 - 3*x^3 - 3*x^2 + 5*x - 2
    ],
    [
        -2397627,
        x^7 - 2*x^6 - x^5 + 3*x^4 - x^2 - x + 2
    ],
    [
        -2398595,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 5*x^3 - x^2 - x + 1
    ],
    [
        -2398691,
        x^7 - 2*x^6 + 3*x^5 - x^4 + 2*x^2 - x - 1
    ],
    [
        -2399467,
        x^7 - 2*x^6 + 4*x^5 - 4*x^4 + 2*x^3 + x^2 - 3*x + 2
    ],
    [
        -2400347,
        x^7 - x^6 + 3*x^5 - x^4 + 3*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -2402851,
        x^7 - x^6 - x^5 + 2*x^4 + x^3 - 4*x^2 - 5*x - 2
    ],
    [
        -2404107,
        x^7 - 2*x^6 + 3*x^5 - 4*x^4 + 3*x^3 - 3*x^2 - 1
    ],
    [
        -2410931,
        x^7 - x^6 + x^5 + 2*x^4 + x^2 + x + 2
    ],
    [
        -2411027,
        x^7 - x^6 + 4*x^5 - 3*x^4 + 7*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -2412539,
        x^7 - x^6 + 2*x^5 - x^4 + x^3 + x + 1
    ],
    [
        -2414299,
        x^7 - x^6 + 4*x^5 - 3*x^4 + 4*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -2417443,
        x^7 - x^6 + 3*x^5 - 4*x^4 + 2*x^3 - 4*x^2 + x - 1
    ],
    [
        -2419987,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 4*x^3 - 5*x^2 + 2*x - 3
    ],
    [
        -2421427,
        x^7 - x^6 + x^5 + 2*x^4 - 2*x^3 + x^2 + x - 2
    ],
    [
        -2428651,
        x^7 - 3*x^6 + 2*x^5 - x^4 + 3*x^3 - 2*x^2 + x + 1
    ],
    [
        -2433787,
        x^7 - 3*x^6 + 6*x^5 - 10*x^4 + 12*x^3 - 10*x^2 + 7*x - 2
    ],
    [
        2434501,
        x^7 - 2*x^6 + 2*x^5 - x^4 - 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        2440933,
        x^7 - x^6 - 2*x^5 + 3*x^4 - x^3 + 2*x^2 + x - 1
    ],
    [
        -2443379,
        x^7 - x^6 - 3*x^5 + 4*x^4 - 2*x^2 + x + 1
    ],
    [
        -2446571,
        x^7 - 2*x^6 + x^5 + x^4 - x^2 + 2*x - 1
    ],
    [
        -2452003,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 + x^2 - 2*x - 1
    ],
    [
        2452069,
        x^7 - x^6 - x^5 + 3*x^4 - 5*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        2458789,
        x^7 - 2*x^5 - x^4 + 2*x^3 - 3*x^2 - 4*x - 1
    ],
    [
        -2461763,
        x^7 - x^4 + x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -2466339,
        x^7 - x^6 + x^5 + 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -2467811,
        x^7 - 2*x^6 + 4*x^5 - 6*x^4 + 4*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -2472907,
        x^7 - 2*x^6 + 2*x^5 + x^4 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2474011,
        x^7 - 3*x^6 + 4*x^5 - 3*x^4 + x^3 + x^2 - x - 1
    ],
    [
        -2474171,
        x^7 - 2*x^6 + x^5 - 2*x^4 + 3*x^3 - x^2 - x + 2
    ],
    [
        -2474963,
        x^7 - 3*x^6 + 4*x^5 - 3*x^4 - x^3 + 4*x^2 - 3*x + 2
    ],
    [
        -2475907,
        x^7 - 2*x^6 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -2476867,
        x^7 + 3*x^5 - 2*x^4 + 4*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -2478731,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 4*x^3 - x^2 + 1
    ],
    [
        -2479219,
        x^7 - 2*x^6 + 3*x^5 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2484675,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 5*x^3 - 6*x^2 + 3*x - 3
    ],
    [
        -2484803,
        x^7 - 3*x^6 + 3*x^5 + 2*x^4 - 4*x^3 + 3*x - 1
    ],
    [
        -2488795,
        x^7 - 2*x^6 + x^5 + x^4 + 2*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -2489707,
        x^7 - 2*x^6 + x^5 + 2*x^2 - 2*x + 1
    ],
    [
        -2493211,
        x^7 - 3*x^6 + 5*x^5 - 5*x^4 + 4*x^3 - 4*x^2 + 5*x - 1
    ],
    [
        -2495291,
        x^7 - x^6 + x^5 + 3*x^4 - x^3 + 3*x + 1
    ],
    [
        -2502699,
        x^7 - 2*x^6 - x^5 + 2*x^4 - 2*x^3 + 3*x - 2
    ],
    [
        -2505427,
        x^7 - x^6 + 3*x^5 - 3*x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        -2509027,
        x^7 - 3*x^6 + x^5 + 6*x^4 - 6*x^3 - x^2 + x + 2
    ],
    [
        -2511643,
        x^7 - x^6 + x^5 - x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2514331,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 - x^3 + x^2 + 2*x - 1
    ],
    [
        2516317,
        x^7 - x^6 - 2*x^4 + 3*x^3 - 3*x^2 - x + 1
    ],
    [
        2518469,
        x^7 - 2*x^6 + x^5 + 2*x^4 - 6*x^3 + 4*x - 1
    ],
    [
        2518597,
        x^7 - 2*x^6 - 2*x^5 + 4*x^4 + 4*x^3 - 3*x^2 - 2*x + 1
    ],
    [
        -2520299,
        x^7 + 2*x^5 - x^4 + 3*x^3 + 3*x + 1
    ],
    [
        -2522747,
        x^7 - x^5 + x^3 - x^2 + 2*x - 1
    ],
    [
        -2526307,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 4*x^3 + x + 1
    ],
    [
        -2528419,
        x^7 - x^6 + x^5 - x^4 - x^3 + x + 1
    ],
    [
        -2530571,
        x^7 - x^6 + 2*x^5 - 2*x^4 + 2*x^3 - 3*x^2 - 1
    ],
    [
        2530717,
        x^7 - 3*x^5 - x^4 + 4*x^3 - 3*x + 1
    ],
    [
        -2530963,
        x^7 - x^6 + x^3 - x^2 + 2*x - 1
    ],
    [
        2532637,
        x^7 + x^5 - 2*x - 1
    ],
    [
        -2535371,
        x^7 - x^5 - x^4 + 2*x^3 + x - 1
    ],
    [
        -2543059,
        x^7 - 3*x^6 + 6*x^5 - 8*x^4 + 6*x^3 - x^2 - x + 1
    ],
    [
        -2545043,
        x^7 + 2*x^5 + 4*x^3 - 3*x^2 + 2*x + 1
    ],
    [
        2546053,
        x^7 - x^6 + 2*x^5 + x^4 - x^3 + x^2 - x - 1
    ],
    [
        2550517,
        x^7 - x^6 + x^5 + x^4 - 3*x^3 - 4*x^2 + 1
    ],
    [
        2552477,
        x^7 - 2*x^6 - x^5 + 3*x^4 + x^2 - x - 2
    ],
    [
        -2560691,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + x^2 - 2*x - 1
    ],
    [
        -2562323,
        x^7 - x^6 + x^5 - 4*x^4 + 6*x^3 - x^2 - 3*x + 2
    ],
    [
        -2566307,
        x^7 + x^5 - 3*x^4 + 3*x - 1
    ],
    [
        -2574859,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 3*x^3 - x^2 + 2*x - 1
    ],
    [
        -2575499,
        x^7 - x^6 - 2*x^5 + 2*x^4 - 2*x^3 + x^2 + 2*x + 1
    ],
    [
        -2580451,
        x^7 - 3*x^6 + 3*x^5 - 3*x^4 + 3*x^3 + x + 1
    ],
    [
        2581109,
        x^7 - x^6 - 2*x^5 + 4*x^4 - 3*x^3 - 3*x^2 + x + 1
    ],
    [
        2583493,
        x^7 - 2*x^6 + x^5 - 4*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        2585333,
        x^7 - x^6 - 3*x^5 + 5*x^4 - x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -2586403,
        x^7 - 2*x^6 + x^4 + x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -2587747,
        x^7 - 2*x^6 - x^5 + 3*x^4 + 2*x^3 - 3*x^2 + 1
    ],
    [
        -2589611,
        x^7 - x^6 + 2*x^5 + x^4 - x^3 + 4*x^2 - x + 1
    ],
    [
        -2595043,
        x^7 - 3*x^6 + 4*x^5 - x^4 - 3*x^3 + 6*x^2 - 5*x + 2
    ],
    [
        -2595563,
        x^7 + x^5 - 3*x^4 - 2*x^2 + 3*x - 1
    ],
    [
        -2599555,
        x^7 - x^6 - 3*x^4 + 3*x^2 + 3*x + 1
    ],
    [
        -2601179,
        x^7 - 2*x^6 + x^5 - 2*x^4 + 3*x^3 - x^2 + 1
    ],
    [
        -2603515,
        x^7 - 3*x^6 + 5*x^5 - 4*x^4 + x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2605547,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 4*x^3 - 2*x^2 + x + 1
    ],
    [
        -2606915,
        x^7 - 2*x^6 + 5*x^5 - 7*x^4 + 10*x^3 - 9*x^2 + 5*x - 1
    ],
    [
        -2610443,
        x^7 - x^6 + 3*x^5 - 4*x^4 + 5*x^3 - 6*x^2 + 3*x - 2
    ],
    [
        -2612267,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 + 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -2616491,
        x^7 - x^5 - 2*x^4 + x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2618107,
        x^7 - x^5 - 2*x^4 + 2*x^2 + 3*x + 1
    ],
    [
        -2623307,
        x^7 - 3*x^6 + 5*x^5 - 7*x^4 + 7*x^3 - 6*x^2 + 2*x - 1
    ],
    [
        2623781,
        x^7 - x^6 - x^5 - 2*x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        -2624003,
        x^7 - 3*x^6 + 4*x^5 - 3*x^4 + x^3 + 2*x^2 - 3*x + 2
    ],
    [
        -2625723,
        x^7 + 3*x^5 + 2*x^3 - x - 1
    ],
    [
        -2631611,
        x^7 - x^6 + 3*x^5 - 4*x^4 + 5*x^3 - 4*x^2 + 3*x - 2
    ],
    [
        -2632171,
        x^7 - x^6 + 2*x^5 - x^4 + 3*x^3 - 2*x^2 + x - 1
    ],
    [
        2632853,
        x^7 - 2*x^5 - x^4 - 3*x^3 + 3*x^2 + x - 1
    ],
    [
        -2634883,
        x^7 - x^5 - x^4 - 3*x^2 + x - 1
    ],
    [
        2639629,
        x^7 - 3*x^6 + x^5 + 4*x^4 - 3*x^3 - x^2 - 2*x + 1
    ],
    [
        -2640347,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 2*x^3 + x^2 - 2*x - 1
    ],
    [
        2642917,
        x^7 - x^6 + x^5 + 4*x^4 - 6*x^3 - x^2 + 5*x - 2
    ],
    [
        -2642963,
        x^7 - x^6 - x^4 + 5*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2643859,
        x^7 - x^6 + 3*x^5 + x^3 + 4*x^2 - x + 2
    ],
    [
        -2645515,
        x^7 - x^6 - x^5 + x^4 + 3*x^3 + x + 1
    ],
    [
        -2649091,
        x^7 - 3*x^6 + 5*x^5 - 3*x^4 - x^3 + 2*x^2 + x - 1
    ],
    [
        -2651587,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 6*x^3 - 6*x^2 + 5*x - 2
    ],
    [
        2652709,
        x^7 - 3*x^6 + 4*x^5 - 5*x^4 + 3*x^3 - x^2 + x + 1
    ],
    [
        -2653427,
        x^7 - x^6 + 2*x^5 - 2*x^4 + 3*x^3 - 5*x^2 + x - 1
    ],
    [
        -2655131,
        x^7 - 2*x^5 - x^4 + 2*x^3 + 2*x^2 - x - 2
    ],
    [
        -2655403,
        x^7 - 2*x^6 + 6*x^5 - 7*x^4 + 10*x^3 - 8*x^2 + 5*x - 2
    ],
    [
        2655749,
        x^7 - x^6 - x^5 - 3*x^4 + 3*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        -2659891,
        x^7 + 2*x^5 + 2*x^3 - x^2 + 3*x + 1
    ],
    [
        -2666931,
        x^7 + 2*x^5 - x^4 + 2*x^3 + x^2 + 2*x + 1
    ],
    [
        2670469,
        x^7 - 2*x^6 - x^5 + 2*x^4 + 5*x^3 - 2*x^2 - 4*x - 1
    ],
    [
        2670581,
        x^7 - 2*x^6 - 2*x^5 + 4*x^4 + 2*x^3 - 3*x^2 - x + 2
    ],
    [
        -2675251,
        x^7 - 2*x^6 - x^5 + 4*x^4 - 2*x^2 - 1
    ],
    [
        -2679043,
        x^7 - x^6 - x^5 + x^4 + x^3 - 2*x^2 - 2*x - 1
    ],
    [
        2681557,
        x^7 - x^6 - x^5 - 2*x^4 + 2*x^3 + 5*x^2 - x - 2
    ],
    [
        2682749,
        x^7 - 2*x^6 + x^5 - x^4 - 2*x^3 + 5*x^2 - x - 2
    ],
    [
        2683949,
        x^7 - 2*x^6 - x^5 + 6*x^4 - 4*x^3 - 2*x^2 + 4*x - 1
    ],
    [
        -2683963,
        x^7 - 2*x^6 + 4*x^4 - 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -2689403,
        x^7 - 2*x^6 + 5*x^5 - 7*x^4 + 8*x^3 - 7*x^2 + 3*x - 2
    ],
    [
        -2694931,
        x^7 - x^5 - x^4 - 2*x^3 + x^2 + x + 2
    ],
    [
        -2696283,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 + 3*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -2697451,
        x^7 + x^5 - 2*x^4 + x^3 + 2*x + 1
    ],
    [
        -2704579,
        x^7 - 2*x^6 + 2*x^5 - 3*x^4 + 6*x^3 - 5*x^2 + 2*x + 1
    ],
    [
        -2705915,
        x^7 - 3*x^6 + 2*x^5 + 3*x^4 - 3*x^3 - 2*x^2 + x + 2
    ],
    [
        2706829,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        -2707291,
        x^7 - x^6 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        2709893,
        x^7 - x^5 - 4*x^3 - 2*x^2 + 3*x + 2
    ],
    [
        -2712067,
        x^7 + 2*x^5 - x^4 + 4*x^3 - 3*x + 1
    ],
    [
        -2712691,
        x^7 - 3*x^6 + 4*x^5 - 3*x^4 + 3*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -2712851,
        x^7 - 3*x^6 + 2*x^5 + 3*x^4 - 3*x^3 - 3*x^2 + 3*x + 1
    ],
    [
        -2713747,
        x^7 - 2*x^6 + 2*x^5 - 2*x^4 + 2*x^3 - 5*x^2 + 5*x - 2
    ],
    [
        2715661,
        x^7 - x^6 + x^5 - x^4 - x^3 - 2*x - 1
    ],
    [
        -2721707,
        x^7 - x^6 + 2*x^5 - 2*x^4 + 2*x^3 - x^2 + x + 1
    ],
    [
        -2722075,
        x^7 - 3*x^6 + 6*x^5 - 5*x^4 + 3*x^3 + 1
    ],
    [
        2724517,
        x^7 - x^6 - x^5 + x^4 - x^3 - 2*x^2 - 3*x - 1
    ],
    [
        -2726203,
        x^7 - x^6 - 2*x^5 + 2*x^4 + 3*x^3 - 3*x^2 + 1
    ],
    [
        -2727403,
        x^7 - x^6 - 2*x^5 + 4*x^4 + x^3 - 5*x^2 + x + 2
    ],
    [
        2728501,
        x^7 + x^5 - x^4 - 2*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        -2728547,
        x^7 - x^6 - 2*x^5 + 4*x^4 - x^2 + 2*x + 1
    ],
    [
        -2729187,
        x^7 + x^5 + x^3 - x^2 + 2*x - 1
    ],
    [
        -2732363,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 8*x^3 - 9*x^2 + 7*x - 2
    ],
    [
        -2733907,
        x^7 - 3*x^6 + 4*x^5 - x^4 - 3*x^3 + 6*x^2 - 5*x + 3
    ],
    [
        -2734859,
        x^7 - 2*x^6 + 5*x^5 - 6*x^4 + 6*x^3 - 6*x^2 + 2*x - 3
    ],
    [
        -2737883,
        x^7 - x^6 + x^2 + 2*x + 1
    ],
    [
        -2743947,
        x^7 - x^6 + 2*x^5 - 2*x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -2744467,
        x^7 - x^6 - 3*x^4 + 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -2746699,
        x^7 - 3*x^4 - 3*x^3 - 3*x^2 - 3*x - 1
    ],
    [
        -2747123,
        x^7 - x^6 + 4*x^5 - x^4 + 4*x^3 + x^2 + 3*x + 1
    ],
    [
        -2750651,
        x^7 - x^6 - x^4 - x^3 + 4*x^2 + 4*x + 1
    ],
    [
        2752549,
        x^7 - 3*x^6 + 4*x^5 - 6*x^4 + 7*x^3 - 5*x^2 + 1
    ],
    [
        2754749,
        x^7 - 2*x^6 + 2*x^4 - 4*x^3 + 5*x^2 - 3*x + 2
    ],
    [
        -2759787,
        x^7 - x^6 + 2*x^5 + x^4 - x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2768803,
        x^7 - x^6 + x^5 + 2*x^4 - x^3 + x^2 + 1
    ],
    [
        -2770499,
        x^7 - x^6 + 4*x^5 - 4*x^4 + 6*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -2770891,
        x^7 - 2*x^6 + 2*x^5 - 4*x^4 + 4*x^3 - x^2 + 2*x - 1
    ],
    [
        -2773451,
        x^7 + 3*x^5 + 2*x^3 - 2*x^2 - x - 1
    ],
    [
        -2780707,
        x^7 - x^6 + 4*x^5 - 4*x^4 + 5*x^3 - 3*x^2 + 2*x + 1
    ],
    [
        -2782339,
        x^7 - 3*x^6 + 3*x^5 - x^4 + 3*x^3 - 6*x^2 + 3*x + 1
    ],
    [
        -2785411,
        x^7 - x^6 - 3*x^3 + x^2 + 2*x - 1
    ],
    [
        -2787595,
        x^7 - 3*x^6 + 2*x^5 + 4*x^4 - 6*x^3 + x^2 + x + 1
    ],
    [
        -2790691,
        x^7 - x^6 + 3*x^4 - 5*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2791475,
        x^7 - 2*x^6 + 2*x^5 - x^4 + x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -2801891,
        x^7 + x^5 - x^4 + 2*x^3 - x^2 + 2*x - 1
    ],
    [
        2804573,
        x^7 - x^6 + x^5 - 4*x^4 - x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -2808307,
        x^7 + 3*x^5 - 2*x^4 + x^3 - 4*x^2 - 2*x - 1
    ],
    [
        2809237,
        x^7 - 2*x^5 - x^4 - 2*x^3 + 2*x^2 + 3*x - 2
    ],
    [
        -2810147,
        x^7 - 3*x^6 + x^5 + 2*x^4 + 2*x^3 - 4*x^2 + x + 1
    ],
    [
        -2812659,
        x^7 - x^6 + 2*x^3 - x^2 - 3*x - 1
    ],
    [
        -2813003,
        x^7 - x^6 - 2*x^5 + 2*x^4 + x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -2815835,
        x^7 - x^6 + x^5 - 2*x^4 + x^3 - 3*x^2 - 1
    ],
    [
        -2817187,
        x^7 - x^6 + 3*x^5 - x^4 + x^3 - 2*x + 1
    ],
    [
        -2818043,
        x^7 - x^6 - 2*x^5 + 3*x^4 + x^3 - x^2 + x - 1
    ],
    [
        -2819603,
        x^7 - 2*x^6 + 4*x^5 - 7*x^4 + 7*x^3 - 7*x^2 + 3*x - 1
    ],
    [
        -2821243,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 5*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -2824963,
        x^7 - x^4 + x^3 + x^2 + x + 1
    ],
    [
        -2828139,
        x^7 - x^6 - 3*x^4 - x^3 - 4*x^2 - 1
    ],
    [
        -2831963,
        x^7 - 3*x^6 + 4*x^5 - 3*x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -2835827,
        x^7 - 2*x^6 + 2*x^5 - x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2836099,
        x^7 - 2*x^6 + 2*x^5 - 2*x^4 + x^2 - 1
    ],
    [
        2839421,
        x^7 - x^5 - 4*x^4 + 2*x^2 + 3*x + 1
    ],
    [
        -2841259,
        x^7 - x^6 + 2*x^5 - 2*x^4 - 4*x^3 + x^2 + 3*x + 1
    ],
    [
        -2852363,
        x^7 - 2*x^6 + 4*x^5 - 3*x^4 + 3*x^3 + x^2 - x + 1
    ],
    [
        -2852707,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 7*x^3 - 6*x^2 + 3*x - 2
    ],
    [
        -2855635,
        x^7 + x^5 - 2*x^4 - 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2857475,
        x^7 - x^6 + 3*x^5 + x^4 + x^3 + 4*x^2 + x + 1
    ],
    [
        -2866691,
        x^7 - x^5 + 4*x^3 - x - 1
    ],
    [
        -2873707,
        x^7 - x^6 + x^5 + x^4 - x^3 + x + 1
    ],
    [
        -2877499,
        x^7 + x^5 + 2*x^3 - 2*x^2 + 2*x - 3
    ],
    [
        -2878027,
        x^7 + 2*x^5 - x^4 - x^3 - 3*x^2 - 3*x - 1
    ],
    [
        -2879179,
        x^7 - 2*x^6 + x^5 + x^3 - x^2 + x - 2
    ],
    [
        -2880011,
        x^7 - 2*x^6 + x^5 + 4*x^4 - 3*x^3 - 3*x^2 + 7*x - 2
    ],
    [
        -2881195,
        x^7 - x^6 - x^2 - 2*x - 1
    ],
    [
        -2885731,
        x^7 - 3*x^6 + 3*x^5 - 2*x^4 + 3*x^3 - 4*x^2 + 5*x - 2
    ],
    [
        -2886579,
        x^7 - 3*x^6 + 4*x^5 - 4*x^4 + 5*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -2889227,
        x^7 - x^6 + 2*x^5 - x^4 + x^3 - x^2 - x - 1
    ],
    [
        -2891179,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 + x^3 - x^2 + 1
    ],
    [
        -2897483,
        x^7 - x^6 - x^5 + x^4 + 3*x^3 - 4*x^2 + x + 1
    ],
    [
        -2898371,
        x^7 + 2*x^5 - x^4 + 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        2900237,
        x^7 - x^6 + 2*x^4 - 5*x^3 + 5*x^2 - 5*x + 1
    ],
    [
        -2901755,
        x^7 - 3*x^6 + 3*x^5 - x^4 + 2*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        2903413,
        x^7 - 2*x^6 + 2*x^5 - 2*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -2906091,
        x^7 + x^5 - 2*x^4 - x^3 - 2*x^2 - 1
    ],
    [
        -2908475,
        x^7 - 2*x^6 + 4*x^5 - 2*x^4 + x^2 + x - 2
    ],
    [
        -2913627,
        x^7 - 2*x^6 + 3*x^5 - x^4 - 2*x^3 + x^2 + 3*x + 1
    ],
    [
        -2914739,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 6*x^3 - 4*x^2 + 3*x - 2
    ],
    [
        -2919731,
        x^7 + x^5 - 3*x^4 - x^2 + 3*x + 1
    ],
    [
        -2920651,
        x^7 - x^6 - 3*x^4 + 5*x^3 - 5*x^2 + x - 1
    ],
    [
        -2923027,
        x^7 + 2*x^5 - 2*x^4 + 3*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        -2923187,
        x^7 - x^6 - x^5 + 5*x^3 - 4*x^2 - x + 2
    ],
    [
        -2926379,
        x^7 - x^5 - 4*x^4 - x^3 + 4*x^2 + 4*x + 1
    ],
    [
        -2928283,
        x^7 - 2*x^6 + 4*x^5 - 6*x^4 + 6*x^3 - 7*x^2 + 3*x - 2
    ],
    [
        -2928987,
        x^7 + 2*x^5 - x^4 + x^3 - x^2 + x + 1
    ],
    [
        2931613,
        x^7 - x^6 + x^4 - 3*x^3 - x - 1
    ],
    [
        -2935683,
        x^7 - 2*x^6 + x^4 - 2*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -2938627,
        x^7 - 3*x^6 + 3*x^5 - 2*x^4 + 5*x^3 - 4*x^2 + 1
    ],
    [
        -2940331,
        x^7 - x^6 + 2*x^5 - 2*x^4 + x^3 + x^2 + 1
    ],
    [
        2942237,
        x^7 - 2*x^6 + 3*x^5 - 6*x^4 + 5*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        2943853,
        x^7 - 2*x^6 + 6*x^4 - 8*x^3 + 3*x^2 + 2*x - 1
    ],
    [
        -2951139,
        x^7 - 3*x^6 + 2*x^5 + 2*x^3 + x^2 - 3*x + 1
    ],
    [
        -2955027,
        x^7 - x^6 + 3*x^4 + x^3 + 4*x^2 + 3*x + 1
    ],
    [
        -2956451,
        x^7 - 3*x^6 + 6*x^5 - 9*x^4 + 11*x^3 - 10*x^2 + 7*x - 2
    ],
    [
        -2957875,
        x^7 - 2*x^6 + 3*x^4 - 4*x^3 + 3*x - 2
    ],
    [
        -2959243,
        x^7 - x^6 + 2*x^5 - 3*x^4 + x^3 + 1
    ],
    [
        -2961395,
        x^7 - 3*x^4 + x^3 + 3*x^2 + x - 1
    ],
    [
        -2964083,
        x^7 - x^6 + 2*x^5 - 4*x^4 + 4*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -2964851,
        x^7 - 2*x^6 + x^5 + 2*x^4 - 4*x^2 + 4*x - 1
    ],
    [
        -2964867,
        x^7 - x^6 + 2*x^5 + 2*x^4 - 2*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2967539,
        x^7 - 2*x^6 + 3*x^5 - 6*x^4 + 8*x^3 - 6*x^2 + 5*x - 1
    ],
    [
        -2968891,
        x^7 - x^6 + x^5 - 2*x^2 + x - 1
    ],
    [
        2971477,
        x^7 - x^5 - 2*x^4 - 3*x + 1
    ],
    [
        -2973699,
        x^7 - x^6 - 2*x^5 + 3*x^4 + x^3 - 2*x^2 - x + 2
    ],
    [
        -2974259,
        x^7 - x^6 - x^5 - 2*x^4 + 5*x^3 - 1
    ],
    [
        -2977499,
        x^7 - 2*x^5 - 2*x^4 + 2*x^3 + 3*x^2 - x - 2
    ],
    [
        -2984915,
        x^7 - x^6 + 4*x^5 - 2*x^4 + 3*x^3 + x^2 - 2*x + 1
    ],
    [
        -2989355,
        x^7 - x^6 - x^3 + x^2 + 2*x + 1
    ],
    [
        -2990171,
        x^7 - x^5 + 2*x^3 - 1
    ],
    [
        2992933,
        x^7 - x^6 - 4*x^5 + 3*x^4 + 5*x^3 - 3*x - 2
    ],
    [
        -2994739,
        x^7 - 2*x^6 + 5*x^5 - 5*x^4 + 6*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        2995117,
        x^7 - 2*x^6 + x^5 + 4*x^4 - 6*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        -2995763,
        x^7 - 3*x^6 + 4*x^5 - 4*x^4 + 2*x^3 + x^2 + 1
    ],
    [
        -3006251,
        x^7 - x^6 - x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -3007403,
        x^7 + x^5 - x^4 - 2*x^2 + x - 1
    ],
    [
        -3007931,
        x^7 - 2*x^6 + x^5 - x^4 + 2*x^3 - 4*x^2 + 5*x - 1
    ],
    [
        -3008419,
        x^7 - 2*x^6 + 3*x^5 - 4*x^4 + 3*x^3 + x^2 - 2*x + 1
    ],
    [
        -3010179,
        x^7 - x^6 - 2*x^5 - x^4 + 5*x^3 + x^2 - x + 1
    ],
    [
        -3013099,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 - x^2 - 2*x - 1
    ],
    [
        -3013811,
        x^7 - 3*x^4 + 2*x^2 + 3*x + 1
    ],
    [
        -3014467,
        x^7 + 2*x^5 - x^4 + 2*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -3015907,
        x^7 - x^6 + 4*x^2 - 5*x + 2
    ],
    [
        -3016851,
        x^7 - x^6 + 3*x^5 + 4*x^2 + x - 1
    ],
    [
        3017773,
        x^7 - 2*x^6 + 3*x^5 - 4*x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        -3018131,
        x^7 - 3*x^6 + 2*x^5 + 4*x^4 - 8*x^3 + 7*x^2 - 2*x + 1
    ],
    [
        -3020339,
        x^7 - x^6 + 2*x^5 - 3*x^4 + x^3 - 4*x^2 - 1
    ],
    [
        3021757,
        x^7 - x^6 - x^4 - 3*x^3 + 4*x^2 - x - 1
    ],
    [
        -3023363,
        x^7 - x^6 + x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        3025829,
        x^7 - x^5 - x^4 - x + 1
    ],
    [
        3027149,
        x^7 - x^6 - x^5 + 3*x^3 - x^2 - 4*x - 1
    ],
    [
        -3029867,
        x^7 - 3*x^6 + 3*x^5 - 2*x^2 + 3*x - 1
    ],
    [
        -3031691,
        x^7 - x^6 + 5*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -3032611,
        x^7 - x^6 + x^4 + 2*x^3 - x^2 + x + 1
    ],
    [
        -3040243,
        x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 4*x^2 + x + 2
    ],
    [
        -3041251,
        x^7 - x^6 - x^5 + 4*x^4 - 3*x^3 + x^2 + 1
    ],
    [
        -3041747,
        x^7 - x^6 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        -3041827,
        x^7 - 2*x^6 + 3*x^5 - 4*x^4 + 5*x^3 - 3*x^2 + 3*x - 2
    ],
    [
        -3043483,
        x^7 - x^6 + 2*x^5 + 3*x^2 - 1
    ],
    [
        -3050603,
        x^7 - x^6 + x^5 + 2*x^4 - x^3 + x^2 + 2*x - 1
    ],
    [
        3051661,
        x^7 - x^5 - 2*x^4 - x^3 + x^2 + x + 2
    ],
    [
        -3053339,
        x^7 - 2*x^6 + 4*x^5 - 7*x^4 + 8*x^3 - 7*x^2 + 6*x - 1
    ],
    [
        3055037,
        x^7 - 2*x^6 + x^5 + 4*x^4 - 5*x^3 + x^2 + 3*x - 2
    ],
    [
        -3060275,
        x^7 - x^6 - 3*x^5 + 5*x^3 + 2*x^2 - x - 2
    ],
    [
        -3061003,
        x^7 + x^5 + 2*x^3 - 2*x^2 + x - 1
    ],
    [
        -3061187,
        x^7 - x^6 - 2*x^5 + 4*x^4 - 4*x^2 + x + 2
    ],
    [
        -3062291,
        x^7 + 2*x^5 - x^4 + 2*x^3 - 2*x^2 + x - 2
    ],
    [
        3064669,
        x^7 - 2*x^6 + 4*x^5 - 2*x^4 + 3*x^2 - 2*x - 1
    ],
    [
        -3066451,
        x^7 - x^6 + x^5 + x^3 - 3*x + 2
    ],
    [
        -3067627,
        x^7 - 3*x^6 + 4*x^5 - 6*x^4 + 7*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -3069827,
        x^7 - 2*x^6 + 4*x^5 - 4*x^4 + 6*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -3071203,
        x^7 - x^6 + 2*x^5 - 2*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -3074891,
        x^7 - 3*x^6 + 4*x^5 - 7*x^4 + 9*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -3077291,
        x^7 - 2*x^6 + x^5 - x^4 - 2*x^2 + 3*x - 1
    ],
    [
        -3078811,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 + x^3 - 3*x^2 + 4*x - 1
    ],
    [
        3080789,
        x^7 - x^6 - 2*x^5 - x^4 + 7*x^3 - x^2 - 3*x + 1
    ],
    [
        -3081867,
        x^7 + 2*x^5 - x^4 - x + 2
    ],
    [
        -3090491,
        x^7 - x^6 + 3*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        -3090747,
        x^7 - 2*x^6 + 4*x^5 - 3*x^4 + 2*x^3 + 2*x^2 - 3*x + 3
    ],
    [
        -3093275,
        x^7 + x^5 - 2*x^4 + x^3 + x^2 - x - 2
    ],
    [
        -3094099,
        x^7 - 2*x^6 + 5*x^5 - 5*x^4 + 6*x^3 - 3*x^2 + x - 1
    ],
    [
        -3095051,
        x^7 - 2*x^6 + 3*x^5 - 4*x^4 + 4*x^3 - 4*x^2 + x + 2
    ],
    [
        -3096227,
        x^7 - 3*x^6 + 3*x^5 - 2*x^4 + 3*x^3 - 4*x^2 + 5*x - 4
    ],
    [
        3096421,
        x^7 - 3*x^6 + x^5 + 2*x^4 - x^3 + 2*x^2 - x - 2
    ],
    [
        -3097547,
        x^7 - 3*x^6 + 4*x^5 - 5*x^4 + 5*x^3 - 5*x^2 + 5*x - 1
    ],
    [
        -3098267,
        x^7 + 3*x^5 - 2*x^4 - 4*x^2 - x - 1
    ],
    [
        -3099475,
        x^7 - x^6 + x^5 - x^4 + x^3 + 2*x^2 + x + 1
    ],
    [
        -3099643,
        x^7 - 2*x^6 + x^4 + 2*x^3 - 6*x^2 + 5*x - 2
    ],
    [
        -3105547,
        x^7 - x^6 + x^3 + 3*x^2 - 1
    ],
    [
        -3106595,
        x^7 + 3*x^5 + 4*x^3 + x - 1
    ],
    [
        -3108355,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -3109667,
        x^7 - x^6 + 2*x^5 - 2*x^4 + 3*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -3112051,
        x^7 - 2*x^6 + 5*x^2 - 5*x + 2
    ],
    [
        -3117395,
        x^7 + x^5 - 2*x^4 - x^3 - 3*x^2 - 1
    ],
    [
        -3118067,
        x^7 - 3*x^6 + 4*x^5 - 4*x^4 + 4*x^3 - 4*x^2 + 3*x - 2
    ],
    [
        -3119299,
        x^7 - x^6 + 2*x^5 - 2*x^4 + x^3 - 3*x^2 + x - 2
    ],
    [
        -3120515,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 2*x^3 + x^2 - x + 2
    ],
    [
        -3122387,
        x^7 - x^6 + 2*x^5 - x^4 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -3125651,
        x^7 - 2*x^6 + 4*x^4 - 4*x^3 - x^2 + 4*x - 1
    ],
    [
        -3125755,
        x^7 - 2*x^6 + 2*x^5 + x^4 + x^3 - 3*x^2 + x + 1
    ],
    [
        -3126395,
        x^7 - 3*x^6 + 5*x^5 - 8*x^4 + 10*x^3 - 9*x^2 + 5*x - 2
    ],
    [
        -3129811,
        x^7 - 2*x^6 + 3*x^5 - 5*x^4 + 2*x^3 + x + 1
    ],
    [
        -3133339,
        x^7 - 2*x^6 + x^5 + 4*x^4 - 2*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -3134051,
        x^7 + 2*x^5 - 2*x^4 + 4*x^3 + x^2 + x + 1
    ],
    [
        -3137419,
        x^7 - 3*x^6 + 3*x^5 - 3*x^4 + 5*x^3 - 4*x^2 + x - 1
    ],
    [
        -3137723,
        x^7 - x^6 - 3*x^5 + 2*x^4 + 6*x^3 - x^2 - 5*x - 2
    ],
    [
        -3137971,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 4*x^3 - 3*x^2 - 1
    ],
    [
        -3139771,
        x^7 - x^6 + 3*x^5 - x^4 + x^3 + 2*x^2 + 1
    ],
    [
        -3143011,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 3*x^3 + x - 1
    ],
    [
        -3146011,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 5*x^3 - x^2 + 1
    ],
    [
        -3147419,
        x^7 - 3*x^6 + 6*x^5 - 7*x^4 + 5*x^3 - x + 1
    ],
    [
        -3151123,
        x^7 - 2*x^6 + 4*x^5 - 3*x^4 + 4*x^3 - x^2 + 4*x + 1
    ],
    [
        -3151843,
        x^7 - 3*x^6 + 6*x^5 - 5*x^4 + 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -3158251,
        x^7 - 2*x^6 + 3*x^4 - 4*x^2 + x + 2
    ],
    [
        -3159347,
        x^7 - x^6 - 2*x^5 + 3*x^4 + 3*x^3 - 4*x^2 - x + 2
    ],
    [
        -3160907,
        x^7 - 2*x^6 + 2*x^5 + 2*x^4 - 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -3163379,
        x^7 - x^6 - x^5 + 3*x^4 - x^3 - 2*x^2 + x - 1
    ],
    [
        -3167483,
        x^7 - 3*x^5 - x^4 + 2*x^3 + 2*x^2 + x + 1
    ],
    [
        -3169979,
        x^7 - x^5 + 3*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        3172277,
        x^7 - x^6 + 2*x^5 - 3*x^4 + x^3 - x^2 - x + 1
    ],
    [
        -3175859,
        x^7 - 2*x^6 + 2*x^5 + x^4 - 4*x^3 + 6*x^2 - 5*x + 2
    ],
    [
        -3179171,
        x^7 - 2*x^6 + 4*x^5 - x^4 + 3*x^2 - 1
    ],
    [
        -3181691,
        x^7 - 2*x^6 - x^5 + 3*x^4 - x^2 + 2*x + 1
    ],
    [
        -3183787,
        x^7 - 2*x^6 + x^5 + 2*x^4 - 2*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -3184355,
        x^7 - 2*x^6 + 3*x^5 - x^4 - 2*x^3 + 5*x^2 - 5*x + 2
    ],
    [
        -3189299,
        x^7 + 3*x^5 - x^4 + 2*x^3 - x^2 + x + 1
    ],
    [
        -3193163,
        x^7 - x^6 + 2*x^5 + 4*x^4 - x^3 + 3*x^2 + 4*x + 1
    ],
    [
        -3194483,
        x^7 - 2*x^6 - x^5 + 4*x^4 - 2*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -3196123,
        x^7 - 3*x^6 + 6*x^5 - 10*x^4 + 12*x^3 - 9*x^2 + 5*x - 1
    ],
    [
        -3196475,
        x^7 + 3*x^5 - 3*x^4 + 2*x^3 - 4*x^2 + x + 1
    ],
    [
        3217349,
        x^7 - 2*x^6 + 4*x^5 - 6*x^4 + 4*x^3 - 3*x^2 + 1
    ],
    [
        3230989,
        x^7 - x^6 - 3*x^4 - x^3 + 6*x^2 + x - 2
    ],
    [
        3245149,
        x^7 - 3*x^4 - 2*x^3 - x^2 + 1
    ],
    [
        3265949,
        x^7 - 2*x^5 - x^4 - x^3 - x^2 + 3*x - 1
    ],
    [
        3286429,
        x^7 - 3*x^4 - x^3 - x^2 + x + 1
    ],
    [
        3290389,
        x^7 - 2*x^6 + x^4 - x + 2
    ],
    [
        3309037,
        x^7 - 3*x^5 - 3*x^4 + 4*x^3 + 3*x^2 + x - 1
    ],
    [
        3354973,
        x^7 - 2*x^6 + 2*x^5 + 2*x^4 - 4*x^3 + 3*x^2 + x - 2
    ],
    [
        3372653,
        x^7 - x^6 - 3*x^4 + x^3 + 3*x + 1
    ],
    [
        3392821,
        x^7 - 2*x^5 - 3*x^4 + x^2 + 2*x - 1
    ],
    [
        3398053,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + x^2 - 3*x + 1
    ],
    [
        3399901,
        x^7 - x^6 - 2*x^4 + 3*x^3 + 3*x^2 - 4*x + 1
    ],
    [
        3400837,
        x^7 - 2*x^6 - x^5 + 5*x^4 - 4*x^3 - x^2 + 3*x - 2
    ],
    [
        3422781,
        x^7 - x^5 - 4*x^4 - x^3 + 6*x^2 + 1
    ],
    [
        3430669,
        x^7 + 2*x^5 - x^4 - 2*x^3 - x^2 - 4*x + 1
    ],
    [
        3477301,
        x^7 - x^6 + 3*x^5 + x^3 + x^2 - 2*x - 1
    ],
    [
        3494077,
        x^7 - x^6 - x^5 + 2*x^4 - 2*x^3 - 3*x^2 + 3*x + 2
    ],
    [
        3500741,
        x^7 - 2*x^6 - x^5 + 6*x^4 - 3*x^3 - 5*x^2 + 3*x + 2
    ],
    [
        3507589,
        x^7 - 3*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        3536557,
        x^7 - 3*x^6 + x^5 + 3*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        3544757,
        x^7 - x^6 - 2*x^5 + 4*x^4 - x^3 - 3*x^2 + 2*x + 1
    ],
    [
        3562589,
        x^7 - 4*x^4 + x^2 + 2*x - 1
    ],
    [
        3586741,
        x^7 - 2*x^6 + x^5 + 4*x^4 - 5*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        3604997,
        x^7 - x^6 - x^5 - 2*x^4 - x^3 + 2*x^2 + x + 2
    ],
    [
        3621541,
        x^7 - 3*x^5 - x^4 + 2*x^3 + 6*x^2 + 5*x + 1
    ],
    [
        3628909,
        x^7 - x^6 + x^5 - 4*x^4 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        3635629,
        x^7 - 2*x^6 + x^5 + 3*x^4 - 6*x^3 + 3*x - 1
    ],
    [
        3638557,
        x^7 - x^6 - 2*x^5 - 3*x^4 + 2*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        3651829,
        x^7 - x^6 + 4*x^4 - 4*x^3 + x^2 + 2*x - 1
    ],
    [
        3657877,
        x^7 + x^5 - 2*x^4 - 2*x^3 - 2*x^2 - x + 1
    ],
    [
        3702493,
        x^7 - x^6 - 3*x^5 - 2*x^4 + 3*x^3 + 5*x^2 + 4*x + 1
    ],
    [
        3704517,
        x^7 - 2*x^6 + x^5 - x^3 + 3*x^2 - x - 2
    ],
    [
        3708469,
        x^7 - 2*x^6 + x^5 + x^4 - 2*x^3 + 2*x^2 - x - 1
    ],
    [
        3721541,
        x^7 - x^6 - x^5 + 3*x^4 + 3*x^3 - 4*x + 1
    ],
    [
        3726029,
        x^7 - 2*x^6 + x^5 - 2*x^4 + 7*x^3 - 5*x^2 - 3*x + 2
    ],
    [
        3749549,
        x^7 - 2*x^6 + x^5 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3750101,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 - 2*x^3 + 3*x^2 - 2*x - 1
    ],
    [
        3759293,
        x^7 - 3*x^6 + 2*x^5 + 3*x^4 - 5*x^3 + 2*x^2 + x - 2
    ],
    [
        3817069,
        x^7 - x^6 + x^5 + x^4 - 2*x^3 + 2*x^2 - 3*x - 1
    ],
    [
        3817181,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 - 2*x^3 + 2*x^2 - x - 1
    ],
    [
        3821501,
        x^7 - 2*x^6 + x^5 - 2*x^4 + 2*x^2 - 3*x + 2
    ],
    [
        3822461,
        x^7 - 2*x^6 + x^5 + x^4 + 4*x^3 - 4*x^2 - x + 1
    ],
    [
        3825333,
        x^7 - 2*x^5 - 2*x^3 - x^2 + 2*x - 1
    ],
    [
        3827861,
        x^7 - x^6 - x^5 + x^4 - x^3 + 2*x^2 + x - 1
    ],
    [
        3829453,
        x^7 - 2*x^6 + 2*x^5 - x^4 - 2*x^3 + x^2 - 2*x - 1
    ],
    [
        3839933,
        x^7 - 3*x^5 - 2*x^4 + 4*x^2 + 3*x + 1
    ],
    [
        3855661,
        x^7 - x^6 - 2*x^5 + x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        3860077,
        x^7 - x^6 - x^5 + x^4 - x^3 - 4*x^2 + 1
    ],
    [
        3866389,
        x^7 - x^6 + x^4 - 4*x^3 + x^2 - x - 1
    ],
    [
        3912757,
        x^7 - 3*x^6 + x^5 + 4*x^4 - 5*x^3 + 2*x^2 + 3*x - 2
    ],
    [
        3933901,
        x^7 - x^6 - 2*x^5 + 2*x^4 + 3*x^3 - 3*x^2 - 2*x + 1
    ],
    [
        3939941,
        x^7 - x^6 + 3*x^5 - x^3 + 3*x^2 - 1
    ],
    [
        3941669,
        x^7 - 3*x^6 + x^5 + 2*x^4 - x^3 - 2*x^2 - x + 2
    ],
    [
        3944021,
        x^7 - 2*x^6 - x^5 + 3*x^4 - 3*x^2 + x + 2
    ],
    [
        3950653,
        x^7 - x^6 + x^5 - 2*x^4 - 3*x^3 - x^2 - 2*x - 1
    ],
    [
        3957229,
        x^7 - x^6 - 3*x^5 + 3*x^4 + x^3 - 4*x^2 + x + 1
    ],
    [
        3959237,
        x^7 - x^6 + 3*x^5 - 3*x^4 + x^3 - 2*x^2 - 2*x + 1
    ],
    [
        3962269,
        x^7 - x^5 - x^4 - 2*x^3 + 2*x^2 + x - 1
    ],
    [
        3964261,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 + 4*x^2 - 4*x + 1
    ],
    [
        3981541,
        x^7 - 2*x^5 - 3*x^4 + 5*x^3 + x^2 - 3*x - 1
    ],
    [
        3997237,
        x^7 - x^6 + 2*x^5 + x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        4020581,
        x^7 - 3*x^6 + x^5 + 2*x^4 + x^3 - 3*x^2 + 2*x + 1
    ],
    [
        4031437,
        x^7 - 3*x^6 + 3*x^5 - 4*x^4 + 3*x^3 + x^2 + 2*x + 1
    ],
    [
        4035453,
        x^7 - x^6 - 3*x^5 + 3*x^4 + x^3 - 2*x^2 + 3*x + 1
    ],
    [
        4042021,
        x^7 - 2*x^6 - x^5 + 3*x^4 - 2*x^3 + x^2 + 3*x - 2
    ],
    [
        4080621,
        x^7 - 3*x^6 + 2*x^5 - 2*x^4 + 3*x^3 + 2*x + 1
    ],
    [
        4089917,
        x^7 - x^6 + 3*x^5 - x^4 - 2*x^3 - 3*x - 1
    ],
    [
        4109429,
        x^7 - x^5 - 3*x^4 + 2*x^3 - 2*x^2 + 3*x + 1
    ],
    [
        4117189,
        x^7 - x^6 - 2*x^5 + 4*x^4 - 2*x^3 - 2*x^2 + 3*x - 2
    ],
    [
        4121197,
        x^7 - x^6 + x^4 - x^3 + x^2 - x - 1
    ],
    [
        4122997,
        x^7 - x^6 - 2*x^4 + x^3 + x^2 - 3*x - 1
    ],
    [
        4130653,
        x^7 - x^6 - x^4 - x^3 - x^2 - 3*x + 1
    ]
]
;
oct2D1:=
[
    [
        1265625,
        x^8 - x^7 + x^5 - x^4 + x^3 - x + 1
    ],
    [
        1327833,
        x^8 - x^7 + x^6 - 2*x^5 + 3*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        1361513,
        x^8 - x^7 + 2*x^6 - 3*x^5 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        1740113,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 4*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        1750329,
        x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 3*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        1867553,
        x^8 - x^7 + x^5 - 2*x^4 + x^3 + x^2 - x + 1
    ],
    [
        1890625,
        x^8 - 3*x^7 + 6*x^6 - 9*x^5 + 9*x^4 - 7*x^3 + 4*x^2 - x + 1
    ],
    [
        2020553,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2313441,
        x^8 - x^7 + 2*x^6 + 3*x^5 - x^4 + 3*x^3 + 2*x^2 - x + 1
    ],
    [
        2542753,
        x^8 - x^7 + 2*x^5 - 3*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2606473,
        x^8 - 2*x^5 - x^3 + 2*x^2 + 1
    ],
    [
        2708009,
        x^8 - x^7 - x^6 + x^5 + x^4 - x^3 - x^2 + x + 1
    ],
    [
        2824713,
        x^8 - 3*x^7 + 2*x^6 + 3*x^5 - 4*x^4 + x^2 + 1
    ],
    [
        2970513,
        x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 3*x^4 - 3*x^2 + x + 1
    ],
    [
        2974393,
        x^8 - 2*x^6 + 2*x^4 - x^3 - x^2 + x + 1
    ],
    [
        3057993,
        x^8 - 2*x^7 + 3*x^6 - 2*x^5 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        3141161,
        x^8 - x^7 + x^6 + x^5 - 2*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        3186913,
        x^8 + x^6 - 2*x^5 + x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        3207681,
        x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 2*x^4 - x^2 + 1
    ],
    [
        3299049,
        x^8 - 3*x^7 + 7*x^5 - 5*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        3339873,
        x^8 - x^7 - x^5 + 3*x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        3567321,
        x^8 - 2*x^7 + 5*x^6 - 8*x^5 + 9*x^4 - 9*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        3707289,
        x^8 - x^7 - x^6 + 2*x^5 - 3*x^3 + 2*x + 1
    ],
    [
        3828193,
        x^8 - 3*x^7 + 5*x^6 - 4*x^5 + x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        3842353,
        x^8 - x^5 - x^2 + x + 1
    ],
    [
        3853089,
        x^8 - x^7 - 2*x^6 + 4*x^5 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        3866753,
        x^8 - 2*x^7 + 2*x^6 - 2*x^5 + x^3 - x^2 + x + 1
    ],
    [
        3914089,
        x^8 - x^7 + 3*x^6 - 2*x^5 + 4*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        3926393,
        x^8 - x^7 + x^6 + x^5 + x^2 + 1
    ],
    [
        4175369,
        x^8 - 2*x^7 + 3*x^5 - 2*x^4 + x^2 - x + 1
    ],
    [
        4221913,
        x^8 - x^7 - x^6 + 3*x^5 - x^4 - x^3 + x^2 - x + 1
    ],
    [
        4247721,
        x^8 - 2*x^5 - x^4 + x^2 + x + 1
    ],
    [
        4262281,
        x^8 - x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        4383801,
        x^8 - 3*x^6 - 2*x^5 + 4*x^4 + 3*x^3 - 2*x^2 - x + 1
    ],
    [
        4393193,
        x^8 - x^7 + x^6 - 3*x^5 + 2*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        4394009,
        x^8 - x^7 + 2*x^6 + x^2 - 2*x + 1
    ],
    [
        4581713,
        x^8 - x^7 + x^6 + x^3 - x + 1
    ],
    [
        4607353,
        x^8 + x^6 - x^3 - x + 1
    ],
    [
        4625273,
        x^8 - 2*x^6 - x^5 + 2*x^4 - x^2 + x + 1
    ],
    [
        4626801,
        x^8 - 3*x^7 + 3*x^6 + 3*x^5 - 7*x^4 + 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        4657049,
        x^8 - 3*x^7 + 4*x^6 - 2*x^5 - x^4 + 2*x^3 - x^2 + 1
    ],
    [
        4711961,
        x^8 - x^7 + x^4 - x^3 + 1
    ],
    [
        4765625,
        x^8 - 3*x^7 + 8*x^6 - 11*x^5 + 15*x^4 - 11*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        4806041,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 4*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        4807593,
        x^8 - x^5 + x^4 + x^2 - 2*x + 1
    ],
    [
        4830625,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        4900625,
        x^8 - x^7 + 3*x^5 - x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        4987089,
        x^8 - x^7 - x^6 + 2*x^5 - 2*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        5031673,
        x^8 - x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        5040873,
        x^8 - 2*x^7 - x^6 + 4*x^5 - 3*x^3 + x + 1
    ],
    [
        5097593,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        5145529,
        x^8 - x^7 - x^6 + 2*x^5 - 2*x^3 + 2*x^2 + 1
    ],
    [
        5258249,
        x^8 - x^7 + x^6 + 2*x^2 - 2*x + 1
    ],
    [
        5272825,
        x^8 + x^6 - x^5 + x^4 - x^3 + x^2 - x + 1
    ],
    [
        5330593,
        x^8 - x^7 + x^6 - x^5 + 2*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        5349913,
        x^8 - x^5 - x^4 + x + 1
    ],
    [
        5349969,
        x^8 - x^6 - 2*x^5 + x^3 + x + 1
    ],
    [
        5431049,
        x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 3*x^4 - 4*x^3 + 4*x^2 - 3*x + 2
    ],
    [
        5472441,
        x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 3*x^4 + x^3 - 3*x^2 + x + 1
    ],
    [
        -5635607,
        x^8 - 2*x^6 - x^5 + 2*x^4 + 2*x^3 - 2*x - 1
    ],
    [
        5640625,
        x^8 - x^7 - 2*x^6 + 5*x^5 + x^4 - 5*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        5653769,
        x^8 - 2*x^7 + 2*x^6 - x^5 + x^3 - x^2 + x + 1
    ],
    [
        5662953,
        x^8 - 3*x^7 + 5*x^6 - 3*x^5 - x^4 + 3*x^3 + x^2 - 3*x + 1
    ],
    [
        5665321,
        x^8 - x^7 + x^4 - x^2 + 1
    ],
    [
        5742089,
        x^8 - x^6 - 2*x^5 - x^4 + x^3 + 3*x^2 + 2*x + 1
    ],
    [
        5747841,
        x^8 - x^6 + 2*x^4 - x^2 - x + 1
    ],
    [
        5830393,
        x^8 - 2*x^7 + 2*x^6 + x^5 - 3*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        5839193,
        x^8 - x^6 - 3*x^5 - x^4 + x^3 + 3*x^2 + 3*x + 1
    ],
    [
        5878361,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        5923449,
        x^8 - x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + 1
    ],
    [
        -5969311,
        x^8 - 2*x^7 + 4*x^6 - 3*x^5 + x^4 + 2*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        5981769,
        x^8 - x^7 - x^6 - x^5 + 3*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        5992289,
        x^8 - x^7 + 2*x^6 + 2*x^3 - x^2 + 1
    ],
    [
        6032513,
        x^8 - x^5 - x^3 + x^2 + x + 1
    ],
    [
        6036849,
        x^8 - x^7 + 5*x^6 - x^5 + 4*x^4 + x^3 + 5*x^2 + x + 1
    ],
    [
        -6038471,
        x^8 - 2*x^7 + x^5 + 2*x^3 - 2*x - 1
    ],
    [
        6069249,
        x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - x^3 + 2*x + 1
    ],
    [
        6078953,
        x^8 - x^7 + x^6 - 2*x^5 + x^4 + 2*x^2 + 1
    ],
    [
        6080913,
        x^8 - x^7 + x^6 - 2*x^5 + 5*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -6089431,
        x^8 - 2*x^7 - x^6 + 4*x^5 - 2*x^3 - x^2 + x + 1
    ],
    [
        6118993,
        x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 5*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        6125625,
        x^8 - x^7 + x^6 - 4*x^5 + 3*x^4 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        6169393,
        x^8 - x^7 + x^5 - x^4 + 2*x^2 - x + 1
    ],
    [
        -6183847,
        x^8 - x^7 - 2*x^6 + x^5 + 4*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        -6230791,
        x^8 - 3*x^7 + 6*x^6 - 8*x^5 + 7*x^4 - 6*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        6234489,
        x^8 - x^7 + 3*x^6 + 3*x^4 + 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        6258409,
        x^8 - 2*x^7 + x^5 + 2*x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        6265625,
        x^8 - 3*x^7 + 7*x^5 - x^4 - 7*x^3 + 3*x + 1
    ],
    [
        6381161,
        x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 6*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        6406753,
        x^8 - 2*x^7 + 2*x^6 + x^5 - 4*x^4 + 4*x^3 + x^2 - 3*x + 1
    ],
    [
        6419633,
        x^8 - x^7 + 2*x^6 - 3*x^5 + 5*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        6487209,
        x^8 - 2*x^5 + x^4 + x^2 - x + 1
    ],
    [
        6550633,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 6*x^4 - 6*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        6555833,
        x^8 - x^7 + x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        6584409,
        x^8 - x^7 + 6*x^6 - 5*x^5 + 11*x^4 - 5*x^3 + 6*x^2 - x + 1
    ],
    [
        6585193,
        x^8 - 2*x^5 - 3*x^4 + 3*x^2 + 3*x + 1
    ],
    [
        6599953,
        x^8 - x^6 + 2*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        6665689,
        x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 4*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        6685697,
        x^8 - x^7 - x^6 + x^5 + x^4 + x^3 - 2*x^2 - x + 2
    ],
    [
        6734345,
        x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        6741697,
        x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        6779425,
        x^8 - x^7 + x^6 - 2*x^5 + 2*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        6786313,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        6792449,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -6799591,
        x^8 - x^7 + x^6 - 2*x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -6803263,
        x^8 - 2*x^7 + 3*x^5 - 3*x^4 + 2*x^2 - x - 1
    ],
    [
        6818153,
        x^8 - x^7 + x^6 - 3*x^5 + x^4 - x^3 + x^2 + x + 1
    ],
    [
        -6826951,
        x^8 - 2*x^7 + 2*x^6 - x^5 - x^4 + 2*x^3 - 2*x^2 + x - 1
    ],
    [
        6847049,
        x^8 + x^6 - 2*x^5 - x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        6884681,
        x^8 - x^7 - x^5 + 2*x^4 - x^3 + x^2 - x + 1
    ],
    [
        6987313,
        x^8 - 2*x^6 - x^5 + 3*x^4 + 2*x^3 + 1
    ],
    [
        7022993,
        x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        7052913,
        x^8 - 3*x^7 + 2*x^6 + 2*x^5 - 4*x^3 + 2*x + 1
    ],
    [
        7070153,
        x^8 - x^7 + x^5 - 2*x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        7121465,
        x^8 - x^7 + 2*x^6 - x^5 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        7125529,
        x^8 - 2*x^5 - x^4 + 2*x^2 + x + 1
    ],
    [
        7179921,
        x^8 - x^7 + x^6 + 2*x^5 - 5*x^4 + 2*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        -7182047,
        x^8 - x^7 - x^6 + 2*x^5 - 2*x^4 + x^2 - 2*x + 1
    ],
    [
        7209929,
        x^8 - x^7 + 3*x^6 - 3*x^5 + 5*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        7218361,
        x^8 - 2*x^7 + 2*x^5 - 2*x^3 + x + 1
    ],
    [
        7273289,
        x^8 - x^7 + 3*x^6 - x^5 + 2*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        7285049,
        x^8 - 2*x^7 + 2*x^6 - x^5 + x^4 + 1
    ],
    [
        7289329,
        x^8 - x^7 + x^6 - 3*x^5 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        7291129,
        x^8 - x^7 - 2*x^6 + 3*x^5 + 2*x^4 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        7313681,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 4*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        7371097,
        x^8 - x^6 - 2*x^5 + x^4 + x^3 + x^2 + 1
    ],
    [
        7373753,
        x^8 - x^7 - x^6 + x^5 - x^3 + x + 1
    ],
    [
        7451801,
        x^8 - 2*x^6 - x^3 + x^2 + x + 1
    ],
    [
        7472857,
        x^8 + 2*x^6 - x^5 + 3*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        7546689,
        x^8 - 3*x^7 + x^6 + 4*x^5 - 3*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        7559001,
        x^8 - 2*x^7 - x^6 + 4*x^5 + x^4 - 7*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        7583617,
        x^8 - x^7 - x^4 + x^2 + 1
    ],
    [
        7603945,
        x^8 - x^7 - 2*x^6 + 3*x^5 + 3*x^4 - 3*x^3 - 2*x^2 + x + 1
    ],
    [
        7604489,
        x^8 - 2*x^7 + 3*x^6 - 5*x^5 + 7*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        7694993,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 4*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        7737137,
        x^8 - 2*x^5 + 2*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        7743033,
        x^8 - x^7 - 2*x^6 + x^5 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        7785801,
        x^8 - 2*x^7 + 2*x^6 + x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        7792249,
        x^8 - x^7 + x^6 - 2*x^5 + x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        7806041,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 3*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -7870087,
        x^8 - x^7 + 2*x^6 - x^4 + x^3 - 2*x^2 - 1
    ],
    [
        7955673,
        x^8 - x^7 + 2*x^6 - x^5 + x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        7957249,
        x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 2*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        7967241,
        x^8 - x^7 - 2*x^6 + 2*x^5 + 4*x^4 - 4*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        7976313,
        x^8 - 2*x^7 + 2*x^6 - 2*x^4 + 4*x^3 - x + 1
    ],
    [
        7984793,
        x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 7*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -7993287,
        x^8 - x^5 - 2*x^4 - 2*x^3 + 2*x + 1
    ],
    [
        7997953,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        8024913,
        x^8 - 3*x^7 + 7*x^6 - 11*x^5 + 15*x^4 - 13*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        8037409,
        x^8 - x^6 - 2*x^5 + x^4 - x^3 + 2*x + 1
    ],
    [
        8038769,
        x^8 - x^6 + 2*x^4 - x + 1
    ],
    [
        8052481,
        x^8 - 3*x^7 + 4*x^6 - 3*x^5 + x^3 - x^2 + x + 1
    ],
    [
        -8104727,
        x^8 - x^7 + x^6 + x^5 - 4*x^4 + 6*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        8106689,
        x^8 - x^6 - x^3 + x + 1
    ],
    [
        8109217,
        x^8 - x^7 + x^6 - x^5 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        8157049,
        x^8 - x^7 + x^5 + 2*x^3 + x^2 - x + 1
    ],
    [
        -8168599,
        x^8 - 2*x^7 - x^6 + 4*x^5 - 4*x^3 + x^2 + x - 1
    ],
    [
        8188073,
        x^8 - 2*x^7 + 5*x^6 - 5*x^5 + 7*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        8249041,
        x^8 - 2*x^7 + x^6 - x^2 + x + 1
    ],
    [
        8266073,
        x^8 - x^7 + x^5 + x^4 - x^3 + x^2 + x + 1
    ],
    [
        8274137,
        x^8 + 2*x^6 - 3*x^5 + 2*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        8274449,
        x^8 - x^7 - 2*x^6 + 4*x^5 - x^4 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        8346321,
        x^8 + x^6 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        8350897,
        x^8 - x^7 - x^5 + 4*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        8376889,
        x^8 - 3*x^5 - x^4 + 2*x^2 + 2*x + 1
    ],
    [
        8386033,
        x^8 - x^5 + x^4 - 2*x^3 - x^2 + 2*x + 1
    ],
    [
        8448169,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 7*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        8472113,
        x^8 - x^7 + 2*x^5 + x^4 - 2*x^3 + 2*x + 1
    ],
    [
        8491473,
        x^8 - 2*x^7 + 5*x^6 - 6*x^5 + 10*x^4 - 5*x^3 + 6*x^2 - x + 1
    ],
    [
        8533865,
        x^8 - x^7 - x^6 + 3*x^5 - x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        8555625,
        x^8 - x^7 - 4*x^6 + 3*x^5 + 11*x^4 + 3*x^3 - 4*x^2 - x + 1
    ],
    [
        8577009,
        x^8 - x^6 - 2*x^5 + 3*x^4 + x^3 - 2*x + 1
    ],
    [
        8605193,
        x^8 - x^7 + x^6 - 2*x^5 + 2*x^4 + x^2 - 2*x + 1
    ],
    [
        8618929,
        x^8 - 3*x^7 + 6*x^6 - 8*x^5 + 10*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        8631529,
        x^8 - 2*x^7 + 3*x^6 - 2*x^4 + 4*x^3 - x + 1
    ],
    [
        8661249,
        x^8 - 3*x^7 + x^6 + 3*x^5 - 3*x^4 + 3*x^3 + x^2 - 3*x + 1
    ],
    [
        -8667359,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 3*x^4 - 2*x^3 + x - 1
    ],
    [
        8699481,
        x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 5*x^4 - 3*x^3 + 4*x^2 + 1
    ],
    [
        -8707231,
        x^8 - x^6 - 2*x^5 + 2*x^4 + 4*x^3 - x^2 - 3*x - 1
    ],
    [
        8747377,
        x^8 - 2*x^5 - x^4 + x^3 + 2*x^2 + 2*x + 1
    ],
    [
        8798033,
        x^8 - x^7 - 2*x^5 + 2*x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -8824159,
        x^8 - x^7 + x^6 - x^5 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        8833777,
        x^8 + 2*x^6 - x^5 + 2*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        8867081,
        x^8 + x^6 - 2*x^5 - x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        8870553,
        x^8 - x^5 - 4*x^4 + 7*x^2 + 5*x + 1
    ],
    [
        8874441,
        x^8 - x^7 - 3*x^5 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -8904799,
        x^8 - x^7 + x^6 - x^5 - 2*x^4 + x^3 + x + 1
    ],
    [
        8907489,
        x^8 - 2*x^7 + 5*x^5 - 4*x^4 - 4*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        8909249,
        x^8 - x^7 + 2*x^5 - x^4 + x^3 + 2*x^2 - x + 1
    ],
    [
        8923689,
        x^8 - 2*x^7 - x^6 + 4*x^5 - 2*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        8958113,
        x^8 - x^6 - 2*x^5 + 2*x^4 + x^3 - x + 1
    ],
    [
        8965633,
        x^8 - x^7 + x^5 + x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -8972087,
        x^8 + 2*x^4 - x^3 - 2*x^2 + 2*x - 1
    ],
    [
        8993673,
        x^8 - 2*x^7 - x^6 + 7*x^5 - 2*x^4 - 7*x^3 + 5*x^2 + 5*x + 1
    ],
    [
        8995313,
        x^8 - 2*x^7 + 4*x^6 - 6*x^5 + 6*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        9016753,
        x^8 + 2*x^6 - 2*x^5 - 2*x^3 + x^2 + x + 1
    ],
    [
        9021169,
        x^8 - x^7 - x^6 + 2*x^5 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        9037265,
        x^8 - x^7 - x^6 + 3*x^5 - 2*x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        9056473,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -9091807,
        x^8 - x^7 + 2*x^5 - x^4 - 2*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        9105777,
        x^8 - x^7 + x^6 + 4*x^5 - x^3 + 4*x^2 + 4*x + 1
    ],
    [
        9126673,
        x^8 - 2*x^7 + 2*x^6 - 2*x^5 + x^3 + 1
    ],
    [
        9170713,
        x^8 - x^7 - x^6 + 2*x^5 - x^3 + 1
    ],
    [
        9175897,
        x^8 - 2*x^7 + x^6 + x^4 - 2*x^3 + x + 1
    ],
    [
        -9194239,
        x^8 - x^7 - 2*x^6 + 4*x^5 + x^4 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        9194369,
        x^8 - x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        9196385,
        x^8 - x^7 + x^6 - 2*x^5 + 3*x^4 - 5*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -9229967,
        x^8 - x^6 - 2*x^5 + 3*x^3 + 2*x^2 - x - 1
    ],
    [
        9296289,
        x^8 - 3*x^7 + 6*x^6 - 9*x^5 + 8*x^4 - 6*x^3 + 3*x^2 + 1
    ],
    [
        9311089,
        x^8 - x^7 + x^6 + x^5 + x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        9318689,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        9326329,
        x^8 - x^7 + x^6 + 2*x^5 - 2*x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        9331849,
        x^8 - 2*x^7 + 2*x^6 - x^4 + x^3 + 1
    ],
    [
        -9344375,
        x^8 - 3*x^7 + 3*x^6 - x^5 - x^4 + 3*x^3 - 3*x^2 + x - 1
    ],
    [
        9346433,
        x^8 - x^7 + x^6 - 3*x^5 + x^3 + x + 1
    ],
    [
        9349169,
        x^8 - 2*x^7 + 4*x^6 - 3*x^5 + x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        9359473,
        x^8 - 2*x^7 + 3*x^6 - 2*x^5 + x^4 + x^3 - x^2 + 1
    ],
    [
        9377937,
        x^8 - x^7 + x^5 - 2*x^4 + 5*x^2 + 4*x + 1
    ],
    [
        9381737,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -9407119,
        x^8 - x^7 - 2*x^6 + 4*x^5 - 4*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        -9467567,
        x^8 - 3*x^7 + 2*x^6 + 2*x^5 - 5*x^4 + 4*x^3 + x^2 - 2*x + 1
    ],
    [
        -9524639,
        x^8 - 2*x^7 + x^6 + 2*x^5 - 4*x^4 + 3*x^2 - x - 1
    ],
    [
        9525089,
        x^8 + 3*x^6 - 2*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -9540431,
        x^8 - x^7 - 2*x^6 + 3*x^5 - x^3 + x^2 - x - 1
    ],
    [
        9562617,
        x^8 - 3*x^7 + 6*x^6 - 5*x^5 + 4*x^4 - 2*x^2 + 2*x + 1
    ],
    [
        9606089,
        x^8 - 2*x^7 + x^6 + 3*x^5 - 3*x^4 + 3*x^2 - 2*x + 1
    ],
    [
        9636553,
        x^8 - 2*x^6 + 2*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -9638207,
        x^8 - 2*x^7 + 2*x^6 - x^5 + x^4 + 2*x^3 - x^2 + x + 1
    ],
    [
        9657185,
        x^8 - x^7 + x^6 - x^5 + 2*x^4 - x^3 + 1
    ],
    [
        9716489,
        x^8 - x^7 + x^6 - x^5 - 2*x^4 + x^3 - x^2 + x + 2
    ],
    [
        -9720527,
        x^8 - x^7 - x^6 + 4*x^5 - 2*x^4 - 3*x^3 + 4*x^2 - 1
    ],
    [
        9744409,
        x^8 - 3*x^7 + 3*x^6 + x^5 - 4*x^4 + 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        9747881,
        x^8 - x^7 + 2*x^5 - x^4 - 3*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        9751833,
        x^8 - x^7 + x^6 + 2*x^5 + x^4 - 4*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -9839639,
        x^8 - x^6 - 2*x^5 + x^4 + 2*x^3 - x - 1
    ],
    [
        9845057,
        x^8 - x^7 + x^6 + x^5 + x^4 - x^3 + x^2 + x + 1
    ],
    [
        -9854927,
        x^8 - x^7 + 2*x^6 + x^5 - x^4 + 3*x^3 - x^2 + x - 1
    ],
    [
        9869769,
        x^8 - 3*x^7 + 4*x^6 + x^5 - 7*x^4 - x^3 + 6*x^2 - x + 1
    ],
    [
        9869769,
        x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 4*x^4 + 2*x^3 + 6*x^2 + 3*x + 1
    ],
    [
        -9884887,
        x^8 - x^7 - x^6 + x^5 - 2*x^4 - 2*x^3 + x^2 - 2*x + 1
    ],
    [
        9914473,
        x^8 - x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        9955745,
        x^8 - 2*x^7 + x^6 - x^4 + 2*x^2 - x + 1
    ],
    [
        -10004047,
        x^8 - 2*x^7 + 2*x^6 - x^5 - 2*x^4 + 4*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -10047031,
        x^8 - 2*x^6 - x^5 + 3*x^4 + 2*x^3 - x^2 - 2*x - 1
    ],
    [
        10071561,
        x^8 - x^7 + x^6 - x^5 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -10083239,
        x^8 - x^7 - 2*x^6 + 3*x^5 + 2*x^4 - 4*x^3 + x^2 + 2*x - 1
    ],
    [
        10132209,
        x^8 - 2*x^7 + x^6 + 2*x^5 - 3*x^4 + x^3 + 4*x^2 - 4*x + 1
    ],
    [
        10248849,
        x^8 + x^6 + 2*x^4 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        10286433,
        x^8 + x^6 - 2*x^5 - x^4 - x^3 + 2*x + 1
    ],
    [
        -10318967,
        x^8 - 2*x^4 - 3*x^3 + x^2 + 3*x + 1
    ],
    [
        10352953,
        x^8 - 2*x^6 - 2*x^5 + x^3 + 3*x^2 + 3*x + 1
    ],
    [
        10376809,
        x^8 - 3*x^7 + 4*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        10386193,
        x^8 - x^7 - x^6 + 3*x^5 - 3*x^3 + x^2 + 2*x + 1
    ],
    [
        10389689,
        x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        10396793,
        x^8 - x^7 - 2*x^5 + x^4 + 2*x^2 + 1
    ],
    [
        10401929,
        x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        10404353,
        x^8 - 2*x^7 + x^6 + 2*x^5 - 2*x^4 + x^2 - x + 1
    ],
    [
        -10409047,
        x^8 - 2*x^7 + 2*x^6 - x^5 + 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -10428919,
        x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 5*x^4 - 6*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        10455337,
        x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 3*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        10464833,
        x^8 - 2*x^5 - x^3 + x^2 + x + 1
    ],
    [
        10473929,
        x^8 - 2*x^7 + 2*x^6 - x^5 + x^4 - 2*x^2 + x + 1
    ],
    [
        10512433,
        x^8 - x^7 + x^6 - x^5 + 2*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        10531249,
        x^8 - x^7 + 2*x^6 - x^5 + 2*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        10536929,
        x^8 - x^7 + 2*x^5 - x^4 + 2*x^2 - 2*x + 1
    ],
    [
        10589049,
        x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 4*x^4 - 3*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        10622489,
        x^8 - 2*x^7 + 3*x^5 - x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        10639353,
        x^8 - x^5 + 2*x^3 - 2*x + 1
    ],
    [
        -10672407,
        x^8 - x^7 - 2*x^6 + 2*x^5 + x^4 - 3*x^3 + 2*x - 1
    ],
    [
        10682633,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 4*x^4 - x^3 - x + 1
    ],
    [
        10705689,
        x^8 - x^7 - 2*x^6 + 4*x^4 - 2*x^3 + 1
    ],
    [
        10726337,
        x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -10735199,
        x^8 - x^6 - 2*x^5 + x^4 + 3*x^3 - 2*x - 1
    ],
    [
        -10744375,
        x^8 - x^7 - x^6 + x^5 - 2*x^4 + 2*x^3 - x^2 - 2*x - 1
    ],
    [
        10751473,
        x^8 + x^6 + x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -10752631,
        x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 2*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        10754449,
        x^8 - x^7 - 2*x^5 + x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        10781617,
        x^8 + 2*x^6 - x^2 - x + 1
    ],
    [
        10787449,
        x^8 - x^7 + x^4 - x^3 + x + 1
    ],
    [
        10797929,
        x^8 + x^4 - x^3 + 1
    ],
    [
        -10817167,
        x^8 - x^6 - x^4 - 2*x^3 - 2*x + 1
    ],
    [
        -10863031,
        x^8 - 2*x^7 + 3*x^5 - 4*x^4 + 3*x^2 - x + 1
    ],
    [
        -10871767,
        x^8 - x^7 + x^6 + x^5 - x^4 + 3*x^3 - 2*x^2 + x + 1
    ],
    [
        10882593,
        x^8 - x^7 - x^6 + 4*x^5 - x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -10886047,
        x^8 - x^7 - 2*x^6 + 2*x^5 + 2*x^4 - 4*x^3 + 2*x - 1
    ],
    [
        10909809,
        x^8 - 4*x^7 + 6*x^6 - 4*x^5 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        10939969,
        x^8 - 2*x^6 - 3*x^5 + 3*x^3 + 5*x^2 + 3*x + 1
    ],
    [
        10960169,
        x^8 - 3*x^7 + 5*x^6 - 9*x^5 + 10*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        11013473,
        x^8 - x^7 + x^6 + 2*x^5 - 3*x^4 + 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        11028833,
        x^8 - 2*x^7 + 4*x^6 - 2*x^5 + 2*x^4 + x^3 + x^2 + x + 1
    ],
    [
        11029041,
        x^8 - x^7 - 2*x^6 + x^5 + 5*x^4 + x^3 - 2*x^2 - x + 1
    ],
    [
        11048281,
        x^8 - x^7 + x^6 - x^5 + 2*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        11075473,
        x^8 + 2*x^6 + 2*x^4 - x^3 + x^2 - x + 1
    ],
    [
        -11102831,
        x^8 - x^7 - 2*x^6 + 2*x^5 + x^4 - 2*x^3 + x^2 - 1
    ],
    [
        11175625,
        x^8 - x^5 + 2*x^4 - x^2 - x + 1
    ],
    [
        11180025,
        x^8 - x^7 + 3*x^6 - 2*x^5 + 2*x^4 + x^3 + 2*x + 1
    ],
    [
        11183913,
        x^8 - 3*x^7 + 4*x^6 + x^5 - x^4 - x^3 + 6*x^2 + 5*x + 1
    ],
    [
        11183913,
        x^8 - 3*x^7 + 2*x^6 - x^5 + 3*x^4 + 5*x^3 - 12*x^2 - x + 7
    ],
    [
        11209081,
        x^8 - x^7 + x^6 + x^4 + 2*x + 1
    ],
    [
        11213641,
        x^8 - x^7 + x^6 + x^5 - x^4 + x^3 + 2*x^2 - x + 1
    ],
    [
        -11214631,
        x^8 - x^7 + x^6 - 2*x^5 + 2*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -11242999,
        x^8 - 3*x^6 - 2*x^5 + 3*x^4 + 3*x^3 - 1
    ],
    [
        11271393,
        x^8 - 2*x^7 + 2*x^5 - 4*x^4 + 2*x^3 + 6*x^2 - 5*x + 1
    ],
    [
        11283057,
        x^8 + 4*x^6 + 8*x^4 - 3*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        11283193,
        x^8 - x^7 - 2*x^6 + 3*x^5 - 2*x^3 + x^2 + 1
    ],
    [
        11289473,
        x^8 - x^7 + 3*x^6 + 2*x^4 + 2*x^3 + 2*x^2 + 1
    ],
    [
        -11324527,
        x^8 - x^7 - x^6 + 2*x^5 + x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -11326207,
        x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 5*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        11370521,
        x^8 - 2*x^4 - 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        11413201,
        x^8 - x^7 - x^6 + x^5 + 2*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        11440649,
        x^8 - x^5 + 3*x^4 - 2*x + 1
    ],
    [
        -11447279,
        x^8 - x^7 + x^6 + x^3 - 2*x^2 - 1
    ],
    [
        11475593,
        x^8 - x^7 + 2*x^6 + x^4 + x^3 + 2*x^2 + 1
    ],
    [
        11495473,
        x^8 - x^7 + x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -11502887,
        x^8 + x^6 + x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        11507129,
        x^8 - x^7 - x^6 + 4*x^5 - 3*x^4 - 2*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        11507537,
        x^8 - x^7 + 2*x^6 - x^5 + x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -11568743,
        x^8 - x^7 - 3*x^6 + 2*x^5 + 2*x^4 + x^3 - 2*x + 1
    ],
    [
        11584009,
        x^8 - x^7 - x^6 + 3*x^5 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        11601873,
        x^8 - 3*x^7 + 3*x^6 - 2*x^5 + x^4 + 4*x^2 - 4*x + 1
    ],
    [
        11611593,
        x^8 - x^7 + 4*x^6 - 4*x^5 + 6*x^4 - 8*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -11617543,
        x^8 - x^7 + x^6 - x^5 + x^3 - 2*x^2 + x - 1
    ],
    [
        11641753,
        x^8 - 2*x^6 - x^5 + x^4 + x^2 + 2*x + 1
    ],
    [
        11665313,
        x^8 - x^7 - x^5 - x^3 + 3*x^2 - x + 1
    ],
    [
        -11672927,
        x^8 - x^4 - 2*x^3 + x^2 - 2*x - 1
    ],
    [
        11700073,
        x^8 - 2*x^7 + 2*x^6 - 2*x^5 + x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        11710737,
        x^8 - x^7 - 2*x^6 + 2*x^5 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -11746151,
        x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - 2*x^3 - 1
    ],
    [
        11782369,
        x^8 - x^7 + x^6 + x^5 - 2*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        11867249,
        x^8 - x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        11890625,
        x^8 - 3*x^7 - x^6 + 8*x^5 + x^4 - 10*x^3 + 5
    ],
    [
        11893577,
        x^8 - x^7 + x^6 - x^5 + 2*x^4 + 1
    ],
    [
        11929105,
        x^8 - x^7 + x^6 - x^5 + x^4 + x^3 - x^2 + 1
    ],
    [
        12005777,
        x^8 - 2*x^6 + 3*x^4 - x + 1
    ],
    [
        12009233,
        x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 5*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        12009601,
        x^8 - 3*x^7 + 4*x^6 - 2*x^5 + 2*x^3 - 2*x^2 + 1
    ],
    [
        -12011551,
        x^8 - x^7 + 2*x^6 - x^5 + 3*x^4 - 2*x^3 + x^2 - x - 1
    ],
    [
        -12019375,
        x^8 - x^6 - x^5 + 3*x^3 + x^2 + 2*x - 1
    ],
    [
        12025553,
        x^8 - x^7 + 2*x^6 - 2*x^5 + x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -12034279,
        x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 2*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        12070113,
        x^8 - x^7 + 2*x^6 + x^4 + x^3 + x + 1
    ],
    [
        12075625,
        x^8 - x^7 + 2*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        12087473,
        x^8 - 2*x^7 + x^6 - 2*x^4 + 3*x^3 - x + 1
    ],
    [
        -12094111,
        x^8 - 2*x^7 + 5*x^6 - 6*x^5 + 8*x^4 - 7*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        12106513,
        x^8 - 2*x^7 + 2*x^6 - x^5 + 2*x^2 - 2*x + 1
    ],
    [
        12127153,
        x^8 - x^7 + x^6 - x^5 + 1
    ],
    [
        12175897,
        x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 3*x^4 - 4*x^3 + 6*x^2 - 5*x + 2
    ],
    [
        12198177,
        x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 3*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        12213193,
        x^8 - x^7 + 4*x^6 - 5*x^5 + 7*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        12250697,
        x^8 - x^7 + x^6 + x^3 + x + 1
    ],
    [
        -12281431,
        x^8 - 2*x^7 + 2*x^6 - 4*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        12313377,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 2*x^4 - x^3 + x + 1
    ],
    [
        12313817,
        x^8 - x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        -12316039,
        x^8 - 2*x^5 + x^3 + x^2 + x - 1
    ],
    [
        12326113,
        x^8 - 2*x^5 + 2*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        12334321,
        x^8 + 2*x^6 - x^5 + 4*x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        12335905,
        x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 6*x^4 - 9*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        12380393,
        x^8 - 3*x^7 + 4*x^6 - 2*x^5 + x^4 - 2*x^3 + x + 1
    ],
    [
        -12396959,
        x^8 - x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 5*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -12423223,
        x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - x - 1
    ],
    [
        12431609,
        x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - x^3 + 1
    ],
    [
        -12498247,
        x^8 - 2*x^7 - x^6 + 6*x^5 - 2*x^4 - 5*x^3 + 4*x^2 + x - 1
    ],
    [
        12521273,
        x^8 - x^7 + 3*x^6 - x^5 + 4*x^4 + x^3 + 4*x^2 + x + 1
    ],
    [
        12535361,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        12542753,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -12578287,
        x^8 - x^7 + 3*x^5 - 4*x^4 + 3*x^2 - 2*x + 1
    ],
    [
        -12590359,
        x^8 - x^7 - 2*x^6 + 2*x^5 + x^4 - 3*x^3 + 2*x + 1
    ],
    [
        12600409,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 3*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        12618217,
        x^8 - 3*x^6 - 2*x^5 + 3*x^4 + 3*x^3 + 1
    ],
    [
        12624417,
        x^8 - 2*x^7 - 2*x^6 + 6*x^5 - 2*x^4 - 4*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -12649831,
        x^8 - x^7 + 3*x^5 - 2*x^4 + 2*x^3 + 1
    ],
    [
        12664481,
        x^8 - x^7 + x^5 + x^4 - 2*x^3 + x + 1
    ],
    [
        12674441,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -12693511,
        x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 6*x^4 - 5*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        12710449,
        x^8 - x^7 + 4*x^6 - 5*x^5 + 6*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        12782073,
        x^8 - x^7 - 3*x^4 + 3*x^2 + 2*x + 1
    ],
    [
        12840689,
        x^8 - 2*x^7 + 4*x^6 - 6*x^5 + 9*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        12860689,
        x^8 - 2*x^7 + 3*x^6 - 2*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        12869737,
        x^8 + 2*x^6 + 2*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        12878473,
        x^8 - x^7 + x^6 + x^5 - x^3 + 2*x + 1
    ],
    [
        12894329,
        x^8 - x^7 + 4*x^6 - 3*x^5 + 5*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        12895281,
        x^8 + 2*x^6 - 6*x^5 - 3*x^4 + 5*x^2 + 3*x + 1
    ],
    [
        12895281,
        x^8 - 2*x^6 + 9*x^4 - 12*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        12912233,
        x^8 - x^7 - x^6 + 2*x^5 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        12914129,
        x^8 - x^7 + 2*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -12915367,
        x^8 - x^7 + x^6 - x^2 + 2*x - 1
    ],
    [
        -12944375,
        x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 6*x^4 - 6*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        12955625,
        x^8 + x^6 - 2*x^5 + x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        12957769,
        x^8 - x^7 + 2*x^4 - 2*x^3 + 1
    ],
    [
        -12972023,
        x^8 - x^7 + 3*x^6 - 5*x^5 + 3*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        12976281,
        x^8 - 3*x^6 - 2*x^5 + 5*x^4 + 3*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -12981239,
        x^8 - 2*x^7 + 2*x^6 - x^5 - x^4 + 4*x^3 - 3*x^2 + 1
    ],
    [
        -12986639,
        x^8 - 2*x^7 + x^6 + 2*x^5 - 2*x^4 + x^2 + x - 1
    ],
    [
        12995729,
        x^8 - 3*x^7 + 6*x^6 - 7*x^5 + 7*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        13019105,
        x^8 - 2*x^7 + x^6 - x^3 + x + 1
    ],
    [
        13020153,
        x^8 + 4*x^4 - 4*x^3 + x^2 - x + 1
    ],
    [
        -13058351,
        x^8 - 3*x^7 + 4*x^6 - 2*x^5 - x^4 + 4*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        13076585,
        x^8 - 3*x^6 + x^4 - x^3 + 3*x^2 + 1
    ],
    [
        13082273,
        x^8 - 2*x^7 + 4*x^6 - 2*x^5 + 2*x^4 + 2*x^3 + x^2 + x + 1
    ],
    [
        13097089,
        x^8 - 2*x^7 + x^6 - 2*x^5 + 3*x^4 - x^3 + 1
    ],
    [
        -13099375,
        x^8 - 2*x^7 + 3*x^5 - 2*x^4 - 2*x^3 + 3*x^2 + x - 1
    ],
    [
        13171409,
        x^8 - x^6 + 3*x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        13216993,
        x^8 - x^7 + x^6 - 2*x^5 + 2*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        13239529,
        x^8 - 2*x^7 + 4*x^6 - 7*x^5 + 7*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        13270529,
        x^8 - x^7 + 3*x^2 - 2*x + 1
    ],
    [
        13291049,
        x^8 - x^3 - x^2 + x + 1
    ],
    [
        -13305239,
        x^8 - 2*x^7 + 3*x^6 - 2*x^5 - 2*x^4 + 4*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        13348233,
        x^8 - 2*x^7 + 2*x^6 - x^5 - 2*x^4 + 6*x^3 - 3*x^2 - 3*x + 3
    ],
    [
        13361225,
        x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 2*x^4 + x + 1
    ],
    [
        -13439287,
        x^8 - x^7 + x^6 - 2*x^5 + 2*x^4 + x^2 - 1
    ],
    [
        13455553,
        x^8 - 3*x^7 + 3*x^6 + x^5 - 5*x^4 + 5*x^3 - 3*x + 2
    ],
    [
        13478481,
        x^8 - x^7 + 4*x^6 - x^5 + 4*x^4 + 2*x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -13495991,
        x^8 - x^7 + x^6 - x^5 - x^4 + x^3 - x^2 + x + 1
    ],
    [
        13533617,
        x^8 + 2*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        13542169,
        x^8 - 2*x^7 + 3*x^6 - x^5 + x^4 - 2*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        13556057,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        13557537,
        x^8 - 2*x^7 + 2*x^5 - 2*x^4 + 3*x^3 - x^2 - 4*x + 4
    ],
    [
        13565561,
        x^8 - 2*x^7 + 3*x^5 - 4*x^3 + 2*x + 1
    ],
    [
        13566529,
        x^8 - 2*x^7 + 3*x^6 - 2*x^5 + x^3 + x^2 + x + 2
    ],
    [
        13589353,
        x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 5*x^4 - 3*x^3 + x^2 + 1
    ],
    [
        13590153,
        x^8 - x^7 - 2*x^5 + 3*x^4 + x^3 - 2*x + 1
    ],
    [
        13597777,
        x^8 - 2*x^7 + 3*x^5 - x^4 - 2*x^3 + x^2 + 1
    ],
    [
        13616969,
        x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        13641129,
        x^8 + 3*x^6 + 2*x^4 - 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        13641273,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 7*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        13678649,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 5*x^3 + 5*x^2 - 3*x + 2
    ],
    [
        13708753,
        x^8 - x^7 + x^5 + x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        13722889,
        x^8 + x^4 - x + 1
    ],
    [
        -13727327,
        x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 3*x^3 - x^2 + x + 1
    ],
    [
        13739593,
        x^8 - x^7 + 2*x^6 - 2*x^5 + x^4 - x^3 + 1
    ],
    [
        -13748327,
        x^8 - 3*x^6 + 5*x^4 - 4*x^2 - x + 1
    ],
    [
        13748969,
        x^8 - x^7 + x^6 + x^5 - x^4 + x^3 + x^2 + 1
    ],
    [
        13751281,
        x^8 - 2*x^7 + 2*x^6 + x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        13759969,
        x^8 - 2*x^7 + 5*x^6 - 6*x^5 + 7*x^4 - 6*x^3 + 5*x^2 - 3*x + 2
    ],
    [
        -13800871,
        x^8 - x^7 - x^6 + x^5 + 4*x^4 - x^3 - 4*x^2 + x + 1
    ],
    [
        13804241,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 2*x^4 - 4*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        13817809,
        x^8 - 3*x^7 + 6*x^6 - 8*x^5 + 9*x^4 - 7*x^3 + 4*x^2 - x + 1
    ],
    [
        -13819879,
        x^8 - 2*x^7 + x^6 + 2*x^5 - x^4 - x^3 + 2*x - 1
    ],
    [
        13869209,
        x^8 + x^6 + x^4 - x^3 + x^2 + 1
    ],
    [
        13876041,
        x^8 - x^7 + x^6 + 2*x^5 - 2*x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        13889329,
        x^8 + x^6 + 2*x^4 + x^2 - x + 1
    ],
    [
        13893569,
        x^8 + x^6 - x^5 - x^4 + x^2 + 2*x + 1
    ],
    [
        13897953,
        x^8 - 2*x^7 + 2*x^6 - 4*x^5 + 5*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        13939489,
        x^8 - 2*x^7 + 4*x^6 - 2*x^5 + 3*x^4 + 2*x^2 + x + 1
    ],
    [
        13943953,
        x^8 - x^7 + 3*x^5 + 3*x^2 + x + 1
    ],
    [
        13944809,
        x^8 + 2*x^6 - 2*x^5 + 2*x^4 + 3*x^2 + 3*x + 1
    ],
    [
        13950425,
        x^8 - x^5 - 2*x^3 + x + 2
    ],
    [
        -13994375,
        x^8 - x^7 + 3*x^6 + 3*x^3 + 2*x + 1
    ],
    [
        -13999735,
        x^8 + x^6 - 2*x^5 - x^4 - 2*x^3 + x + 1
    ],
    [
        -14010727,
        x^8 - 4*x^6 - x^5 + 4*x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        14015609,
        x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 4*x^4 - x^3 + x^2 + 1
    ],
    [
        14020561,
        x^8 - x^7 + x^6 + 2*x^5 + 2*x^2 - 2*x + 1
    ],
    [
        14036641,
        x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        14118649,
        x^8 + x^6 + x^4 + 2*x^2 - x + 1
    ],
    [
        14140737,
        x^8 - x^7 - 2*x^5 + 5*x^4 - 8*x^3 + 12*x^2 - 13*x + 7
    ],
    [
        14142049,
        x^8 - x^7 + 3*x^6 - x^5 + 3*x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        -14174503,
        x^8 - x^7 - x^6 + 3*x^5 - 3*x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -14219567,
        x^8 - x^7 - 2*x^6 + 3*x^5 - 2*x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        14220441,
        x^8 - x^7 + x^6 - x^5 - 3*x^4 + x^3 + x^2 + x + 1
    ],
    [
        -14250311,
        x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - 2*x^3 + 2*x - 1
    ],
    [
        -14269375,
        x^8 - 2*x^7 + 2*x^5 - 2*x^2 + x + 1
    ],
    [
        14304681,
        x^8 - 4*x^7 + 6*x^6 - 4*x^5 + 5*x^4 - 8*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -14344375,
        x^8 - x^7 + 3*x^6 - 5*x^5 + 5*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        14353129,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -14390207,
        x^8 - x^7 - 2*x^6 + x^5 + 2*x^4 + 2*x^3 - x^2 - 2*x - 1
    ],
    [
        14397881,
        x^8 - x^7 + x^6 - 2*x^5 + 3*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        14410169,
        x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 4*x^4 - x^3 + x + 1
    ],
    [
        14437649,
        x^8 - x^7 + x^5 - 2*x^4 - 2*x^3 + x^2 + 2*x + 1
    ],
    [
        14483129,
        x^8 - 2*x^7 + 2*x^6 - x^5 + x^4 - x^2 + 1
    ],
    [
        14493113,
        x^8 - x^5 - x^4 + x^2 + 1
    ],
    [
        14506209,
        x^8 - 3*x^7 + 4*x^6 - 5*x^5 + 3*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -14509471,
        x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 2*x^4 - 2*x^2 + 2*x + 1
    ],
    [
        -14516639,
        x^8 - x^7 - x^6 + x^5 - x^4 - x^3 + x^2 + x + 1
    ],
    [
        14518513,
        x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        14526769,
        x^8 - x^7 + x^6 + x^2 - 2*x + 1
    ],
    [
        14534873,
        x^8 - x^7 + 2*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        14552873,
        x^8 - x^7 + 2*x^6 - 3*x^5 + 6*x^4 - 4*x^3 + 2*x^2 + 1
    ],
    [
        -14580143,
        x^8 - x^7 - x^6 + 2*x^5 + 2*x^4 - 3*x^3 + 2*x - 1
    ],
    [
        14591257,
        x^8 - 2*x^7 + 5*x^6 - 4*x^5 + 5*x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        14596729,
        x^8 - 2*x^7 + 2*x^6 - 4*x^5 + 4*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -14615647,
        x^8 - 2*x^7 + 3*x^5 - 4*x^4 + 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        14630625,
        x^8 - x^7 + x^6 + x^4 - 8*x^3 + 12*x^2 - 6*x + 1
    ],
    [
        -14639623,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 2*x^4 - 1
    ],
    [
        14699297,
        x^8 - 2*x^6 - x^5 + x^3 + 3*x^2 + x + 1
    ],
    [
        -14717743,
        x^8 - 2*x^7 + 2*x^6 + x^5 - 3*x^4 + 2*x^3 + x^2 - 2*x - 1
    ],
    [
        14732929,
        x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -14733559,
        x^8 - x^7 - 2*x^6 + 2*x^5 + x^4 - x^3 - 1
    ],
    [
        14768761,
        x^8 - 3*x^7 + 6*x^6 - 7*x^5 + 7*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        14779329,
        x^8 - x^7 + x^6 + x^2 + 1
    ],
    [
        -14780791,
        x^8 - x^7 + 2*x^3 - 2*x^2 + 1
    ],
    [
        14785649,
        x^8 - x^6 - x^5 + 3*x^4 + x^3 - x^2 - x + 1
    ],
    [
        14809473,
        x^8 - 2*x^7 + x^6 - 3*x^5 + 2*x^4 + x^3 + 3*x^2 + 1
    ],
    [
        14818073,
        x^8 - x^7 + x^6 - 2*x^5 + 2*x + 1
    ],
    [
        14850361,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 3*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        14853513,
        x^8 - x^5 + 2*x^2 + 2*x + 1
    ],
    [
        14875769,
        x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 6*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        14878993,
        x^8 - 2*x^7 + 3*x^5 - 4*x^4 + 2*x^3 + 2*x^2 - 3*x + 2
    ],
    [
        14897609,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 4*x^4 - 4*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        14902633,
        x^8 + 2*x^6 - 2*x^5 + 3*x^4 - x^3 + 4*x^2 + 1
    ],
    [
        -14956919,
        x^8 - x^6 + x^4 - x^3 - 2*x^2 + 1
    ],
    [
        -14983127,
        x^8 - 2*x^6 - 2*x^5 + 2*x^4 + 4*x^3 - 3*x - 1
    ],
    [
        -14984287,
        x^8 - 2*x^6 - 2*x^5 + 3*x^3 + 3*x^2 - x - 1
    ],
    [
        15002513,
        x^8 - x^7 + x^6 - 2*x^5 + 3*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -15013807,
        x^8 + x^6 - x^2 - x - 1
    ],
    [
        15024377,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 6*x^4 - 5*x^3 + 6*x^2 - 3*x + 2
    ],
    [
        -15033511,
        x^8 - 3*x^7 + 3*x^6 + 3*x^5 - 9*x^4 + 7*x^3 + x^2 - 3*x + 1
    ],
    [
        -15100823,
        x^8 - 3*x^6 - 2*x^5 + 4*x^4 + 5*x^3 - 3*x - 1
    ],
    [
        15113249,
        x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        15127729,
        x^8 - x^7 + x^6 - x^5 + x^4 - 3*x^3 + 4*x^2 - 3*x + 2
    ],
    [
        15130233,
        x^8 - 3*x^5 - x^4 + 3*x^2 + 1
    ],
    [
        15132833,
        x^8 - 3*x^7 + 4*x^6 - 5*x^5 + 4*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        15134001,
        x^8 - 2*x^7 + 2*x^6 - 4*x^5 + 6*x^4 - 4*x^3 + 3*x^2 - 3*x + 2
    ],
    [
        -15146423,
        x^8 - 2*x^7 + 2*x^6 - x^5 - x^4 - x^2 - x - 1
    ],
    [
        15204529,
        x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 4*x^3 + 2*x^2 + 1
    ],
    [
        15231321,
        x^8 - x^7 + x^5 - 4*x^4 + 4*x^3 + 3*x^2 - 4*x + 1
    ],
    [
        15245689,
        x^8 - 2*x^7 + x^6 + x^5 + x^4 - 2*x^3 + x^2 + 1
    ],
    [
        15301401,
        x^8 - x^7 + 2*x^5 - x^4 + x^2 + 1
    ],
    [
        15302713,
        x^8 - x^7 + x^6 + 3*x^4 + x^3 + 4*x^2 + x + 1
    ],
    [
        15318313,
        x^8 + 2*x^6 + 2*x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        15330169,
        x^8 - x^7 + 2*x^5 + x^2 + 1
    ],
    [
        15335193,
        x^8 - x^7 + x^6 - 3*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        -15350767,
        x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - 2*x^3 - 1
    ],
    [
        15377561,
        x^8 - x^7 + 2*x^6 - x^5 + 3*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        15405553,
        x^8 - x^7 + 3*x^6 - x^5 + x^4 + x^3 - x^2 + 1
    ],
    [
        15406441,
        x^8 - x^7 - x^6 + 2*x^5 - x^4 + 2*x^2 - 2*x + 1
    ],
    [
        -15408391,
        x^8 - x^7 - 3*x^6 + x^5 + 4*x^4 + 2*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        15435049,
        x^8 - x^7 - 3*x^5 + 2*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -15436279,
        x^8 - x^7 - x^5 + 2*x^4 - 3*x^2 + 2*x + 1
    ],
    [
        15459529,
        x^8 - x^7 - x^6 - 2*x^5 + 2*x^3 + 4*x^2 + 2*x + 1
    ],
    [
        15467193,
        x^8 - x^7 - 4*x^6 + 5*x^5 + 7*x^4 - 5*x^3 - 4*x^2 + x + 1
    ],
    [
        15480153,
        x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 5*x^4 - 6*x^3 + x^2 - 2*x + 4
    ],
    [
        15518721,
        x^8 - 2*x^7 - x^5 + 5*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        15521161,
        x^8 - 2*x^5 - 2*x^4 + 2*x^2 + x + 1
    ],
    [
        15545329,
        x^8 - x^7 + x^6 - 3*x^5 + 2*x^2 + 2*x + 1
    ],
    [
        15547273,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 6*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        15562801,
        x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 7*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -15607751,
        x^8 - 4*x^7 + 8*x^6 - 9*x^5 + 6*x^4 - 2*x^3 - x^2 - x + 1
    ],
    [
        15610169,
        x^8 - x^7 - x^6 + 3*x^5 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        15610401,
        x^8 + 5*x^6 + 11*x^4 + 10*x^2 + 1
    ],
    [
        15639433,
        x^8 - x^7 + 3*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -15645239,
        x^8 - 2*x^6 - x^5 + 2*x^3 + 1
    ],
    [
        -15678367,
        x^8 - 2*x^6 - x^5 - x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        15692697,
        x^8 - x^7 - x^5 - x^4 + 4*x^3 + x^2 - 3*x + 1
    ],
    [
        15707689,
        x^8 - x^7 + x^6 - 3*x^5 + 4*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        -15762583,
        x^8 + 2*x^6 - 3*x^5 + 2*x^4 - 4*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        15762649,
        x^8 - x^7 + 3*x^6 - x^5 + 2*x^4 + x^3 + x + 1
    ],
    [
        -15762871,
        x^8 - 2*x^7 + 3*x^6 - 2*x^5 - 2*x^4 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        15781721,
        x^8 - x^7 - x^6 + x^5 + x^3 - x + 1
    ],
    [
        15783417,
        x^8 - 2*x^7 + 7*x^6 - 12*x^5 + 19*x^4 - 22*x^3 + 21*x^2 - 12*x + 7
    ],
    [
        -15789383,
        x^8 - 2*x^7 + 5*x^5 - 5*x^4 + 3*x^2 - 2*x + 1
    ],
    [
        15803257,
        x^8 - 2*x^7 + 2*x^6 - 2*x^5 + x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        15805625,
        x^8 - x^7 + 4*x^6 - x^5 + 5*x^4 - x^3 + 4*x^2 - x + 1
    ],
    [
        -15816743,
        x^8 - 3*x^7 + 6*x^6 - 8*x^5 + 10*x^4 - 8*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        15847033,
        x^8 - 4*x^7 + 8*x^6 - 9*x^5 + 6*x^4 - 2*x^3 + 1
    ],
    [
        -15859807,
        x^8 - 2*x^7 + 2*x^6 - 4*x^5 + 2*x^4 + 2*x^3 - x + 1
    ],
    [
        -15862927,
        x^8 - x^7 + x^6 - 2*x^4 - 2*x + 1
    ],
    [
        -15869375,
        x^8 - x^7 + 4*x^6 - 3*x^5 + 5*x^4 - 3*x^3 + x^2 + x - 1
    ],
    [
        15899321,
        x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 2*x^4 + 2*x^3 + 2*x + 1
    ],
    [
        15908281,
        x^8 + 2*x^6 - 2*x^5 + x^4 + 2*x^2 - 3*x + 1
    ],
    [
        15938937,
        x^8 - 2*x^7 + 3*x^6 + x^3 + 2*x^2 + x + 1
    ],
    [
        15945089,
        x^8 - x^7 + 4*x^6 - 3*x^5 + 6*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -15966503,
        x^8 - x^7 + 2*x^6 - x^5 + 2*x^4 - x^3 - x^2 - x - 1
    ],
    [
        15994505,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 7*x^4 - 2*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        16030569,
        x^8 + 4*x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        16062161,
        x^8 + 2*x^6 - 3*x^5 + 2*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -16065143,
        x^8 - x^7 + 3*x^6 + 3*x^3 - 2*x^2 + x - 1
    ],
    [
        -16066991,
        x^8 - 2*x^7 + 2*x^5 - 4*x^4 + 4*x^3 - x^2 + x + 1
    ],
    [
        16079449,
        x^8 - x^7 + 2*x^6 + 3*x^4 - 5*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        16085161,
        x^8 - 2*x^5 + x^3 + 2*x^2 + x + 1
    ],
    [
        16102233,
        x^8 - x^7 + 4*x^6 - 3*x^5 + 8*x^4 - 4*x^3 + 6*x^2 + 1
    ],
    [
        16155881,
        x^8 - x^7 + 3*x^4 - 2*x^3 + 1
    ],
    [
        16183873,
        x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 2*x^4 - x^2 + x + 1
    ],
    [
        -16189751,
        x^8 - 2*x^7 + x^6 + 2*x^5 - 2*x^4 - x^3 + 2*x^2 + x - 1
    ],
    [
        16207209,
        x^8 - 4*x^6 - x^5 + 5*x^4 + 2*x^3 - x^2 - 2*x + 1
    ],
    [
        -16228367,
        x^8 - x^7 - 2*x^6 + 3*x^5 - 4*x^3 + x^2 + 2*x - 1
    ],
    [
        -16236463,
        x^8 - 2*x^6 + 2*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -16272127,
        x^8 - x^7 + x^6 + 3*x^5 - 2*x^4 + 2*x^3 + 2*x^2 + 1
    ],
    [
        16295249,
        x^8 - x^7 + x^6 + 2*x^5 + x^3 + 2*x^2 + x + 1
    ],
    [
        16322665,
        x^8 - x^7 + x^6 - x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        16351297,
        x^8 - x^7 - 2*x^5 + x^4 + x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -16388047,
        x^8 - x^7 - x^6 + 3*x^5 + x^4 - 3*x^3 + 4*x^2 + x - 1
    ],
    [
        -16388503,
        x^8 - x^7 - x^6 + 3*x^5 - x^4 - 3*x^3 + 3*x^2 + x - 1
    ],
    [
        16393945,
        x^8 - 3*x^7 + 6*x^6 - 7*x^5 + 5*x^4 - 2*x^2 + x + 1
    ],
    [
        16399577,
        x^8 + 2*x^6 - 2*x^5 + x^4 - 2*x^3 + 2*x^2 + x + 1
    ],
    [
        16410601,
        x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        16419801,
        x^8 + x^6 - 3*x^5 + x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        16436233,
        x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 5*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        16440489,
        x^8 - 4*x^7 + 10*x^6 - 16*x^5 + 21*x^4 - 20*x^3 + 19*x^2 - 11*x + 7
    ],
    [
        -16469087,
        x^8 - x^7 - 2*x^6 + 2*x^5 - 2*x + 1
    ],
    [
        -16470151,
        x^8 - x^7 + 2*x^6 - 2*x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        16470569,
        x^8 - x^7 + 3*x^6 - x^5 + 3*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        16474025,
        x^8 - x^7 - 2*x^3 + x + 2
    ],
    [
        16478065,
        x^8 - 3*x^7 + 5*x^6 - 7*x^5 + 5*x^4 - x^3 + x^2 - x + 1
    ],
    [
        16487329,
        x^8 - x^7 + 2*x^6 + x^4 - 2*x + 1
    ],
    [
        16509769,
        x^8 - x^7 + x^5 + 3*x^2 + 3*x + 1
    ],
    [
        16526089,
        x^8 - 3*x^7 + 4*x^6 - 5*x^5 + 4*x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        16530321,
        x^8 - x^7 + x^5 + 2*x^4 - x^3 - x^2 + x + 1
    ],
    [
        16558201,
        x^8 - x^7 - x^6 + 2*x^4 - 2*x^3 - x^2 + 2*x + 1
    ],
    [
        16569433,
        x^8 - 2*x^7 + 2*x^6 - 3*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        16573601,
        x^8 - x^6 - x^5 + 2*x^4 + x^3 + x^2 + 1
    ],
    [
        -16601471,
        x^8 - x^7 + x^6 - x^5 + x^3 + x - 1
    ],
    [
        -16604767,
        x^8 - 3*x^7 + 4*x^6 - 2*x^5 - 2*x^4 + 2*x^3 + 2*x^2 - 4*x + 1
    ],
    [
        -16618079,
        x^8 - 2*x^7 + 2*x^6 - 2*x^5 - x^4 + 2*x^3 - 4*x^2 + x - 1
    ],
    [
        -16621271,
        x^8 - x^7 + 3*x^5 - 2*x^4 - 2*x^3 + 3*x^2 - 1
    ],
    [
        16627761,
        x^8 - x^7 + x^6 - 4*x^5 + 4*x^4 - x^3 + 4*x^2 - 4*x + 1
    ],
    [
        16692841,
        x^8 - x^3 + 1
    ],
    [
        -16702271,
        x^8 + 2*x^6 - x^5 + x^4 - 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -16723775,
        x^8 - 2*x^6 - 2*x^5 + 2*x^4 + 3*x^3 - x^2 - 3*x - 1
    ],
    [
        16727393,
        x^8 - x^7 + 2*x^5 - 2*x^4 + 2*x^3 + 2*x^2 - x + 2
    ],
    [
        16745241,
        x^8 - x^7 + 4*x^4 - 2*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -16746471,
        x^8 - x^6 - 2*x^4 + x^2 - x + 1
    ],
    [
        16747441,
        x^8 - x^7 + 3*x^6 - 2*x^5 + 4*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        16752265,
        x^8 + 2*x^6 - x^5 + x^3 + 3*x^2 + 3*x + 1
    ],
    [
        16752713,
        x^8 - x^7 + 2*x^6 - x^5 + x^4 + x^3 + x + 1
    ],
    [
        16767529,
        x^8 - 2*x^6 - x^5 + 2*x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        16782633,
        x^8 - 2*x^7 + x^5 - 2*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -16795927,
        x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - 3*x^3 + x^2 - x - 1
    ],
    [
        16823593,
        x^8 - 3*x^7 + 6*x^6 - 10*x^5 + 13*x^4 - 11*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        16833561,
        x^8 - 4*x^7 + 6*x^6 - 4*x^5 + x^4 - x^2 + x + 1
    ],
    [
        16833561,
        x^8 + x^6 - x^5 - 4*x^4 - 3*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -16861591,
        x^8 - x^3 - 1
    ],
    [
        -16868087,
        x^8 - 3*x^7 + 4*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -16877743,
        x^8 - 2*x^7 + 2*x^5 - x^4 - 3*x^3 + 2*x^2 - 1
    ],
    [
        16895137,
        x^8 - x^7 + 3*x^6 - 3*x^5 + 5*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        16898009,
        x^8 - 2*x^7 + x^6 + 2*x^5 - 2*x^4 + 2*x^2 - x + 1
    ],
    [
        -16922519,
        x^8 - x^7 + x^6 + 3*x^5 + x^4 + x^3 + 3*x^2 + x - 1
    ],
    [
        16925033,
        x^8 - x^7 + 3*x^6 - 3*x^5 + 2*x^4 - x^3 + 2*x + 1
    ],
    [
        16956673,
        x^8 - 2*x^7 + 3*x^6 - 2*x^5 - x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        16957753,
        x^8 - x^7 + 3*x^6 - 2*x^5 + 5*x^4 - 2*x^3 + 4*x^2 + 1
    ],
    [
        -16969591,
        x^8 - 2*x^7 + 3*x^6 - x^5 - 3*x^4 + 7*x^3 - 7*x^2 + 5*x - 1
    ],
    [
        -16971151,
        x^8 - 3*x^7 + 4*x^6 + x^5 - 7*x^4 + 8*x^3 - 2*x^2 - x + 1
    ],
    [
        -16974487,
        x^8 - x^7 + 2*x^5 - 2*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        -16997383,
        x^8 - x^7 + x^5 - 2*x^4 + 3*x^2 - 1
    ],
    [
        17002585,
        x^8 + 2*x^6 - 2*x^5 + 3*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -17027039,
        x^8 - x^7 + x^6 + x^3 - 2*x^2 + 1
    ],
    [
        17027225,
        x^8 + x^6 - 2*x^5 - 2*x^4 + 2*x^2 + x + 1
    ],
    [
        17047017,
        x^8 - 2*x^7 - 2*x^6 + 6*x^5 + 2*x^4 - 8*x^3 + 3*x + 1
    ],
    [
        -17079031,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 4*x^4 - 3*x^3 + 2*x^2 - 1
    ],
    [
        17091969,
        x^8 - x^7 + 3*x^5 - 3*x^4 + 2*x^3 + 2*x^2 - 3*x + 3
    ],
    [
        17100289,
        x^8 - 3*x^7 + 3*x^6 + x^5 - 3*x^4 - x^3 + 6*x^2 - 5*x + 2
    ],
    [
        17134497,
        x^8 - 2*x^7 - x^6 + 2*x^5 + 2*x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        17135209,
        x^8 + 2*x^4 - x^2 - x + 1
    ],
    [
        -17242151,
        x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 2*x^4 + x^3 - 4*x^2 + 3*x - 1
    ],
    [
        17257617,
        x^8 - 3*x^7 + 6*x^6 - 9*x^5 + 12*x^4 - 12*x^3 + 9*x^2 - 6*x + 3
    ],
    [
        -17269375,
        x^8 - 2*x^6 - 2*x^5 + 2*x^4 + 2*x^3 - x - 1
    ],
    [
        -17269607,
        x^8 - x^6 - 4*x^5 + 2*x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        17275625,
        x^8 - x^7 - 2*x^6 + 3*x^5 + 2*x^4 - 4*x^3 + x^2 + 1
    ],
    [
        17308089,
        x^8 - x^7 + x^5 - x^3 + x^2 - x + 1
    ],
    [
        -17308327,
        x^8 - x^7 + x^6 - 2*x^4 + 3*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        17341729,
        x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -17355007,
        x^8 - 3*x^7 + 3*x^6 - 4*x^4 + 6*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        17357209,
        x^8 + 2*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        17362377,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        17378393,
        x^8 - 2*x^7 + 5*x^6 - 7*x^5 + 9*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        17392393,
        x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        17418697,
        x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 2*x^4 + 1
    ],
    [
        -17462623,
        x^8 - x^7 + x^6 - x^5 + 2*x^4 + x^3 - 4*x^2 + 4*x - 1
    ],
    [
        17467569,
        x^8 - x^7 + 4*x^6 - 7*x^5 + 7*x^4 - 13*x^3 + 10*x^2 - 7*x + 7
    ],
    [
        -17484031,
        x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 6*x^4 - 2*x^3 - x^2 + x - 1
    ],
    [
        17490137,
        x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 3*x^4 + x + 1
    ],
    [
        17500985,
        x^8 - 4*x^7 + 8*x^6 - 9*x^5 + 6*x^4 - x^3 - x^2 + x + 1
    ],
    [
        -17503847,
        x^8 - 2*x^7 + 2*x^6 + 2*x^5 - 4*x^4 + 3*x^3 + x^2 - 3*x + 1
    ],
    [
        17530153,
        x^8 - x^7 + 2*x^5 - x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -17551447,
        x^8 - 2*x^7 + 3*x^6 - 2*x^5 - 2*x^4 + 4*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        17568913,
        x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        17586473,
        x^8 - 2*x^7 + 2*x^6 + x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -17600759,
        x^8 - x - 1
    ],
    [
        17613289,
        x^8 - x^7 + 2*x^6 - 4*x^5 + 2*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        17626841,
        x^8 - x^7 + 3*x^6 - x^5 + 4*x^4 - x^3 + 4*x^2 - x + 1
    ],
    [
        -17626871,
        x^8 - 2*x^7 - x^6 + 3*x^5 - x^4 - x^3 - x^2 - x + 2
    ],
    [
        17661457,
        x^8 - 2*x^7 + 2*x^6 - 2*x^5 - x^4 + 2*x^3 + x + 1
    ],
    [
        -17686463,
        x^8 - x^7 - x^6 + 2*x^5 - x^3 + 2*x^2 - 1
    ],
    [
        -17691031,
        x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 2*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        -17706487,
        x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 2*x^3 - x^2 + x + 1
    ],
    [
        17717129,
        x^8 - x^6 + x^4 - x^3 + 2*x + 1
    ],
    [
        -17724791,
        x^8 - 4*x^6 - 2*x^5 + 4*x^4 + 5*x^3 - x^2 - 3*x - 1
    ],
    [
        17733249,
        x^8 - 2*x^7 + 5*x^5 - x^4 - 4*x^3 + 3*x^2 + 4*x + 1
    ],
    [
        17746705,
        x^8 + 3*x^6 + 2*x^4 - x^3 - x + 1
    ],
    [
        -17751367,
        x^8 - 2*x^7 + 4*x^5 - 4*x^4 - 2*x^3 + 4*x^2 - x - 1
    ],
    [
        -17754279,
        x^8 - x^7 - 2*x^6 + 2*x^5 + 3*x^4 - 3*x^3 - 4*x^2 + 1
    ],
    [
        17758385,
        x^8 - 2*x^7 + 2*x^6 - x^5 - x^4 + 2*x^3 - x + 1
    ],
    [
        17760209,
        x^8 - 2*x^7 + x^5 + x^4 - 2*x^3 + x^2 + 1
    ],
    [
        17767273,
        x^8 - 3*x^5 - x^3 + 3*x^2 + x + 1
    ],
    [
        17783793,
        x^8 - 2*x^7 + x^6 + 2*x^5 - 5*x^4 + 3*x^3 + 4*x^2 - 6*x + 3
    ],
    [
        -17788831,
        x^8 - 3*x^7 + 2*x^6 + 4*x^5 - 7*x^4 + 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -17794007,
        x^8 - x^7 + 3*x^6 - 3*x^5 + 2*x^4 - x^3 - 2*x^2 + x - 1
    ],
    [
        -17814431,
        x^8 - 2*x^7 + 4*x^6 - 4*x^5 + x^4 + x^3 - 4*x^2 + 2*x - 1
    ],
    [
        17833745,
        x^8 - x^7 + x^6 + x^3 - 2*x + 1
    ],
    [
        17850625,
        x^8 - x^7 + 3*x^6 - x^5 + 3*x^4 + x^3 + 3*x^2 + x + 1
    ],
    [
        17851033,
        x^8 - 2*x^7 + 5*x^6 - 7*x^5 + 9*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -17909911,
        x^8 - x^7 + 2*x^6 - 4*x^5 + 3*x^4 - 4*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        17919457,
        x^8 - 2*x^7 + 3*x^6 - 3*x^5 + x^4 + x^3 - x^2 + x + 1
    ],
    [
        -17925847,
        x^8 - x^7 + 2*x^5 - 2*x^4 + 2*x^3 + x^2 + 1
    ],
    [
        17933593,
        x^8 - 2*x^7 + 5*x^6 - 5*x^5 + 7*x^4 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -17950367,
        x^8 - x^7 + 2*x^6 - x^5 + 2*x^4 - 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -17958151,
        x^8 - x^6 - 3*x^5 - x^4 + 3*x^2 + 2*x + 1
    ],
    [
        17987913,
        x^8 - 4*x^6 - 2*x^5 + 5*x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        17991889,
        x^8 - 3*x^7 + 6*x^6 - 6*x^5 + 3*x^4 + x^3 - 2*x^2 + x + 1
    ],
    [
        18025097,
        x^8 - x^7 - x^5 + 3*x^4 + x^2 + x + 1
    ],
    [
        -18034999,
        x^8 - 3*x^7 + 3*x^6 + 2*x^5 - 4*x^4 + 4*x^2 - 1
    ],
    [
        -18043847,
        x^8 - x^7 - 2*x^6 + 4*x^5 - 4*x^3 + 2*x^2 - 1
    ],
    [
        18065497,
        x^8 - x^7 + 2*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        -18088999,
        x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 4*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        18092145,
        x^8 - 3*x^7 + 6*x^6 - 5*x^5 + x^4 + x^3 + 6*x^2 - 5*x + 1
    ],
    [
        -18107759,
        x^8 - x^7 + 2*x^6 - x^5 - 2*x^4 + 3*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        18108313,
        x^8 - x^6 - x^5 + 3*x^4 - x^3 - x^2 + x + 1
    ],
    [
        18113833,
        x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 2*x^4 - x^3 + x^2 + x + 1
    ],
    [
        18122049,
        x^8 - 2*x^7 + x^6 - x^5 + x^3 + x^2 + 2*x + 1
    ],
    [
        18143953,
        x^8 - 2*x^7 + 2*x^6 - 2*x^5 + x^4 + x^3 + 2*x + 1
    ],
    [
        18144713,
        x^8 - 2*x^7 + 6*x^6 - 9*x^5 + 13*x^4 - 13*x^3 + 10*x^2 - 5*x + 2
    ],
    [
        -18149423,
        x^8 - x^7 - x^5 - x^2 + 2*x + 1
    ],
    [
        -18175463,
        x^8 - 3*x^6 + 2*x^4 - x^3 + x + 1
    ],
    [
        18182441,
        x^8 - 2*x^3 + x + 1
    ],
    [
        18198025,
        x^8 - x^7 - x^6 + 2*x^5 + 2*x^4 - 2*x^3 + 2*x + 1
    ],
    [
        -18200311,
        x^8 - 2*x^6 - 3*x^5 + 2*x^4 + 5*x^3 + 3*x^2 - x - 1
    ],
    [
        -18202871,
        x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 5*x^4 - 6*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        18209529,
        x^8 - x^7 - 3*x^5 + 6*x^4 - 4*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -18223487,
        x^8 - 2*x^7 + 3*x^6 - x^5 - 3*x^4 + 4*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -18251087,
        x^8 - x^7 - 2*x^6 - x^5 + 2*x^4 + 2*x^3 + 2*x^2 + 1
    ],
    [
        -18272791,
        x^8 - x^7 - 2*x^2 + 1
    ],
    [
        18287513,
        x^8 - 2*x^7 + 2*x^6 + x^5 - x^4 + 2*x^2 + 1
    ],
    [
        18306073,
        x^8 - x^7 - x^5 + 2*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        18313609,
        x^8 - x^6 - 2*x^5 - 2*x^4 + x^3 + 4*x^2 + 3*x + 1
    ],
    [
        -18322847,
        x^8 - x^7 + x^6 + 2*x^5 - 3*x^4 + 3*x^3 + 1
    ],
    [
        18330713,
        x^8 - 3*x^7 + 5*x^6 - 7*x^5 + 10*x^4 - 10*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        18344497,
        x^8 + 2*x^6 - x^5 - x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        18345065,
        x^8 - 2*x^7 + 4*x^6 - 6*x^5 + 6*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        18350633,
        x^8 - 2*x^6 + 4*x^4 - x^3 - 2*x^2 + 1
    ],
    [
        -18352799,
        x^8 - 2*x^7 + x^6 + x^5 + x^4 - 2*x^3 + x^2 + 2*x - 1
    ],
    [
        18366185,
        x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 3*x^4 + 2*x^3 + 2*x + 1
    ],
    [
        -18369671,
        x^8 - x^7 + 3*x^6 - 2*x^5 + 2*x^4 - 2*x^2 + 2*x - 1
    ],
    [
        -18375991,
        x^8 - 2*x^7 + 2*x^6 + x^5 - 2*x^4 + 3*x^3 - x^2 + x + 1
    ],
    [
        18381113,
        x^8 - 2*x^7 + 2*x^6 - x^5 + 3*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        18388849,
        x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        18390817,
        x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        18403289,
        x^8 + 2*x^6 - x^5 + 2*x^4 - 4*x^3 + 2*x^2 - 3*x + 2
    ],
    [
        -18408503,
        x^8 - 2*x^7 + 2*x^6 + x^5 - 4*x^4 + 6*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        18424017,
        x^8 - 3*x^7 + x^6 + 3*x^5 + 3*x^4 - 9*x^3 + x^2 + 3*x + 1
    ],
    [
        -18430983,
        x^8 - x^6 - 2*x^3 - x^2 + 3*x - 1
    ],
    [
        -18433279,
        x^8 - x^7 - 3*x^6 + 5*x^5 + 3*x^4 - 7*x^3 + x^2 + 3*x - 1
    ],
    [
        -18462151,
        x^8 - 2*x^6 - x^5 + 4*x^4 + 2*x^3 - 4*x^2 - 4*x - 1
    ],
    [
        -18471767,
        x^8 - 2*x^7 + 5*x^6 - 6*x^5 + 7*x^4 - 4*x^3 + x^2 + x - 2
    ],
    [
        18483985,
        x^8 + 2*x^6 - x^5 + 4*x^4 - 2*x^3 + 3*x^2 + x + 1
    ],
    [
        -18484919,
        x^8 - 3*x^7 + 3*x^6 - 2*x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        -18490679,
        x^8 - 2*x^7 + 5*x^6 - 8*x^5 + 9*x^4 - 7*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        18511673,
        x^8 + 3*x^6 - x^5 + 6*x^4 - 5*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        18515249,
        x^8 - x^7 + 2*x^6 - 3*x^5 + 3*x^4 + 4*x^2 + x + 1
    ],
    [
        -18563767,
        x^8 - x^7 - x^6 - x^5 + x^4 + x^3 + x^2 + x - 1
    ],
    [
        -18567431,
        x^8 - x^7 + 3*x^5 - 2*x^4 - 3*x^3 + 3*x^2 + x - 1
    ],
    [
        18615209,
        x^8 - 3*x^7 + 6*x^6 - 8*x^5 + 8*x^4 - 4*x^3 + x^2 + 1
    ],
    [
        18624529,
        x^8 - x^6 - 2*x^5 + 2*x^3 + 4*x^2 + 3*x + 1
    ],
    [
        18634249,
        x^8 - x^7 - 2*x^6 + 2*x^5 + x^4 - x^3 + 1
    ],
    [
        18683849,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 3*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -18691951,
        x^8 - 2*x^6 - x^5 + x^4 + 2*x^3 + x^2 - 1
    ],
    [
        -18703367,
        x^8 - 3*x^7 + 3*x^6 + x^5 - 4*x^4 + 2*x^3 - 1
    ],
    [
        18706993,
        x^8 - 2*x^7 + 5*x^6 - 6*x^5 + 8*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        18713353,
        x^8 + x^6 + 2*x^4 + 2*x^2 - x + 1
    ],
    [
        18735329,
        x^8 + 2*x^6 - x^5 + x^4 - 2*x^3 + 1
    ],
    [
        -18735983,
        x^8 - 2*x^7 + x^5 + 2*x^3 - x^2 - x - 1
    ],
    [
        18746329,
        x^8 - x^7 + x^6 - 2*x^5 + 4*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        18749449,
        x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 7*x^4 - 7*x^3 + 5*x^2 - 3*x + 2
    ],
    [
        18753833,
        x^8 - 3*x^7 + 3*x^6 + x^5 - 4*x^4 + 3*x^3 - x^2 - x + 2
    ],
    [
        -18753887,
        x^8 - 3*x^7 + 5*x^6 - 8*x^5 + 10*x^4 - 9*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        18779129,
        x^8 - x^7 - x^6 + x^5 + x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        18792289,
        x^8 - x^7 + x^6 - x^5 + 3*x^4 - x^3 + x^2 + 1
    ],
    [
        18804393,
        x^8 - x^7 - 3*x^6 + 6*x^5 + 6*x^4 - 7*x^3 - 4*x^2 + 2*x + 1
    ],
    [
        18813433,
        x^8 - x^7 - x^5 + x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -18821167,
        x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 3*x^4 - 2*x^3 - x - 1
    ],
    [
        18825473,
        x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        -18827191,
        x^8 - x^7 - 2*x^4 + 2*x^3 + 1
    ],
    [
        18832249,
        x^8 - x^7 + 2*x^6 - x^5 + 2*x^4 - 3*x^3 + 2*x^2 - 3*x + 2
    ],
    [
        -18834727,
        x^8 - x^7 - 2*x^6 + x^5 + 3*x^4 + 2*x^3 - 4*x^2 + x + 1
    ],
    [
        18852649,
        x^8 + 3*x^6 - x^5 + 5*x^4 + 6*x^2 + x + 2
    ],
    [
        -18901727,
        x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 5*x^4 - 6*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -18926911,
        x^8 - 2*x^7 + 3*x^6 - 3*x^5 + x^4 - 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -18945391,
        x^8 - 2*x^7 + 4*x^6 - 6*x^5 + 7*x^4 - 9*x^3 + 7*x^2 - 5*x + 2
    ],
    [
        -18948599,
        x^8 - 2*x^7 + 2*x^6 - x^5 + x^4 - 2*x^2 + 3*x - 1
    ],
    [
        -18949199,
        x^8 - 2*x^7 + 2*x^6 + x^5 - 5*x^4 + 3*x^3 - 3*x + 2
    ],
    [
        -18949375,
        x^8 + x^6 + 2*x^4 - 5*x^3 + 4*x^2 - 5*x + 1
    ],
    [
        18949769,
        x^8 - x^7 + 4*x^6 - 3*x^5 + 6*x^4 - 4*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -18974519,
        x^8 - 3*x^7 + 4*x^6 - 2*x^5 + 2*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -18998719,
        x^8 + x^6 - x^4 - x^3 + 2*x - 1
    ],
    [
        -19005607,
        x^8 - x^6 - x^5 - 3*x^4 + 2*x^3 - x^2 + 2*x - 1
    ],
    [
        -19012471,
        x^8 - 2*x^5 - 2*x^4 - x^2 + x - 1
    ],
    [
        19014913,
        x^8 - 2*x^7 + 3*x^5 - 3*x^4 + 2*x^2 - x + 1
    ],
    [
        -19017047,
        x^8 - 3*x^7 + 6*x^6 - 7*x^5 + 6*x^4 - x^3 - 2*x^2 + 3*x - 2
    ],
    [
        19019193,
        x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 7*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        19021865,
        x^8 - 2*x^7 + 2*x^5 + 2*x^4 - 5*x^3 + 2*x^2 + 1
    ],
    [
        19025369,
        x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        19054953,
        x^8 + 2*x^6 - x^5 + 2*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        -19078967,
        x^8 - x^7 + 2*x^6 - 2*x^5 + x^4 - x^3 - 1
    ],
    [
        19089073,
        x^8 + 2*x^6 - x^5 + 3*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        19139761,
        x^8 - x^7 + 2*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        -19155319,
        x^8 - x^7 - 4*x^6 + 4*x^5 + 4*x^4 - 6*x^3 + 2*x - 1
    ],
    [
        -19167007,
        x^8 - 2*x^7 + 3*x^6 - x^5 + x^4 + 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        19204793,
        x^8 - x^7 + 2*x^6 - 3*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - 5*x + 2
    ],
    [
        19220993,
        x^8 - x^7 + 2*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        19253009,
        x^8 + x^6 - 3*x^5 + x^4 + 3*x^2 + 2*x + 1
    ],
    [
        -19254863,
        x^8 - x^7 - x^6 + 3*x^5 - x^4 - 3*x^3 + 2*x^2 + x - 2
    ],
    [
        19287265,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 2*x + 1
    ],
    [
        -19293551,
        x^8 - x^7 + x^6 - x^5 - 2*x^2 - 1
    ],
    [
        19314265,
        x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -19319375,
        x^8 - x^7 + x^6 - 2*x^5 + x^3 + 2*x - 1
    ],
    [
        -19319519,
        x^8 - 2*x^7 + 4*x^6 - 2*x^5 + x^4 + 3*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        19326033,
        x^8 - x^7 + 5*x^6 - 2*x^5 + 7*x^4 + 6*x^2 + 3
    ],
    [
        -19334167,
        x^8 - 3*x^7 + 6*x^6 - 9*x^5 + 8*x^4 - 6*x^3 + x^2 + x - 1
    ],
    [
        19339457,
        x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 8*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -19355663,
        x^8 - x^7 + 4*x^6 + 2*x^4 + 2*x^3 - x^2 + 2*x - 1
    ],
    [
        -19378639,
        x^8 - 2*x^6 - x^5 + 3*x^4 - 3*x^2 + 1
    ],
    [
        19387593,
        x^8 - 4*x^7 + 10*x^6 - 14*x^5 + 12*x^4 - 4*x^3 - 2*x^2 + x + 1
    ],
    [
        19405201,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 8*x^4 - 6*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        19417169,
        x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 5*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        19420641,
        x^8 - x^6 - 4*x^5 + 8*x^4 - x^3 - 4*x^2 + x + 1
    ],
    [
        -19423783,
        x^8 + 2*x^6 - x^5 + x^4 + x^2 + x - 1
    ],
    [
        -19434431,
        x^8 - 2*x^7 + 2*x^6 - x^4 + 2*x^3 + x + 1
    ],
    [
        19436809,
        x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 5*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        19443969,
        x^8 - 2*x^7 + 4*x^6 - 2*x^5 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        19469273,
        x^8 - x^7 + 2*x^6 - 4*x^5 + 4*x^4 - 2*x^3 + 4*x^2 + 1
    ],
    [
        -19472407,
        x^8 - 2*x^7 + 2*x^6 - 2*x^4 + x^2 - x - 1
    ],
    [
        19479553,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 5*x^4 - 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        19482633,
        x^8 - x^7 + 2*x^6 + x^4 + 2*x^2 + 1
    ],
    [
        -19484263,
        x^8 - x^7 + 2*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + x^2 - 1
    ],
    [
        19493185,
        x^8 + 4*x^6 + 7*x^4 - x^3 + 6*x^2 + 1
    ],
    [
        -19495871,
        x^8 - x^7 - x^6 + 4*x^5 - 4*x^4 + 5*x^2 - 4*x + 1
    ],
    [
        19498273,
        x^8 - 2*x^7 + 3*x^6 - x^5 + x^4 + x^3 + x^2 + x + 1
    ],
    [
        19525881,
        x^8 - 3*x^5 + 2*x + 1
    ],
    [
        19527561,
        x^8 - x^7 + 2*x^6 - 5*x^5 + 5*x^4 - 5*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -19529623,
        x^8 - x^7 + 2*x^6 - 3*x^5 + 4*x^4 - 5*x^3 + 3*x^2 + x - 1
    ],
    [
        19531241,
        x^8 - 2*x^7 + 2*x^6 - x^5 + x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        19533257,
        x^8 - x^7 + x^6 - 2*x^5 - x^3 + 2*x^2 + 1
    ],
    [
        19560529,
        x^8 - x^7 + 2*x^6 - x^5 + 2*x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        19566361,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        -19574951,
        x^8 - x^5 - x^4 - 3*x^2 + x - 1
    ],
    [
        -19579951,
        x^8 - x^5 + x^4 - 3*x^2 + 2*x + 1
    ],
    [
        19589769,
        x^8 - 2*x^7 + 5*x^6 - 4*x^5 + 3*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        19596665,
        x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 8*x^4 - 9*x^3 + 8*x^2 - 5*x + 2
    ],
    [
        -19609903,
        x^8 - 2*x^7 + 3*x^5 - 3*x^4 - 2*x^3 + 4*x^2 + x - 1
    ],
    [
        19610713,
        x^8 + 3*x^6 - 2*x^5 + 4*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        19613569,
        x^8 - 2*x^7 + 2*x^6 - x^5 - x^4 + 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        19615409,
        x^8 + 2*x^6 + 2*x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        19624761,
        x^8 - 2*x^7 - 2*x^6 + 5*x^5 + 4*x^4 - 6*x^3 - 5*x^2 + 3*x + 3
    ],
    [
        19632649,
        x^8 + x^2 - x + 1
    ],
    [
        -19645423,
        x^8 - x^7 + 2*x^6 - x^5 + x^4 + x - 1
    ],
    [
        19652545,
        x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 7*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -19654471,
        x^8 - 3*x^7 + 4*x^6 - x^5 - 4*x^4 + 7*x^3 - 5*x^2 + x + 1
    ],
    [
        19661281,
        x^8 - 2*x^5 - 2*x^4 + x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -19669375,
        x^8 - 3*x^6 - 2*x^5 + 3*x^4 + 3*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        19686017,
        x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        19704113,
        x^8 - x^7 + 2*x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -19705831,
        x^8 - x^7 + x^5 + 2*x^4 - 4*x^3 + 3*x^2 + x - 1
    ],
    [
        19706969,
        x^8 - x^7 + 2*x^5 + 2*x^4 - 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -19709351,
        x^8 - x^7 + 2*x^5 - 2*x^3 + 2*x - 1
    ],
    [
        19716617,
        x^8 - x^7 + 3*x^6 + 2*x^4 + x^3 + 2*x^2 - x + 1
    ],
    [
        19731273,
        x^8 - 2*x^6 + 4*x^4 - 2*x^2 - x + 1
    ],
    [
        -19747879,
        x^8 - 2*x^5 - 3*x^4 - 2*x^3 - 2*x^2 + x - 1
    ],
    [
        19753713,
        x^8 - 3*x^7 + 10*x^6 - 15*x^5 + 21*x^4 - 15*x^3 + 10*x^2 - 3*x + 1
    ],
    [
        19770937,
        x^8 - x^7 - 2*x^6 + x^5 + 4*x^4 - x^3 - 4*x^2 + x + 2
    ],
    [
        19772009,
        x^8 - x^6 - 3*x^5 - x^4 + 2*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -19774375,
        x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 4*x^4 - 7*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -19783807,
        x^8 - x^7 + x^5 - 2*x^4 - 4*x^3 + 3*x^2 + x - 1
    ],
    [
        19802849,
        x^8 - x^7 + 2*x^6 + x^5 + 4*x^3 + x^2 + x + 2
    ],
    [
        19810201,
        x^8 - x^7 + x^6 - x^3 + 2*x^2 - x + 1
    ],
    [
        19814441,
        x^8 - 2*x^7 + 2*x^6 + x + 1
    ],
    [
        -19871263,
        x^8 - x^7 - x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        19879417,
        x^8 - x^7 + 3*x^6 - 3*x^5 + 6*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        19891737,
        x^8 - 3*x^7 + 8*x^6 - 15*x^5 + 22*x^4 - 24*x^3 + 21*x^2 - 12*x + 3
    ],
    [
        -19898239,
        x^8 - x^7 - x^5 - 3*x^4 + 2*x^3 + x^2 - x + 1
    ],
    [
        -19911071,
        x^8 - 2*x^7 - x^6 + 4*x^5 + x^3 - 4*x^2 + 3*x - 1
    ],
    [
        19913449,
        x^8 - 3*x^7 + 4*x^6 - 2*x^5 - x^4 + 2*x^3 + x^2 - 3*x + 2
    ],
    [
        19918169,
        x^8 - 2*x^7 + 2*x^6 + x^5 - 3*x^4 + 2*x^3 - x^2 - 2*x + 3
    ],
    [
        -19929943,
        x^8 - 3*x^7 + 6*x^6 - 8*x^5 + 7*x^4 - 4*x^3 + x^2 - 1
    ],
    [
        19934497,
        x^8 + x^6 - 2*x^5 - x^4 - 2*x^3 + x^2 + x + 2
    ],
    [
        19936681,
        x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 5*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -19950071,
        x^8 - 2*x^7 + 5*x^6 - 5*x^5 + 7*x^4 - 4*x^3 + 3*x^2 - 1
    ],
    [
        20048553,
        x^8 - x^7 + 4*x^6 - 2*x^5 + 6*x^4 + 2*x^3 + 4*x^2 + 4*x + 1
    ],
    [
        20080625,
        x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 5*x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        20198241,
        x^8 - x^7 - 3*x^6 + 5*x^5 + 3*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        20493729,
        x^8 - x^7 - 2*x^6 + 5*x^5 + 3*x^4 - 5*x^3 - 2*x^2 + x + 1
    ],
    [
        20592873,
        x^8 - x^7 - 4*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        20611017,
        x^8 - 2*x^7 + 6*x^6 - 8*x^5 + 10*x^4 - 12*x^3 + 9*x^2 - 6*x + 3
    ],
    [
        20894193,
        x^8 - 3*x^7 + 6*x^6 - 5*x^5 + 4*x^4 + x^2 + 2*x + 1
    ],
    [
        20912329,
        x^8 - x^7 + 2*x^6 - 3*x^5 + 2*x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        21028841,
        x^8 - x^7 + 4*x^6 + 2*x^5 + 3*x^4 + 8*x^3 + 6*x^2 + 3*x + 1
    ],
    [
        21046473,
        x^8 - 2*x^7 - x^6 + 8*x^5 - 8*x^4 - 3*x^3 + 12*x^2 - 9*x + 3
    ],
    [
        21203289,
        x^8 - x^7 - 3*x^6 + 4*x^5 - x^4 - 2*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        21218841,
        x^8 - 3*x^7 + 5*x^5 + 4*x^4 - 12*x^3 + x^2 + 4*x + 1
    ],
    [
        -21269375,
        x^8 - x^7 - x^6 + x^5 + 3*x^4 - 3*x^3 - x^2 + 3*x - 1
    ],
    [
        21368529,
        x^8 - x^7 + x^6 + 4*x^5 + 3*x^4 + 2*x^3 + 10*x^2 + 16*x + 7
    ],
    [
        21419721,
        x^8 - 3*x^7 + x^6 + x^5 + 5*x^4 - 7*x^3 + 3*x^2 - x + 1
    ],
    [
        21468321,
        x^8 - x^7 + 6*x^6 - 7*x^5 + 13*x^4 - 15*x^3 + 12*x^2 - 9*x + 3
    ],
    [
        21525625,
        x^8 - x^7 + 2*x^6 - x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        21539601,
        x^8 - x^7 + 3*x^6 + 2*x^5 + 5*x^3 + 2*x^2 + 1
    ],
    [
        -21559375,
        x^8 - x^7 + 2*x^6 - x^5 + x^4 - 3*x^2 + x - 1
    ],
    [
        21720393,
        x^8 - x^7 + x^6 - 3*x^5 + x^4 + x^3 + 3*x^2 + 3*x + 1
    ],
    [
        21818241,
        x^8 + 2*x^6 + 3*x^4 + 5*x^2 + 1
    ],
    [
        21883689,
        x^8 + 5*x^6 - 2*x^5 + 8*x^4 - 5*x^3 + 5*x^2 - x + 1
    ],
    [
        21908801,
        x^8 - x^6 + 6*x^4 - 8*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        21993201,
        x^8 - 2*x^7 + 2*x^6 - 5*x^5 + 7*x^4 - 4*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        22203153,
        x^8 - 2*x^6 + 4*x^2 - 3*x + 1
    ],
    [
        22258513,
        x^8 - 4*x^7 + 6*x^6 - 4*x^5 + 2*x^4 - 2*x^3 + x + 1
    ],
    [
        22284153,
        x^8 - x^7 - 2*x^6 + x^5 + 4*x^4 - 5*x^2 + 3
    ],
    [
        22515625,
        x^8 - 2*x^7 + x^6 - 6*x^5 + 14*x^4 - 8*x^3 + 4*x^2 - 14*x + 11
    ],
    [
        22706953,
        x^8 - x^7 - 3*x^6 + 3*x^5 + 2*x^4 - x^3 - x^2 - 2*x + 3
    ],
    [
        22838841,
        x^8 - x^7 - 5*x^6 + x^5 + 11*x^4 + x^3 - 5*x^2 - x + 1
    ],
    [
        22873833,
        x^8 - x^7 - 2*x^6 + 2*x^5 - 2*x^4 + 2*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        22914009,
        x^8 - 2*x^7 + 6*x^6 - 8*x^5 + 12*x^4 - 8*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        22983993,
        x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 3*x^4 + 2*x^3 + 2*x + 1
    ],
    [
        -23144375,
        x^8 - x^7 + x^6 - x^5 - 2*x^3 - x^2 - 1
    ],
    [
        23230881,
        x^8 - 4*x^7 + 4*x^6 + x^5 + x^4 - 6*x^3 + x^2 + 3
    ],
    [
        23265873,
        x^8 - 4*x^7 + 8*x^6 - 6*x^5 - 3*x^4 + 10*x^3 - 5*x^2 - 3*x + 3
    ],
    [
        23304753,
        x^8 - 3*x^7 + 4*x^6 + x^5 - 8*x^4 + 8*x^3 + x^2 - 6*x + 3
    ],
    [
        -23369375,
        x^8 - 2*x^7 + 2*x^5 - 5*x^4 + 3*x^2 - 4*x + 1
    ],
    [
        23394177,
        x^8 - 3*x^7 + 6*x^6 - 13*x^5 + 19*x^4 - 18*x^3 + 13*x^2 - 5*x + 1
    ],
    [
        -23599375,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 2*x^4 - x^3 + x - 1
    ],
    [
        23668281,
        x^8 - 2*x^7 + 5*x^6 - 10*x^5 + 16*x^4 - 18*x^3 + 24*x^2 - 18*x + 9
    ],
    [
        23761593,
        x^8 - 3*x^7 + 3*x^6 + 4*x^5 - 11*x^4 + 6*x^3 + 7*x^2 - 10*x + 4
    ],
    [
        23777793,
        x^8 - 2*x^7 + 8*x^6 - 11*x^5 + 22*x^4 - 22*x^3 + 26*x^2 - 13*x + 7
    ],
    [
        23814081,
        x^8 - 2*x^7 + x^6 - 2*x^5 + 3*x^4 - x^3 + 4*x^2 - 4*x + 1
    ],
    [
        -23869375,
        x^8 - x^7 + 2*x^6 - x^5 - 2*x^4 + 4*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        23936553,
        x^8 - x^7 - x^6 + 7*x^4 - 10*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        23940441,
        x^8 - x^7 + 4*x^6 - 5*x^5 + 7*x^4 - 6*x^3 + 7*x^2 - 3*x + 3
    ],
    [
        -24149375,
        x^8 - 3*x^7 + 4*x^6 - x^5 - 2*x^4 + 3*x^2 - 2*x - 1
    ],
    [
        24151041,
        x^8 - x^7 + x^6 - 2*x^5 - 4*x^4 + x^3 + 4*x^2 + 2*x + 1
    ],
    [
        24251481,
        x^8 - 3*x^7 + x^6 + 6*x^5 - 4*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        24255625,
        x^8 - 2*x^7 + 4*x^6 - 6*x^5 + 6*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        24255625,
        x^8 + 2*x^6 - x^5 - 2*x^4 + 4*x^3 + x^2 - x + 1
    ],
    [
        24261201,
        x^8 - 3*x^7 + 9*x^6 - 18*x^5 + 26*x^4 - 27*x^3 + 18*x^2 - 6*x + 1
    ],
    [
        -24349375,
        x^8 - x^7 - x^6 + x^5 + x^4 + 3*x^3 - x^2 - 3*x - 1
    ],
    [
        24525625,
        x^8 - x^7 + 3*x^6 - 6*x^5 + 8*x^4 - 9*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        24528177,
        x^8 - 3*x^7 + 2*x^6 + 4*x^4 - 6*x^3 + 3
    ],
    [
        24563169,
        x^8 - 3*x^7 + 8*x^6 - 15*x^5 + 19*x^4 - 18*x^3 + 15*x^2 - 9*x + 3
    ],
    [
        24565113,
        x^8 - 2*x^6 - 3*x^5 + 6*x^4 + x^2 - 3*x + 1
    ],
    [
        24581961,
        x^8 - x^7 - 2*x^6 + 4*x^5 - 2*x^4 + 4*x^2 - 6*x + 3
    ],
    [
        24827553,
        x^8 - 3*x^7 + 4*x^6 - 6*x^4 + 6*x^3 + x^2 - 6*x + 4
    ],
    [
        24900473,
        x^8 - x^7 + 5*x^6 - 3*x^5 + 9*x^4 - 3*x^3 + 5*x^2 - x + 1
    ],
    [
        25012233,
        x^8 - 2*x^6 - x^5 + 5*x^4 + 4*x^3 - 3*x^2 - 2*x + 1
    ],
    [
        25015625,
        x^8 - x^7 + 6*x^6 - 6*x^5 + 16*x^4 - 15*x^3 + 20*x^2 - 10*x + 5
    ],
    [
        25110729,
        x^8 - x^7 - 2*x^6 - 2*x^5 + 6*x^4 + 2*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        25408161,
        x^8 - 2*x^7 + x^6 + 3*x^5 - 2*x^4 - 7*x^3 + 15*x^2 - 12*x + 4
    ],
    [
        25509249,
        x^8 - x^7 + x^6 - x^5 + 4*x^3 + 7*x^2 + 4*x + 1
    ],
    [
        25674489,
        x^8 - x^7 + x^5 + x^4 - 3*x^3 + 2*x^2 + x + 1
    ],
    [
        25677497,
        x^8 - x^7 + x^5 - x^4 - x^3 + x + 1
    ],
    [
        -25724375,
        x^8 - x^7 + x^6 - 3*x^4 - x^3 - 2*x^2 + 2*x - 1
    ],
    [
        25903881,
        x^8 - x^7 + 4*x^5 - 2*x^4 - 6*x^3 + 2*x^2 + 4*x + 1
    ],
    [
        25929153,
        x^8 - x^7 + 3*x^6 + 2*x^4 + x^3 + 4*x^2 + 3
    ],
    [
        25968033,
        x^8 - 2*x^7 - 4*x^6 + 8*x^5 + 7*x^4 - 12*x^3 - 9*x^2 + 9*x + 9
    ],
    [
        -25993303,
        x^8 - x^7 - x^6 - x^5 + 3*x^4 - x^3 - x^2 - x + 1
    ],
    [
        26209737,
        x^8 - 2*x^7 + 6*x^6 - 8*x^5 + 10*x^4 - 9*x^3 + 6*x^2 - 3*x + 3
    ],
    [
        26265625,
        x^8 - 2*x^7 + 10*x^6 - 12*x^5 + 29*x^4 - 18*x^3 + 25*x^2 - 3*x + 1
    ],
    [
        26406081,
        x^8 - x^7 - x^6 + 4*x^5 - 2*x^4 - 3*x^3 + 6*x^2 - 6*x + 3
    ],
    [
        26424873,
        x^8 - 2*x^7 + 7*x^6 - 8*x^5 + 15*x^4 - 13*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        26510409,
        x^8 - 4*x^7 + 7*x^6 - 6*x^5 + x^4 + x^3 + 3*x^2 - 6*x + 4
    ],
    [
        26524017,
        x^8 - 4*x^7 + 10*x^6 - 15*x^5 + 20*x^4 - 16*x^3 + 9*x^2 - 3*x + 1
    ],
    [
        26628993,
        x^8 - 2*x^6 - 4*x^5 - 2*x^4 + 4*x^3 + 10*x^2 + 9*x + 3
    ],
    [
        26640625,
        x^8 - 2*x^7 + 8*x^6 - 14*x^5 + 25*x^4 - 34*x^3 + 33*x^2 - 27*x + 11
    ],
    [
        26640625,
        x^8 - 4*x^7 + 12*x^6 - 22*x^5 + 35*x^4 - 38*x^3 + 37*x^2 - 21*x + 11
    ],
    [
        26716473,
        x^8 + 2*x^6 - 3*x^5 + 2*x^4 + x^2 + 3*x + 1
    ],
    [
        26734617,
        x^8 - 3*x^7 + 10*x^6 - 18*x^5 + 33*x^4 - 36*x^3 + 40*x^2 - 24*x + 16
    ],
    [
        26961417,
        x^8 - 5*x^6 - 2*x^5 + 6*x^4 + 5*x^3 + 2*x^2 + x + 1
    ],
    [
        27029457,
        x^8 - 3*x^7 + x^6 + 6*x^5 - 7*x^4 + 5*x^2 - 6*x + 4
    ],
    [
        27066393,
        x^8 - x^7 + x^6 - x^5 + 6*x^4 - 8*x^3 + 7*x^2 - 2*x + 1
    ],
    [
        27194697,
        x^8 - 4*x^7 + 11*x^6 - 18*x^5 + 21*x^4 - 17*x^3 + 10*x^2 - 6*x + 3
    ],
    [
        27282177,
        x^8 - 2*x^7 + 7*x^6 - 5*x^5 + 12*x^4 - x^3 + 13*x^2 - x + 7
    ],
    [
        27469449,
        x^8 - 3*x^7 + x^6 + 9*x^4 - 6*x^3 - 8*x^2 + 7
    ],
    [
        -27494375,
        x^8 - x^6 + 5*x^4 - 5*x^3 + 2*x^2 - 1
    ],
    [
        27536841,
        x^8 - 3*x^7 + 7*x^6 - 14*x^5 + 22*x^4 - 25*x^3 + 22*x^2 - 12*x + 3
    ],
    [
        27580625,
        x^8 - 2*x^7 + 6*x^6 - 9*x^5 + 11*x^4 - 12*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        27610713,
        x^8 - 3*x^7 + 3*x^6 - 5*x^5 + 7*x^4 + 6*x^3 - 8*x^2 - 16*x + 16
    ],
    [
        27768177,
        x^8 - 2*x^7 + 3*x^5 - 4*x^4 + 2*x^3 + x^2 - 3*x + 3
    ],
    [
        27818721,
        x^8 - 4*x^7 + 8*x^6 - 7*x^5 + 3*x^4 + 3*x^2 - x + 1
    ],
    [
        27900369,
        x^8 - 2*x^7 + 4*x^6 - 6*x^5 + 8*x^4 - 5*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        27905625,
        x^8 - x^7 + 6*x^6 - 7*x^5 + 11*x^4 - 7*x^3 + 6*x^2 - x + 1
    ],
    [
        27972297,
        x^8 - 3*x^7 + 2*x^6 - x^5 + 5*x^4 - 4*x^3 - x^2 - 2*x + 4
    ],
    [
        -28244375,
        x^8 - x^7 + 3*x^6 - 2*x^5 - 3*x^3 + 2*x^2 - 1
    ],
    [
        28298889,
        x^8 - 3*x^7 + x^6 + 2*x^5 + 3*x^4 - 2*x^3 - 7*x^2 + 2*x + 4
    ],
    [
        28455625,
        x^8 - 2*x^7 + x^6 + 3*x^4 - 3*x^3 + 1
    ],
    [
        28501713,
        x^8 - x^7 - 4*x^6 + 5*x^5 + 4*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        28580345,
        x^8 - 5*x^6 - 2*x^5 + 11*x^4 + 2*x^3 - 5*x^2 + 1
    ],
    [
        28814697,
        x^8 - 3*x^7 + 5*x^6 - 3*x^5 + x^4 - 3*x^3 + 9*x^2 - 9*x + 3
    ],
    [
        28969569,
        x^8 - 3*x^7 + 4*x^6 + x^5 - 5*x^4 - x^3 + 10*x^2 - 9*x + 3
    ],
    [
        -29424375,
        x^8 - x^7 - x^5 - x^4 - 2*x^3 - x^2 + x - 1
    ],
    [
        -29494375,
        x^8 - x^7 - 2*x^5 + 2*x^4 + 2*x^2 - 2*x - 1
    ],
    [
        -30703951,
        x^8 - 2*x^7 - 2*x^6 + 4*x^5 + 2*x^4 - x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -31669375,
        x^8 - x^7 + 4*x^6 - x^5 + 2*x^4 - 2*x^3 - x^2 - 2*x - 1
    ],
    [
        -32024375,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 2*x^4 - 5*x^3 - 2*x + 1
    ],
    [
        -32894375,
        x^8 - 2*x^7 + 2*x^6 + x^5 - 4*x^4 + 2*x^3 + 3*x^2 - x - 1
    ],
    [
        -32924375,
        x^8 - x^7 + x^6 + x^5 - 2*x^4 - 2*x^3 - x^2 - 2*x + 1
    ],
    [
        -33358423,
        x^8 - x^7 + x^6 - x^5 - x^4 - x^3 + x^2 - x + 1
    ],
    [
        -33599375,
        x^8 - x^7 + x^6 + x^5 + x^4 - x^3 + 2*x^2 + x - 1
    ],
    [
        -34024375,
        x^8 - 2*x^7 + 4*x^6 - 7*x^5 + 7*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -34069375,
        x^8 - 3*x^7 + 2*x^6 + x^5 - 4*x^3 + 3*x^2 - 1
    ],
    [
        -35324375,
        x^8 - 3*x^7 + 4*x^6 - 2*x^5 + 2*x^4 - 4*x^3 + 4*x^2 - 1
    ],
    [
        -35924375,
        x^8 - x^6 - 2*x^5 + x^4 + x^3 - 2*x + 1
    ],
    [
        -36184375,
        x^8 - x^5 + x^4 - x^2 + 2*x - 1
    ],
    [
        -36974375,
        x^8 - x^7 + x^6 + 2*x^4 - x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -37444375,
        x^8 - 3*x^7 + 6*x^6 - 7*x^5 + 7*x^4 - 6*x^3 + x^2 + x - 1
    ],
    [
        -37744375,
        x^8 - x^7 + 3*x^6 - 2*x^5 + 5*x^4 - 3*x^3 + 2*x^2 - 1
    ],
    [
        -37934375,
        x^8 - 2*x^7 + 5*x^5 - 6*x^4 + 4*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -38044375,
        x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 3*x^3 - 2*x - 1
    ],
    [
        -38344375,
        x^8 - 2*x^7 - x^6 + 4*x^5 - 3*x^3 + x - 1
    ],
    [
        39375625,
        x^8 - 4*x^6 - x^5 + 3*x^4 + 2*x^3 + x^2 - 2*x - 1
    ],
    [
        41172073,
        x^8 - 2*x^7 - 3*x^6 + 8*x^5 + 3*x^4 - 11*x^3 + 4*x - 1
    ],
    [
        41205625,
        x^8 - x^7 - x^5 - 3*x^2 + 2*x + 1
    ],
    [
        43630625,
        x^8 - 2*x^6 - 2*x^5 + 2*x^4 + 7*x^3 - 5*x^2 - 6*x + 4
    ],
    [
        45205625,
        x^8 - x^7 - 5*x^6 + 6*x^5 + 5*x^4 - 7*x^3 - 2*x^2 + x + 1
    ]
]
;
non2D1:=
[
    [
        30626693,
        x^9 - x^6 - 2*x^5 - x^4 + 2*x^2 + x + 1
    ],
    [
        32344469,
        x^9 - x^7 - x^6 + 2*x^5 + 2*x^4 - x^3 - 2*x^2 + 1
    ],
    [
        32768213,
        x^9 - 2*x^7 - x^6 + x^5 + 2*x^2 + x - 1
    ],
    [
        33571261,
        x^9 - x^8 + x^6 + x^5 - 2*x^4 - 2*x^3 + 3*x^2 + x - 1
    ],
    [
        34405373,
        x^9 - x^8 + x^6 - 2*x^5 - x^4 + 3*x^3 + x^2 - 2*x - 1
    ],
    [
        34573709,
        x^9 - x^8 - x^7 + 2*x^6 - 2*x^4 + 2*x^3 - x + 1
    ],
    [
        35051893,
        x^9 - x^8 + 3*x^7 - 3*x^6 + 5*x^5 - 5*x^4 + 4*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        35607973,
        x^9 - 2*x^7 + 4*x^5 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        35666053,
        x^9 - x^8 - x^7 + 3*x^6 - x^5 - 3*x^4 + 4*x^3 - 2*x + 1
    ],
    [
        36722413,
        x^9 - x^8 + x^6 - x^4 + x^3 + x^2 - 2*x + 1
    ],
    [
        37086373,
        x^9 + x^7 - x^3 - x - 1
    ],
    [
        37354501,
        x^9 - x^8 - x^6 - x^5 + 2*x^4 + x^2 + x - 1
    ],
    [
        38118173,
        x^9 - 2*x^8 + 4*x^7 - 6*x^6 + 7*x^5 - 7*x^4 + 7*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        38600453,
        x^9 - x^8 - x^7 + x^6 + x^5 - x^4 - 2*x^3 + 2*x + 1
    ],
    [
        44555813,
        x^9 - x^8 + 2*x^7 - 2*x^5 + 2*x^4 - 2*x^3 - x^2 + x - 1
    ],
    [
        44656709,
        x^9 - 3*x^8 + 6*x^7 - 10*x^6 + 13*x^5 - 13*x^4 + 10*x^3 - 7*x^2 + 3*x - 1
    ],
    [
        44908397,
        x^9 + x^7 - x^6 + 3*x^5 + 2*x^3 + x + 1
    ],
    [
        49483189,
        x^9 - 2*x^8 + 2*x^7 - 2*x^6 + 3*x^5 - 4*x^4 + 2*x^3 - x^2 + x - 1
    ],
    [
        56491381,
        x^9 - 4*x^8 + 9*x^7 - 15*x^6 + 20*x^5 - 20*x^4 + 16*x^3 - 10*x^2 + 5*x - 1
    ],
    [
        58956389,
        x^9 - 2*x^8 + 2*x^7 - 2*x^5 + 4*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        66711661,
        x^9 - 3*x^8 + 5*x^7 - 8*x^6 + 11*x^5 - 11*x^4 + 10*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        68755717,
        x^9 - x^8 + 3*x^7 - 2*x^6 + 3*x^5 + x^4 + x^2 + x + 1
    ],
    [
        75401021,
        x^9 - x^8 + 3*x^7 - 3*x^6 + 4*x^5 - 5*x^4 + 5*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        76639933,
        x^9 - x^8 + 4*x^7 - 2*x^6 + 4*x^5 + 2*x^4 - x^3 + 5*x^2 - 2*x + 1
    ],
    [
        76931941,
        x^9 - 2*x^8 + x^7 - x^6 + 3*x^5 - 4*x^4 + x^3 + 3*x^2 - 2*x + 1
    ],
    [
        79073333,
        x^9 - x^8 - 2*x^7 + x^6 + x^4 + 4*x^3 - x^2 - 3*x - 1
    ],
    [
        81117389,
        x^9 - x^8 + x^7 + x^6 - x^5 + 2*x^4 + x^3 + x^2 + x + 1
    ],
    [
        90161381,
        x^9 - 3*x^8 + 5*x^7 - 8*x^6 + 10*x^5 - 11*x^4 + 10*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        92992381,
        x^9 - 2*x^8 + 3*x^7 - 5*x^6 + 8*x^5 - 10*x^4 + 8*x^3 - 2*x^2 - x + 1
    ],
    [
        93381725,
        x^9 + x^7 - 2*x^6 - x^5 - x^4 + 2*x^2 + 1
    ],
    [
        94943917,
        x^9 - 2*x^8 + x^7 + x^6 - 2*x^5 + x^4 + x^3 - x^2 + 1
    ],
    [
        103894013,
        x^9 - x^8 + x^7 - 2*x^6 + 3*x^5 - x^4 - 2*x^3 - 3*x^2 - 3*x - 1
    ],
    [
        107300773,
        x^9 - x^8 - 3*x^7 + 3*x^6 + 2*x^5 - 3*x^4 + 3*x^3 + x^2 - 3*x + 1
    ],
    [
        108274133,
        x^9 + x^7 - x^6 + 2*x^5 + 2*x^3 + 2*x + 1
    ],
    [
        114406301,
        x^9 - 2*x^8 - x^7 + 2*x^6 + 3*x^5 - x^4 - 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        115184989,
        x^9 - 2*x^8 + 3*x^7 - x^6 + x^5 + 2*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        121998509,
        x^9 - 3*x^8 + 5*x^7 - 4*x^6 + x^5 + 2*x^4 - x^3 - 2*x^2 + 3*x - 1
    ],
    [
        124626581,
        x^9 - 2*x^8 + 4*x^7 - 4*x^6 + 5*x^5 - 3*x^4 + 4*x^3 - x^2 + 2*x + 1
    ],
    [
        125794613,
        x^9 - x^8 - x^7 + 4*x^6 - x^5 - 5*x^4 + 4*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        126573301,
        x^9 + 2*x^7 - 2*x^6 + x^5 - 3*x^4 - x^2 + 2*x + 1
    ],
    [
        126865309,
        x^9 + 2*x^7 - x^6 + 2*x^5 + 2*x^4 + 4*x^3 + 4*x^2 + 2*x + 1
    ],
    [
        127254653,
        x^9 - x^8 + x^7 - 3*x^6 + x^5 - 2*x^4 + 4*x^3 + 3*x^2 - 4*x + 1
    ],
    [
        132997477,
        x^9 - x^8 + x^7 - 3*x^6 + 4*x^5 - 3*x^4 + 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        134846861,
        x^9 - 3*x^8 + 4*x^7 - 5*x^5 + 5*x^4 - 3*x^2 + x + 1
    ],
    [
        142049725,
        x^9 - x^8 + 2*x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 4*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        142341733,
        x^9 - 3*x^8 + 7*x^7 - 10*x^6 + 13*x^5 - 13*x^4 + 10*x^3 - 4*x^2 - x + 1
    ],
    [
        148473901,
        x^9 - 3*x^8 + 3*x^7 - 2*x^6 + 5*x^5 - 12*x^4 + 15*x^3 - 12*x^2 + 5*x - 1
    ],
    [
        150225949,
        x^9 - x^7 - 3*x^6 - 4*x^5 + 2*x^4 + 8*x^3 + 4*x^2 - x - 1
    ],
    [
        151199309,
        x^9 - 3*x^8 + x^7 + 4*x^6 - 5*x^5 + 3*x^4 + 2*x^3 - 4*x^2 + x - 1
    ],
    [
        151977997,
        x^9 - x^7 - 2*x^6 + 3*x^5 + x^4 - 2*x^2 + 1
    ],
    [
        153095949,
        x^9 - 3*x^8 + 5*x^7 - 4*x^6 + x^5 + 2*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        154022053,
        x^9 - 3*x^8 + 7*x^7 - 10*x^6 + 11*x^5 - 8*x^4 + 3*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        154022053,
        x^9 - x^8 + 4*x^7 - x^6 + 6*x^5 + x^4 + 6*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        154995413,
        x^9 - 3*x^8 + 6*x^7 - 9*x^6 + 10*x^5 - 9*x^4 + 6*x^3 - 3*x^2 + x - 1
    ],
    [
        161675757,
        x^9 - 2*x^8 - x^7 + 3*x^6 + x^5 - 4*x^4 + x^3 + 3*x^2 - 1
    ],
    [
        165799709,
        x^9 - 2*x^7 - 2*x^6 + 3*x^5 + 2*x^4 - 2*x^3 + x^2 + x - 1
    ],
    [
        167157301,
        x^9 - x^8 + 2*x^7 + 2*x^5 + x^4 + x^3 + x^2 + 2*x - 1
    ],
    [
        168914461,
        x^9 - 2*x^8 - x^7 + 5*x^6 - 7*x^4 + 5*x^3 + 3*x^2 - 4*x + 1
    ],
    [
        171250525,
        x^9 - 3*x^7 - x^6 + 6*x^5 + 7*x^4 + x^3 - 3*x^2 - 2*x - 1
    ],
    [
        173002573,
        x^9 - x^7 - x^6 + 2*x^5 + 3*x^4 - x^3 - 3*x^2 + 1
    ],
    [
        175498781,
        x^9 - 2*x^8 + 5*x^7 - 5*x^6 + 6*x^5 - 2*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        175737109,
        x^9 - x^8 + x^7 - x^6 + x^5 - 2*x^4 + x^3 + x^2 + x - 1
    ],
    [
        179816093,
        x^9 - 3*x^7 - 3*x^6 + 2*x^5 + 6*x^4 + 4*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        183514861,
        x^9 - x^8 - 2*x^6 + 2*x^5 + 3*x^3 - x^2 - 1
    ],
    [
        184793573,
        x^9 - x^7 - 2*x^6 - x^5 + x^4 + 2*x^3 + 2*x^2 - 1
    ],
    [
        -188795339,
        x^9 - 2*x^8 + 2*x^6 - 2*x^5 + 6*x^4 - 9*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        195584525,
        x^9 + x^7 - 3*x^6 + 2*x^5 - 2*x^4 + 4*x^3 - 2*x^2 + x - 1
    ],
    [
        196655221,
        x^9 - 3*x^8 + 3*x^7 + x^6 - 5*x^5 + 6*x^4 - 3*x^3 - x^2 + x + 1
    ],
    [
        -197369219,
        x^9 - 3*x^8 + 3*x^7 - x^6 - 4*x^5 + 7*x^4 - 9*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        202787389,
        x^9 - 4*x^8 + 7*x^7 - 9*x^6 + 11*x^5 - 8*x^4 + 5*x^3 - 3*x^2 - 1
    ],
    [
        203530589,
        x^9 - 3*x^8 + 4*x^7 - 4*x^6 + 3*x^5 - 3*x^4 + 2*x^3 + x^2 - x + 1
    ],
    [
        206875501,
        x^9 + x^7 - 3*x^6 - 5*x^4 + 3*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        208626373,
        x^9 - x^8 + 5*x^7 - 4*x^6 + 7*x^5 - 3*x^4 + 2*x^3 + x^2 + x - 1
    ],
    [
        210379597,
        x^9 - x^8 + 3*x^7 - x^6 + 2*x^5 - 3*x^4 + x^3 - 3*x^2 + 3*x - 1
    ],
    [
        213397013,
        x^9 - 3*x^8 + 2*x^7 + 2*x^6 - 7*x^5 + 10*x^4 - 6*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        215927749,
        x^9 - x^8 + x^7 + 2*x^6 - 5*x^5 + 2*x^4 + x^3 - 4*x^2 + 3*x + 1
    ],
    [
        220405205,
        x^9 - 3*x^8 + 7*x^7 - 12*x^6 + 18*x^5 - 21*x^4 + 20*x^3 - 16*x^2 + 10*x - 5
    ],
    [
        222059917,
        x^9 - 3*x^8 + 6*x^7 - 8*x^6 + 8*x^5 - 6*x^4 + 3*x^3 - x^2 + 1
    ],
    [
        222211069,
        x^9 - x^8 + 2*x^7 - x^6 - x^4 + 2*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -223836299,
        x^9 - 3*x^7 - 3*x^6 + 2*x^5 + 6*x^4 + 2*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        226500973,
        x^9 - x^7 - x^6 - 2*x^5 + 2*x^2 + 3*x + 1
    ],
    [
        227121389,
        x^9 + 4*x^7 + 5*x^5 - 3*x^4 - 5*x^2 - 2*x - 1
    ],
    [
        -227180219,
        x^9 - x^8 - x^7 + x^6 + 3*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        -227535067,
        x^9 - 2*x^8 - x^7 + 3*x^6 - 2*x^5 + 2*x^4 + 4*x^3 - 4*x^2 - 3*x + 1
    ],
    [
        227900077,
        x^9 - x^8 - 2*x^7 + x^6 + 8*x^5 - 5*x^4 - 6*x^3 + 3*x^2 + 3*x - 1
    ],
    [
        227997413,
        x^9 - 4*x^8 + 9*x^7 - 14*x^6 + 18*x^5 - 17*x^4 + 10*x^3 - 2*x^2 + x - 1
    ],
    [
        229749461,
        x^9 - 3*x^8 + 2*x^7 + 2*x^6 - 3*x^5 - 2*x^4 + 6*x^3 - 3*x^2 + 1
    ],
    [
        229749461,
        x^9 - 3*x^8 + 2*x^7 + 4*x^6 - 7*x^5 + x^4 + 6*x^3 - 3*x^2 - x + 1
    ],
    [
        232459173,
        x^9 - x^8 - x^7 + x^6 + 6*x^5 - 9*x^4 + x^3 + 7*x^2 - 5*x + 1
    ],
    [
        233448229,
        x^9 - x^5 - 2*x^4 - 2*x^3 - 3*x^2 - 3*x - 1
    ],
    [
        -233768563,
        x^9 - x^8 + 4*x^6 - 6*x^5 + 4*x^4 + x^3 - 5*x^2 + 4*x - 1
    ],
    [
        234421589,
        x^9 + x^7 - 3*x^6 - x^4 + 5*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        235005605,
        x^9 - 3*x^8 + 3*x^7 - 2*x^5 + x^4 - 1
    ],
    [
        237225733,
        x^9 - 3*x^8 + 5*x^7 - 4*x^6 - x^5 + 7*x^4 - 8*x^3 + 4*x^2 - x + 1
    ],
    [
        239385725,
        x^9 - x^8 - x^7 - x^6 + 5*x^5 + 2*x^4 - 4*x^3 - x^2 + 2*x - 1
    ],
    [
        239483061,
        x^9 - x^6 + 1
    ],
    [
        240456421,
        x^9 - 2*x^8 + 2*x^7 + 2*x^5 - 2*x^4 + x^3 + 3*x^2 + 2*x + 1
    ],
    [
        241137773,
        x^9 + x^7 - 2*x^5 - x^4 - 2*x^2 + 3*x - 1
    ],
    [
        242889821,
        x^9 - 3*x^8 + 2*x^7 + 2*x^6 - 3*x^5 + 3*x^4 - 2*x^3 - 3*x^2 + 3*x + 1
    ],
    [
        248340637,
        x^9 - x^8 + 5*x^7 - 4*x^6 + 8*x^5 - 3*x^4 + 4*x^3 + 1
    ],
    [
        -266372131,
        x^9 - x^8 + x^7 + x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 3*x^2 + x - 1
    ],
    [
        270829981,
        x^9 - 3*x^8 + 3*x^7 - x^5 + x^4 - 4*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -271366219,
        x^9 - x^7 - 3*x^6 - 2*x^5 + 2*x^4 + 2*x^3 + 2*x^2 - x - 1
    ],
    [
        280601429,
        x^9 - 3*x^8 + 4*x^7 - 5*x^6 + 8*x^5 - 11*x^4 + 10*x^3 - 7*x^2 + 3*x - 1
    ],
    [
        282310901,
        x^9 - x^8 - x^7 + 2*x^6 + 3*x^5 - 5*x^3 + 3*x - 1
    ],
    [
        283381597,
        x^9 - 3*x^8 + 6*x^7 - 10*x^6 + 11*x^5 - 11*x^4 + 10*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        283770941,
        x^9 - 3*x^8 + 4*x^7 - 6*x^6 + 8*x^5 - 4*x^4 - 3*x^3 + 5*x^2 - 1
    ],
    [
        287469709,
        x^9 - 2*x^6 + 2*x^5 + x^3 + 4*x^2 - 2*x + 1
    ],
    [
        301778101,
        x^9 - x^8 - 3*x^7 + 3*x^6 + 6*x^5 - 3*x^4 - 5*x^3 + x^2 + x - 1
    ],
    [
        -304917187,
        x^9 - 3*x^8 + 2*x^7 + 5*x^5 - 6*x^4 - 4*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        307131581,
        x^9 - x^8 + x^7 - 4*x^6 + 3*x^5 + 2*x^4 + 5*x^3 + 4*x^2 + x - 1
    ],
    [
        310343669,
        x^9 - 4*x^7 - 2*x^6 + 7*x^5 + 3*x^4 - 4*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        310830349,
        x^9 - 3*x^8 + 5*x^7 - 7*x^6 + 7*x^5 - 8*x^4 + 9*x^3 - 7*x^2 + 5*x - 1
    ],
    [
        313069077,
        x^9 - 3*x^8 + 8*x^7 - 14*x^6 + 21*x^5 - 24*x^4 + 20*x^3 - 11*x^2 + 2*x + 1
    ],
    [
        316112301,
        x^9 - 3*x^7 - 3*x^6 + 4*x^5 + 6*x^4 - 4*x^2 - 3*x - 1
    ],
    [
        321926653,
        x^9 - x^8 + 2*x^7 + x^5 - 2*x^3 - 3*x^2 + 2*x + 1
    ],
    [
        322308829,
        x^9 + 2*x^7 - 2*x^6 + 5*x^5 - 2*x^4 + 5*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        322315997,
        x^9 - 4*x^7 - x^6 + 8*x^5 + 4*x^4 - 8*x^3 - 2*x^2 + 4*x - 1
    ],
    [
        325236077,
        x^9 + x^7 - x^6 + 2*x^5 - 5*x^4 + 9*x^3 - 11*x^2 + 6*x - 1
    ],
    [
        325883749,
        x^9 - 2*x^8 - x^7 + x^6 + x^5 + 4*x^4 + x^3 - 3*x^2 - 1
    ],
    [
        328058821,
        x^9 - 3*x^8 + 5*x^7 - 4*x^6 - x^5 + 5*x^4 - 2*x^3 + 3*x + 1
    ],
    [
        328448165,
        x^9 - x^8 - x^7 - 2*x^6 + 3*x^5 + 3*x^4 - 4*x^2 - 3*x - 1
    ],
    [
        333022957,
        x^9 - 4*x^8 + 7*x^7 - 3*x^6 - 5*x^5 + 6*x^4 + 3*x^3 - 5*x^2 + 1
    ],
    [
        333996317,
        x^9 - 3*x^8 + 3*x^7 - 2*x^6 + 4*x^5 - 7*x^4 + 6*x^3 - 2*x^2 + 4*x - 5
    ],
    [
        335943037,
        x^9 - x^7 - 3*x^6 + 2*x^5 + 2*x^4 + 2*x^3 - 2*x^2 - x - 1
    ],
    [
        337323493,
        x^9 - x^8 + x^7 - x^5 + 3*x^4 + 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -337914091,
        x^9 - 4*x^7 - 2*x^6 + 7*x^5 + 3*x^4 - 4*x^3 - 3*x^2 + 1
    ],
    [
        346747333,
        x^9 - 3*x^8 + 3*x^7 - 5*x^6 + 13*x^5 - 16*x^4 + 11*x^3 - 5*x^2 + x - 1
    ],
    [
        348207373,
        x^9 - 3*x^6 + 4*x^5 + 4*x^4 + 8*x^3 - 2*x - 1
    ],
    [
        351516797,
        x^9 - 3*x^8 + 7*x^7 - 9*x^6 + 12*x^5 - 9*x^4 + 8*x^3 - 2*x^2 + 4*x - 1
    ],
    [
        351516797,
        x^9 - 3*x^8 + x^7 + 3*x^6 + x^5 - 4*x^4 - x^3 - x^2 + 3*x - 1
    ],
    [
        354339541,
        x^9 - x^8 - x^7 + x^6 + 5*x^5 + 2*x^4 - x^3 - 3*x^2 - x - 1
    ],
    [
        -354655883,
        x^9 - 5*x^7 - 2*x^6 + 9*x^5 + 7*x^4 - 8*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        355913077,
        x^9 - 2*x^8 - x^7 + 2*x^6 + 6*x^5 - 3*x^4 - 4*x^3 + 3*x - 1
    ],
    [
        -380547259,
        x^9 - 2*x^8 - x^7 + 7*x^6 - 5*x^5 - 8*x^4 + 7*x^3 + x^2 - 2*x + 1
    ],
    [
        -390475531,
        x^9 - 3*x^8 + 7*x^6 - 4*x^5 - 5*x^4 + 6*x^3 - x^2 - 3*x + 1
    ],
    [
        -391888819,
        x^9 - x^7 - 3*x^6 - 2*x^5 + 2*x^4 + 4*x^3 + 2*x^2 - x - 1
    ],
    [
        -402739867,
        x^9 - 4*x^7 + 7*x^5 - x^4 - 12*x^3 - 9*x^2 - 4*x - 1
    ],
    [
        -449873891,
        x^9 - 3*x^8 + 2*x^7 + 4*x^6 - 7*x^5 + x^4 + 4*x^3 - 3*x^2 - x + 1
    ]
]
;
dec2D1:=
[
    [
        -209352647,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 13*x^6 - 12*x^5 + 9*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -212309359,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 10*x^5 + 9*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -214816879,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 9*x^6 - 10*x^5 + 10*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -215067767,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 3*x^5 + 3*x^3 - x^2 - x + 1
    ],
    [
        -220168975,
        x^10 - x^9 - x^8 + 2*x^7 - x^6 - x^5 + 4*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        -224198759,
        x^10 - x^9 - 2*x^8 + 4*x^7 - 4*x^5 + 3*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        -229345007,
        x^10 - x^9 + 6*x^8 - 3*x^7 + 11*x^6 - 3*x^5 + 11*x^4 - 3*x^3 + 6*x^2 - x + 1
    ],
    [
        -236438047,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + x^5 + x^4 - x + 1
    ],
    [
        -246071287,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 15*x^6 - 15*x^5 + 12*x^4 - 7*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -252486127,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 4*x^6 - 4*x^5 + 5*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -262909719,
        x^10 - x^8 - x^7 - 2*x^6 + 4*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        -282748447,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 5*x^5 + x^4 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        -290491759,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 5*x^6 - 6*x^5 + 6*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        -298482287,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 3*x^5 + x^4 + x^3 - x + 1
    ],
    [
        -300400367,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 7*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -306979327,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 4*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -325246087,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 13*x^6 - 13*x^5 + 11*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -328787887,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 3*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -328787887,
        x^10 - 2*x^9 + 3*x^6 - x^5 - x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -334491687,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 10*x^6 - 11*x^5 + 13*x^4 - 13*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -335570327,
        x^10 + x^8 - x^7 + x^6 - 2*x^5 + x^4 - x^3 + x^2 - x + 1
    ],
    [
        -336597039,
        x^10 - x^9 + x^7 + x^6 - x^5 - 2*x^4 + 3*x^3 - 2*x + 1
    ],
    [
        -337121919,
        x^10 - x^9 + x^8 - x^7 + 2*x^5 - x^4 + x^3 - x^2 - x + 1
    ],
    [
        -356310127,
        x^10 - x^9 + x^7 + x^4 - 4*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -356764519,
        x^10 - x^9 - x^6 - x^5 + 2*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -359625239,
        x^10 - 2*x^8 - x^7 + 2*x^6 + 2*x^5 - x^4 - 2*x^3 + x + 1
    ],
    [
        -359802567,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 14*x^6 - 13*x^5 + 12*x^4 - 6*x^3 + 5*x^2 - x + 1
    ],
    [
        -366627727,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 6*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -367271959,
        x^10 - 3*x^8 - 2*x^7 + 5*x^6 + 5*x^5 - 3*x^4 - 5*x^3 + 2*x + 1
    ],
    [
        -370209983,
        x^10 + 2*x^8 + 3*x^6 - x^5 + 3*x^4 + 2*x^2 + 1
    ],
    [
        -370928527,
        x^10 + x^8 - x^6 - x^5 - x^4 + x + 1
    ],
    [
        -373940839,
        x^10 - x^9 + x^8 + x^7 + x^6 - x^5 + 3*x^4 + x^2 + x + 1
    ],
    [
        -375781327,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 8*x^5 + 7*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -378000775,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 3*x^6 - 3*x^5 - x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -379908823,
        x^10 + x^8 - x^7 - x^5 - x^3 + x^2 + 1
    ],
    [
        -381037879,
        x^10 - x^9 + 2*x^8 - x^7 + x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -386017407,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -386864567,
        x^10 - x^9 + 3*x^8 - x^7 + 4*x^6 + 5*x^4 + x^3 + 3*x^2 + x + 1
    ],
    [
        -387739007,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 2*x^6 - 3*x^5 + 2*x^4 + x^2 - 2*x + 1
    ],
    [
        -388496007,
        x^10 - 4*x^9 + 8*x^8 - 13*x^7 + 17*x^6 - 18*x^5 + 17*x^4 - 13*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -391983863,
        x^10 - x^9 + x^8 - x^7 + 3*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -393693439,
        x^10 - 2*x^9 + 2*x^8 - 3*x^6 + 6*x^5 - 4*x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -398509879,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 8*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -402381999,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 19*x^6 - 19*x^5 + 17*x^4 - 12*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -414692983,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 4*x^6 - 6*x^5 + 5*x^4 - x^3 - x + 1
    ],
    [
        -419506847,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 8*x^5 + 7*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -419790519,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + x^6 - 3*x^5 + 4*x^4 - x^3 - x^2 + 1
    ],
    [
        -424391967,
        x^10 - x^9 - 2*x^8 + 3*x^7 - 2*x^5 + x^4 + 1
    ],
    [
        -424750663,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -425242399,
        x^10 - 2*x^9 + 3*x^7 - 3*x^6 + x^5 + 2*x^2 - 2*x + 1
    ],
    [
        -432343127,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 5*x^6 - 6*x^5 + 7*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -435679687,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 2*x^6 - 2*x^4 + 2*x^3 - x + 1
    ],
    [
        -437865967,
        x^10 - x^9 - x^8 + 2*x^7 + 2*x^6 - 5*x^5 + 2*x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        -439787431,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 4*x^6 - 2*x^5 + 3*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -445687007,
        x^10 - 4*x^9 + 7*x^8 - 7*x^7 + 5*x^6 - 3*x^5 + 3*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -451656567,
        x^10 - 3*x^9 + 3*x^8 - 2*x^6 - x^5 + 3*x^4 - 2*x^2 + x + 1
    ],
    [
        -451835879,
        x^10 - x^9 - x^8 + x^7 - x^6 + x^3 + x^2 - x + 1
    ],
    [
        -452811959,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - 2*x^5 + 2*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -454106567,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 2*x^6 - 3*x^5 + x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        -461360279,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - 2*x^5 + 2*x^4 + x^3 - x^2 - x + 1
    ],
    [
        -466518079,
        x^10 - 2*x^9 + x^8 + x^7 - 4*x^6 + 4*x^5 - x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -469204847,
        x^10 - 2*x^8 - x^7 + 3*x^6 + 3*x^5 - 2*x^4 - 4*x^3 + 2*x + 1
    ],
    [
        -471196039,
        x^10 - x^9 + 2*x^8 + 2*x^6 + 2*x^4 + x^3 + 1
    ],
    [
        -472371607,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 6*x^5 + 7*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        -473264127,
        x^10 - x^9 - x^8 + x^7 + x^6 + 2*x^5 - 4*x^4 + x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -476322007,
        x^10 - x^9 - 2*x^8 + 4*x^7 + x^6 - 5*x^5 + x^4 + 4*x^3 - x^2 - 2*x + 1
    ],
    [
        -485265167,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 6*x^5 + 5*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -485605687,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -486045407,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 5*x^6 - 6*x^5 + 7*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -491758079,
        x^10 - x^9 + x^8 - x^7 + x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -492742927,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 2*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -493063367,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -495519039,
        x^10 - x^9 - x^8 + x^7 + x^6 - x^5 + 2*x^4 - 2*x^3 + 1
    ],
    [
        -497650399,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 8*x^6 - 6*x^5 + 4*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -500358335,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 10*x^6 - 7*x^5 + 3*x^4 - x + 1
    ],
    [
        -501239855,
        x^10 - x^9 - x^8 + x^7 + x^5 + x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        -505439271,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 2*x^6 + 3*x^5 - 5*x^4 + 4*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -511382079,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 6*x^6 - x^5 - x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -514050167,
        x^10 - x^9 + 2*x^8 - x^6 + x^5 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -516257631,
        x^10 - x^9 + x^7 + x^5 - 3*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -516740743,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 9*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -519803927,
        x^10 - x^9 - x^8 + x^7 - x^3 + x + 1
    ],
    [
        -520011287,
        x^10 - 2*x^9 + 2*x^7 + 2*x^6 - 5*x^5 + x^4 + 3*x^3 - 2*x + 1
    ],
    [
        -520902127,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -524507527,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 - x^5 + 3*x^4 - 6*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -530439175,
        x^10 - x^9 + x^7 + x^6 - 3*x^5 + x^4 + x^3 - x + 1
    ],
    [
        -534468559,
        x^10 - x^8 - x^7 + 2*x^5 + x^4 - x^3 - x^2 + 1
    ],
    [
        -534529399,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 2*x^6 - 2*x^5 + 3*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -539538047,
        x^10 - x^9 + x^7 - 3*x^6 + 2*x^5 - x^3 + 2*x^2 - x + 1
    ],
    [
        -543919559,
        x^10 - 2*x^7 - x^6 + 2*x^4 + 2*x^3 + x^2 + 1
    ],
    [
        -547317847,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 10*x^6 - 10*x^5 + 8*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        -552906407,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -559010687,
        x^10 - x^9 - x^8 + 3*x^7 - 4*x^5 + 3*x^4 + x^3 - x^2 - x + 1
    ],
    [
        -560710079,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 + x^5 - x^4 + 2*x^3 - x + 1
    ],
    [
        -561365327,
        x^10 - x^8 + x^6 - x^5 - 3*x^4 - 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -561370639,
        x^10 - x^9 - 2*x^8 + x^7 + 3*x^6 - 2*x^4 - x^3 + x + 1
    ],
    [
        -561948479,
        x^10 - x^9 + 2*x^8 - 2*x^7 - 2*x^5 + x^2 + x + 1
    ],
    [
        -562209359,
        x^10 - x^8 - 2*x^7 + 2*x^4 + x^2 - x + 1
    ],
    [
        -562555999,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 11*x^5 + 10*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -562874607,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 14*x^6 - 15*x^5 + 11*x^4 - 4*x^3 + x^2 - x + 1
    ],
    [
        -566439175,
        x^10 - x^9 + x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 2*x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -566963479,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 2*x^6 - x^5 + 4*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -568700839,
        x^10 - x^8 - 2*x^7 + 2*x^6 - 2*x^3 + x^2 + x + 1
    ],
    [
        -570051679,
        x^10 - x^9 + x^8 - x^7 + x^6 - 2*x^5 - x^3 + x^2 + x + 1
    ],
    [
        -573720911,
        x^10 - 2*x^9 + 2*x^8 - x^6 + 2*x^5 - 2*x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -575055839,
        x^10 - x^9 - 2*x^8 + x^7 + x^6 + 2*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        -576389815,
        x^10 - x^9 + x^8 - x^7 + 2*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        -578240127,
        x^10 - x^9 - x^7 + x^5 + x^4 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        -582032303,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 10*x^6 - 11*x^5 + 10*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -584311999,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 6*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -584950367,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 7*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -587551519,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 12*x^5 + 12*x^4 - 9*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -587587207,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^6 - 3*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -588831039,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 12*x^6 - 5*x^5 + x^4 - 4*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -592716199,
        x^10 - 2*x^9 + x^8 + 2*x^6 - 3*x^5 + x^4 + x^3 - x + 1
    ],
    [
        -593477519,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        -593549127,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 16*x^6 - 18*x^5 + 19*x^4 - 13*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -593686799,
        x^10 - x^9 + 3*x^6 - 3*x^5 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -597731207,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^5 + x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -600611679,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 - 4*x^5 + 2*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -603545599,
        x^10 - x^9 + 2*x^8 + x^7 + 3*x^5 + x^4 + 2*x^3 + 2*x^2 + x + 1
    ],
    [
        -603848439,
        x^10 - x^9 - 2*x^8 + 5*x^7 - x^6 - 7*x^5 + 6*x^4 + 3*x^3 - 4*x^2 + 1
    ],
    [
        -604620631,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -608472199,
        x^10 - x^9 + x^8 - 2*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -609417999,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 12*x^6 - 13*x^5 + 14*x^4 - 14*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -612255919,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 10*x^5 + 9*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -614607575,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 7*x^5 + 8*x^4 - 9*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -616961567,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -621349399,
        x^10 - x^9 - x^8 + 3*x^6 - 2*x^5 - 3*x^4 + 4*x^3 - x + 1
    ],
    [
        -623553839,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 11*x^5 + 10*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -625161679,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 7*x^6 - 3*x^5 + 6*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -628627159,
        x^10 - x^9 + 2*x^6 - 2*x^5 + x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -629305119,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 3*x^5 + 2*x^4 - 2*x^2 + x + 1
    ],
    [
        -630416935,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 3*x^6 + x^3 + 2*x^2 - x + 1
    ],
    [
        -631011959,
        x^10 + x^8 - x^7 + 2*x^6 + x^4 + 2*x^2 + x + 1
    ],
    [
        -632264999,
        x^10 - 2*x^9 + 2*x^8 - 2*x^6 + 3*x^5 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -633001279,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 9*x^5 + 10*x^4 - 9*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -633744799,
        x^10 - x^9 - x^8 + x^7 + x^4 - x^3 - x^2 + x + 1
    ],
    [
        -634113007,
        x^10 - x^9 + x^8 - x^7 + 2*x^6 - 2*x^5 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -635485639,
        x^10 - x^8 - x^7 + x^6 - 2*x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        -638543007,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 3*x^5 + x^4 - 2*x^2 + x + 1
    ],
    [
        -638612407,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 2*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -643869199,
        x^10 + x^8 - x^7 - 2*x^5 - x^3 + 2*x^2 + 1
    ],
    [
        -644949575,
        x^10 - x^9 + 3*x^7 - 4*x^6 + 2*x^5 + x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -647621959,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 2*x^6 - x^5 - x^4 + 3*x^3 - 2*x^2 - x + 1
    ],
    [
        -648515727,
        x^10 - 3*x^9 + 8*x^8 - 14*x^7 + 20*x^6 - 24*x^5 + 23*x^4 - 17*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -648888975,
        x^10 - x^9 - 2*x^8 + 5*x^7 - 7*x^5 + 5*x^4 + 4*x^3 - 4*x^2 - x + 1
    ],
    [
        -649889039,
        x^10 + x^8 - x^7 + x^6 + 5*x^4 + 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -651555679,
        x^10 - x^7 + x^6 + x^5 + x^4 - 2*x^3 - x^2 + 1
    ],
    [
        -651820031,
        x^10 - x^9 - x^8 + 3*x^7 - 3*x^6 + x^5 + 2*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -654559039,
        x^10 + x^8 - 3*x^7 + 2*x^6 - 3*x^5 + 5*x^4 - 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -656097439,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -657794439,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 + x^6 + 3*x^5 - x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -660675447,
        x^10 - x^9 - 2*x^8 + 5*x^7 - 2*x^6 - 2*x^5 + 3*x^4 - 4*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -663361007,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 4*x^6 + 7*x^5 - 5*x^4 + 4*x^2 - 3*x + 1
    ],
    [
        -663565103,
        x^10 - x^7 + 2*x^6 - x^5 - 2*x^3 + x^2 + 1
    ],
    [
        -665760199,
        x^10 - x^9 - x^8 + 2*x^6 + 2*x^5 - 2*x^4 - 2*x^3 + x + 1
    ],
    [
        -667114159,
        x^10 - x^9 + x^8 + x^7 - 3*x^6 + 3*x^5 - 2*x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -668566207,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 6*x^5 - 3*x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -671642647,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 - x^6 + 5*x^5 - 5*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -678200607,
        x^10 - 2*x^9 - 2*x^8 + 4*x^7 + 3*x^6 - 2*x^5 - 4*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -679902287,
        x^10 - x^9 + x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        -684677767,
        x^10 - 2*x^9 + x^8 + x^7 + x^6 - 4*x^5 + 3*x^4 + x^3 - x^2 - x + 1
    ],
    [
        -684679959,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 2*x^6 + 3*x^5 - 7*x^4 + 4*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -686909423,
        x^10 - x^9 + x^6 - 2*x^5 + 2*x^4 + x^3 - 2*x + 1
    ],
    [
        -687071079,
        x^10 - x^9 - 2*x^8 + x^7 + 3*x^6 - x^4 + x^3 - 2*x + 1
    ],
    [
        -687182719,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 3*x^6 + 3*x^5 - x^3 + 3*x^2 - x + 1
    ],
    [
        -688500959,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 2*x^6 + 6*x^5 - 5*x^4 + 4*x^2 - 3*x + 1
    ],
    [
        -689165839,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 2*x^5 + x^3 - x + 1
    ],
    [
        -689854919,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 4*x^6 + 3*x^4 - x^3 - x^2 + 1
    ],
    [
        -690915919,
        x^10 - x^9 - 2*x^8 + 3*x^6 + 3*x^5 - 2*x^4 - 4*x^3 + 2*x + 1
    ],
    [
        -698694439,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + x^6 + x^5 - x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -699193103,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 4*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        -700565303,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 - x^5 + 2*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -701500519,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -701586751,
        x^10 - 3*x^9 + 6*x^8 - 6*x^7 + 2*x^6 + 4*x^5 - 6*x^4 + 3*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -703733159,
        x^10 - 2*x^9 + x^8 + x^7 - x^6 - 2*x^5 + x^4 + x^3 - x^2 + x + 1
    ],
    [
        -703860879,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + x^2 + 1
    ],
    [
        -704353151,
        x^10 - x^9 + 3*x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -707546839,
        x^10 - 3*x^8 - x^7 + 5*x^6 + 2*x^5 - 3*x^4 - 2*x^3 + x + 1
    ],
    [
        -710829239,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 5*x^5 + 2*x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        -711833743,
        x^10 - x^7 + 4*x^4 - 2*x^3 - x^2 - x + 1
    ],
    [
        -714154751,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 10*x^6 - 11*x^5 + 12*x^4 - 12*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -716172759,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 3*x^6 - x^5 - 4*x^4 - 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -717566607,
        x^10 - x^9 - 2*x^8 + 2*x^7 - x^6 + x^5 + 2*x^4 - 3*x^3 + x^2 + 1
    ],
    [
        -719811927,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 8*x^5 + 8*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -720898991,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 3*x^6 - x^4 + x^2 - x + 1
    ],
    [
        -721942999,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 2*x^5 + x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -722257479,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 11*x^6 - 12*x^5 + 13*x^4 - 10*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -724279239,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 4*x^6 - 3*x^5 - x^4 - 2*x^2 + x + 1
    ],
    [
        -727104239,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + 2*x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -730082959,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 6*x^6 - x^5 - 2*x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -735534599,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 5*x^5 - x^4 - 5*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -742112519,
        x^10 - 2*x^9 + 6*x^8 - 8*x^7 + 13*x^6 - 11*x^5 + 13*x^4 - 8*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -743601367,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 2*x^5 + 3*x^4 + x^2 + x + 1
    ],
    [
        -743641735,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -744749959,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 4*x^6 - x^5 - 2*x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -748285735,
        x^10 - x^9 - x^8 + x^7 + 2*x^6 - 2*x^5 - x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -751843391,
        x^10 - x^8 - 2*x^7 + x^6 + 2*x^5 - x^3 - x^2 + x + 1
    ],
    [
        -752538599,
        x^10 - 2*x^8 - x^5 + 3*x^4 - x^3 + 1
    ],
    [
        -754356127,
        x^10 + 3*x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 2*x^4 - x^3 + 1
    ],
    [
        -754978751,
        x^10 - 2*x^9 + 2*x^8 - x^6 - x^5 + 3*x^4 - x^3 - x^2 + 1
    ],
    [
        -757658999,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 4*x^4 - 4*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -757690919,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 5*x^6 - 5*x^5 + 6*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -758131959,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -760085167,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -760303503,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 6*x^6 + 2*x^5 + 5*x^4 - 4*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -761522711,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 5*x^5 + 3*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -764794679,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 - x^5 + 2*x^4 - x^2 + 1
    ],
    [
        -765080279,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -768428743,
        x^10 - x^9 + x^7 - 2*x^5 + x^4 + 3*x^3 - 2*x^2 - x + 1
    ],
    [
        -770132543,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 3*x^6 - 5*x^5 + 4*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        -771226839,
        x^10 - x^9 - x^8 - x^7 + 3*x^6 + x^5 - 2*x^4 - 2*x^3 + 2*x + 1
    ],
    [
        -773549783,
        x^10 - 3*x^9 + 5*x^8 - 9*x^7 + 13*x^6 - 14*x^5 + 14*x^4 - 11*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -780289767,
        x^10 - 2*x^9 + 6*x^8 - 7*x^7 + 9*x^6 - 7*x^5 + 3*x^4 - 2*x^3 - x^2 + 1
    ],
    [
        -780731639,
        x^10 - 2*x^8 - x^7 + x^6 + 3*x^5 + 2*x^4 - 4*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -782312047,
        x^10 - x^8 - 2*x^7 + x^6 + 4*x^5 - 3*x^3 - x^2 + x + 1
    ],
    [
        -783023359,
        x^10 - x^9 + 3*x^8 + x^6 + 4*x^5 - x^4 + 3*x^3 + x^2 - x + 1
    ],
    [
        -783648487,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^5 - 2*x^4 + x^3 + x^2 + 1
    ],
    [
        -783951439,
        x^10 - x^9 + 2*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        -784018639,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 4*x^6 + x^5 + 3*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -786334607,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 10*x^5 + 9*x^4 - 9*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -787131799,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 10*x^6 - 11*x^5 + 12*x^4 - 10*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -791279231,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 4*x^6 - 4*x^5 + 6*x^4 - 4*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -796707559,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 10*x^6 - 10*x^5 + 8*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -799374007,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 - 2*x^5 - x^4 - x^3 + 2*x + 1
    ],
    [
        -802179967,
        x^10 - 2*x^6 - x^5 - x^4 + 2*x^2 + x + 1
    ],
    [
        -804623119,
        x^10 - x^8 - x^7 + x^6 + 2*x^5 - x^4 - 3*x^3 + 2*x + 1
    ],
    [
        -806609583,
        x^10 - 3*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - x^5 - 3*x^3 + x^2 + x + 1
    ],
    [
        -807554367,
        x^10 - 2*x^6 - x^5 + 3*x^4 - 2*x^2 + x + 1
    ],
    [
        -808487087,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 9*x^5 + 9*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -813765919,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 8*x^5 + 6*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -814993991,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 3*x^6 + 3*x^4 - x^3 - x^2 + 1
    ],
    [
        -815035439,
        x^10 + 3*x^8 + 4*x^6 - x^5 + 4*x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        -817204183,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 2*x^5 + x^4 + x^3 + 1
    ],
    [
        -818722647,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 + 3*x^6 - 2*x^5 + x^4 + 3*x^3 - 3*x^2 + 1
    ],
    [
        -820544639,
        x^10 - x^8 - x^7 + 2*x^6 + x^5 - x^4 - 2*x^3 + x + 1
    ],
    [
        -823364119,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 2*x^6 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -823732727,
        x^10 - x^9 + x^8 - x^6 - x^5 + 2*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -824158199,
        x^10 - x^9 - x^6 - x^4 + x^3 + x^2 + 1
    ],
    [
        -826082087,
        x^10 - x^7 + x^6 - 2*x^5 + x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -828841927,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 10*x^6 - 12*x^5 + 11*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -828934479,
        x^10 - 2*x^8 - 2*x^7 + x^6 + 6*x^5 + x^4 - 7*x^3 - x^2 + 3*x + 1
    ],
    [
        -830147127,
        x^10 - x^9 - 2*x^8 + 2*x^5 + 4*x^4 + x^3 - 2*x^2 - x + 1
    ],
    [
        -830334159,
        x^10 - x^9 + 2*x^8 - x^7 - x^6 + 3*x^5 - 4*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -830848519,
        x^10 + 3*x^8 - x^7 + 5*x^6 - 3*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -831513383,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^4 - 2*x^3 + x + 1
    ],
    [
        -834445719,
        x^10 - x^9 + 2*x^8 + 2*x^7 - x^6 + 4*x^5 + 3*x^4 - 2*x^3 + x^2 + 3*x + 1
    ],
    [
        -837428087,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 6*x^6 - 3*x^5 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -839129887,
        x^10 - x^8 - 2*x^7 + 2*x^6 + 3*x^5 + x^4 - 3*x^3 - x^2 + x + 1
    ],
    [
        -842730559,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - x^6 + 3*x^5 - 2*x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -845094951,
        x^10 + x^8 - 3*x^7 + x^6 - 4*x^5 + 3*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -845671511,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 3*x^6 - x^5 + 5*x^4 + 2*x^3 + x^2 + 1
    ],
    [
        -845671511,
        x^10 - 4*x^9 + 10*x^8 - 17*x^7 + 23*x^6 - 24*x^5 + 22*x^4 - 18*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        848429441,
        x^10 - x^7 - 3*x^6 + 3*x^5 + 3*x^4 - x^3 - 1
    ],
    [
        -849272287,
        x^10 - x^9 - x^5 + x^3 + x^2 - x + 1
    ],
    [
        -850571087,
        x^10 - x^9 + 2*x^8 + 3*x^5 - x^4 + 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -850918951,
        x^10 - 2*x^9 + 5*x^7 - 6*x^6 + x^5 + 5*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -851031927,
        x^10 - x^9 - 3*x^8 + 6*x^7 + x^6 - 8*x^5 + 4*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        -851116519,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 3*x^5 - 2*x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -852323399,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -853337687,
        x^10 - 2*x^8 - 3*x^7 + 5*x^5 + 5*x^4 - 2*x^3 - 4*x^2 + 1
    ],
    [
        -853632655,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 4*x^5 + 2*x^4 + 3*x^3 - 2*x^2 - x + 1
    ],
    [
        -853842767,
        x^10 - x^9 + x^8 - x^7 + 3*x^6 - 4*x^5 + 3*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -857516887,
        x^10 + x^8 - 4*x^7 - 3*x^5 + 3*x^4 + 3*x^2 + 1
    ],
    [
        -859691167,
        x^10 - x^8 - x^7 + x^6 + x^5 + 2*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        -860603399,
        x^10 - 2*x^9 + x^8 + x^7 + x^6 - 4*x^5 + 3*x^4 - x + 1
    ],
    [
        -863576559,
        x^10 - 4*x^9 + 9*x^8 - 18*x^7 + 28*x^6 - 32*x^5 + 31*x^4 - 22*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        -866018183,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 5*x^6 - x^5 - 2*x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -868737879,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 4*x^6 - x^5 - 4*x^4 + 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -869647671,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 9*x^6 - 10*x^5 + 10*x^4 - 11*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -870560567,
        x^10 - 4*x^9 + 8*x^8 - 10*x^7 + 10*x^6 - 9*x^5 + 8*x^4 - 7*x^3 + 7*x^2 - 5*x + 2
    ],
    [
        -870595447,
        x^10 - 2*x^8 - 2*x^7 + 3*x^6 + 3*x^5 - 3*x^3 + x + 1
    ],
    [
        -870712207,
        x^10 - x^9 + 2*x^7 - 4*x^6 + 3*x^5 + x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -870873463,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 13*x^5 + 14*x^4 - 10*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -872521103,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -872757991,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^5 + x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -875322207,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - 4*x^5 + 4*x^4 + 3*x^3 - 3*x^2 - x + 1
    ],
    [
        -876797703,
        x^10 - 5*x^9 + 13*x^8 - 21*x^7 + 25*x^6 - 24*x^5 + 20*x^4 - 15*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        -877071983,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 + x^5 - 3*x^4 + 2*x^3 + 1
    ],
    [
        -878680927,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 5*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -879876999,
        x^10 + 2*x^8 - x^7 + 2*x^6 - 3*x^5 + 2*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -880023719,
        x^10 - x^9 + 2*x^8 - 5*x^7 + 3*x^6 - 5*x^5 + 6*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -881071687,
        x^10 - 2*x^9 + x^8 + x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -881580799,
        x^10 - x^9 - x^8 + 2*x^7 - 2*x^3 + x + 1
    ],
    [
        -882409247,
        x^10 - 2*x^9 + 4*x^7 - 3*x^6 - 3*x^5 + 4*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        -882717919,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 4*x^5 - 2*x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -883824783,
        x^10 - x^9 + 2*x^8 - 2*x^7 - x^6 + x^5 - x^4 + 3*x^2 - 2*x + 1
    ],
    [
        -886615319,
        x^10 - x^9 + 2*x^7 - 2*x^6 + 2*x^5 - 2*x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -887304895,
        x^10 - 2*x^9 + x^8 + x^6 - x^5 + x^4 - x^3 - x^2 + x + 1
    ],
    [
        -887729287,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 11*x^6 - 10*x^5 + 8*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -888376823,
        x^10 + x^8 - x^7 - x^6 - 3*x^5 - x^4 + 2*x^2 + 2*x + 1
    ],
    [
        -888680359,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 14*x^6 - 12*x^5 + 9*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -888940183,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 3*x^6 - x^5 + 2*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -889103223,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 3*x^6 - 4*x^5 - x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        -889215119,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 3*x^6 + x^5 + 3*x^4 - x^3 + 1
    ],
    [
        -890374599,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 12*x^6 - 14*x^5 + 13*x^4 - 9*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -890758679,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 4*x^5 - x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -890861143,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 7*x^6 - 7*x^5 + 8*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -893019887,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -895223039,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 8*x^5 + 9*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -895461263,
        x^10 + 2*x^8 - x^7 + 2*x^6 + 2*x^4 + x + 1
    ],
    [
        -896275567,
        x^10 - 2*x^9 + x^8 + x^7 - 2*x^6 + 3*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -898743431,
        x^10 - x^9 + 2*x^8 + x^7 - 2*x^6 + 3*x^5 - x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -899092079,
        x^10 - 2*x^9 + 2*x^8 - 2*x^6 + 3*x^5 - x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -899147159,
        x^10 - x^9 + 2*x^8 - x^7 - 2*x^6 + 2*x^5 - 3*x^4 + x^3 + 2*x^2 - x + 1
    ],
    [
        -900201727,
        x^10 - x^8 - x^7 + 3*x^6 + 2*x^5 - x^4 - 3*x^3 + x + 1
    ],
    [
        -900804127,
        x^10 + 2*x^8 - 3*x^7 + 2*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + 1
    ],
    [
        -903331007,
        x^10 - 2*x^7 - x^6 + x^5 + 4*x^4 + 5*x^3 + 4*x^2 + 3*x + 1
    ],
    [
        908852801,
        x^10 - 3*x^9 + 8*x^8 - 14*x^7 + 21*x^6 - 25*x^5 + 24*x^4 - 18*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -910938231,
        x^10 - x^9 - x^8 + 2*x^7 + 2*x^6 - 3*x^5 - x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -916080247,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 - x^6 + 4*x^5 - x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -916268679,
        x^10 - x^7 + 4*x^5 + x^4 - 3*x^3 + x^2 + 3*x + 1
    ],
    [
        -918978407,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 + 3*x^5 - x^3 + 2*x^2 - x + 1
    ],
    [
        -919600519,
        x^10 - x^9 + x^7 + 2*x^6 - 2*x^5 + x^4 + x^3 - 2*x + 1
    ],
    [
        -920658183,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^6 + 2*x^4 + x^2 - x + 1
    ],
    [
        -920941031,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -921953927,
        x^10 - x^9 - x^8 + x^7 + x^6 - x^4 - 2*x^3 + 2*x + 1
    ],
    [
        -923057127,
        x^10 - x^9 - 2*x^8 + x^7 + 3*x^6 - 2*x^5 - 3*x^4 + x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -923096983,
        x^10 - x^9 + x^8 + x^7 - 3*x^6 + 2*x^5 + x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -923188159,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 9*x^5 + 9*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -925454327,
        x^10 - x^9 + 3*x^7 - 4*x^6 + 4*x^5 + x^4 - 5*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -925520767,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 5*x^6 - x^5 + 4*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        -927591079,
        x^10 - x^9 - x^8 + x^7 + 3*x^6 - 3*x^5 - 2*x^4 + 4*x^3 - 2*x + 1
    ],
    [
        -928655839,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 3*x^5 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -929681927,
        x^10 + x^8 - x^7 - x^6 - x^4 + x^3 + 1
    ],
    [
        -929983591,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 4*x^6 - 5*x^5 + 5*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        930121193,
        x^10 - x^9 - x^8 - 2*x^7 + 2*x^6 + 5*x^5 - 2*x^4 - 2*x^3 + x^2 - x - 1
    ],
    [
        -931105287,
        x^10 - x^9 - 3*x^8 + 3*x^7 + x^6 - 2*x^5 + 4*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        -931650463,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 4*x^6 + x^5 - 4*x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        -932019071,
        x^10 - 2*x^8 - x^7 + 3*x^6 + 2*x^5 - 2*x^4 - 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -934412719,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 7*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -935128663,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 4*x^5 - x^4 + 4*x^3 - 2*x + 1
    ],
    [
        -938141671,
        x^10 - x^9 + 2*x^8 - x^7 + 3*x^6 - 2*x^5 + 3*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -939499919,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 5*x^6 + 4*x^5 - x^4 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        941294801,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 11*x^5 + 8*x^4 - 3*x^3 + 2*x - 1
    ],
    [
        -941523463,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 3*x^6 - x^5 + 4*x^4 - x^3 - x^2 + 1
    ],
    [
        -941630759,
        x^10 - 2*x^8 + x^6 - 3*x^5 - x^4 + 3*x^3 + 2*x^2 + x + 1
    ],
    [
        -942895319,
        x^10 - x^8 - x^7 + x^6 + x^5 - x^4 - 2*x^3 + 2*x + 1
    ],
    [
        944099081,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 13*x^6 - 13*x^5 + 10*x^4 - 6*x^3 + x^2 + x - 1
    ],
    [
        -944665951,
        x^10 - x^9 - x^7 + 3*x^6 - x^5 - 2*x^4 - 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -945209599,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 5*x^6 - 3*x^5 + x^4 + 2*x^2 - 2*x + 1
    ],
    [
        -945239447,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 3*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        945810553,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 7*x^5 + 6*x^4 - 4*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -946872823,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 + x^5 + x^4 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        -946974159,
        x^10 - 2*x^9 + x^7 + x^6 - x^5 + x^4 - 4*x^3 + 3*x^2 + 1
    ],
    [
        -947359399,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - 3*x^5 + 4*x^4 + x^3 - 3*x^2 + 1
    ],
    [
        -947839023,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 5*x^6 - x^5 + 6*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        -948459775,
        x^10 - 2*x^9 + x^8 + 2*x^7 - x^6 - x^5 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        -949763799,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 6*x^6 - 9*x^5 + 12*x^4 - 12*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -949836599,
        x^10 - x^9 + x^8 + x^7 + 2*x^6 - 2*x^5 + 3*x^4 + 2*x^3 + 1
    ],
    [
        -950076271,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 12*x^5 + 10*x^4 - 6*x^3 + 3*x^2 - x + 1
    ],
    [
        -950245119,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 2*x^6 + 3*x^5 + x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -950321727,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 2*x^6 + x^5 + x^4 - 3*x^3 + x + 1
    ],
    [
        -950900719,
        x^10 - 2*x^9 + x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -950930807,
        x^10 - x^9 - 2*x^8 + 2*x^7 + x^6 - 2*x^5 + x^4 - x^2 + x + 1
    ],
    [
        -951079487,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 - 2*x^5 - x^4 + 3*x^3 - 2*x + 1
    ],
    [
        -951353527,
        x^10 - x^9 + x^8 + x^6 + x^3 + 1
    ],
    [
        952273601,
        x^10 - 3*x^9 + 4*x^8 - 7*x^6 + 11*x^5 - 6*x^4 - 3*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -952701183,
        x^10 - 3*x^9 + x^8 + 7*x^7 - 9*x^6 - 2*x^5 + 11*x^4 - 4*x^3 - 4*x^2 + 2*x + 1
    ],
    [
        952950553,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 - 3*x^5 + 3*x^4 + x^3 - 2*x^2 + x + 1
    ],
    [
        -953045207,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 - x^5 + 2*x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -954073679,
        x^10 - x^9 - x^8 + 3*x^6 - 2*x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        954493801,
        x^10 + 2*x^8 - 2*x^7 + x^6 - 3*x^5 - x^4 + x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -954650359,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 6*x^6 - 8*x^5 + 8*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -954887039,
        x^10 + 2*x^8 - x^7 + 2*x^6 - 2*x^5 + 3*x^4 + x^3 + 3*x^2 + x + 1
    ],
    [
        -955355719,
        x^10 - x^9 + x^7 - x^6 + 2*x^5 - 2*x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -956408687,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 7*x^5 + 7*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -958408631,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^5 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -958431263,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 4*x^6 - 5*x^5 + 7*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -958645847,
        x^10 - x^9 + x^8 - 2*x^7 + 2*x^6 - 5*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -959495431,
        x^10 - x^3 + x^2 + 1
    ],
    [
        -959748631,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 5*x^6 - 2*x^5 + x^4 - x^3 + x^2 - x + 1
    ],
    [
        959989873,
        x^10 - x^8 - 2*x^7 + x^5 + 2*x^4 + x^3 - x^2 - x - 1
    ],
    [
        -964150783,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 - x^3 + x^2 + 1
    ],
    [
        -964724311,
        x^10 - x^9 + 3*x^7 - x^6 - x^5 + 2*x^4 + x^3 - x + 1
    ],
    [
        -964796751,
        x^10 - 2*x^8 - 2*x^7 + x^5 + 5*x^4 + 2*x^3 - 4*x^2 - x + 1
    ],
    [
        -965786463,
        x^10 - 2*x^9 + 2*x^7 - 2*x^5 + 2*x^4 - 2*x^2 + x + 1
    ],
    [
        967461881,
        x^10 - 2*x^8 - x^7 + 3*x^6 + 3*x^5 - 5*x^4 + 3*x^2 - 2*x + 1
    ],
    [
        -968171023,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 3*x^5 + x^4 - x^3 - x + 1
    ],
    [
        -968502167,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 9*x^6 - 7*x^5 + 6*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -969854807,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - x^6 + 3*x^5 - 2*x^4 + 2*x^2 - x + 1
    ],
    [
        -971107103,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - 2*x^5 - x^3 + x + 1
    ],
    [
        -971813015,
        x^10 + x^8 - 3*x^7 + 2*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        -972589847,
        x^10 - x^9 + 2*x^7 - 3*x^6 + x^5 + 2*x^4 - x^3 - x + 1
    ],
    [
        -973389359,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 4*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -975794447,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 12*x^5 + 13*x^4 - 12*x^3 + 9*x^2 - 5*x + 2
    ],
    [
        976037273,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 5*x^5 + 5*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -976099167,
        x^10 - x^9 - x^8 + x^7 - x^6 + 2*x^5 + 3*x^4 - 4*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -976167367,
        x^10 + x^8 - x^7 + 2*x^6 + x^5 + 2*x^4 - x^3 + x^2 + 1
    ],
    [
        -980171119,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 10*x^6 - 12*x^5 + 12*x^4 - 10*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -981029447,
        x^10 - x^9 - x^8 + x^7 - x^5 + x^4 - x^2 + x + 1
    ],
    [
        -981285479,
        x^10 + x^8 - x^7 - x^6 + 3*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -982026631,
        x^10 + 2*x^8 - x^7 + 2*x^6 - 3*x^5 + x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        984581513,
        x^10 - x^8 - 2*x^7 + x^6 + x^5 - 3*x^4 + x^3 + 2*x^2 + 1
    ],
    [
        -984771351,
        x^10 - 4*x^9 + 9*x^8 - 12*x^7 + 13*x^6 - 11*x^5 + 10*x^4 - 7*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -984944711,
        x^10 - x^9 - x^8 + x^7 - x^6 - x^5 + 2*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -986526839,
        x^10 - 3*x^8 - x^7 + 5*x^6 + 3*x^5 - 4*x^4 - 5*x^3 + x^2 + 3*x + 1
    ],
    [
        -986713407,
        x^10 - x^9 + x^8 - 4*x^7 + 4*x^6 - 5*x^5 + 6*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -986859207,
        x^10 + x^8 - x^7 + 2*x^6 - x^5 + 3*x^4 + 2*x^2 - x + 1
    ],
    [
        -987314103,
        x^10 - 4*x^9 + 7*x^8 - 7*x^7 + 7*x^6 - 8*x^5 + 6*x^4 - x^3 - x + 1
    ],
    [
        989331937,
        x^10 - 3*x^9 + 3*x^8 - x^7 + x^6 - x^5 - 3*x^4 + 4*x^3 - x^2 - 1
    ],
    [
        -990648679,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 11*x^6 - 11*x^5 + 10*x^4 - 5*x^3 + 3*x^2 + 1
    ],
    [
        990691313,
        x^10 - x^9 + x^7 + x^6 - x^5 - 3*x^4 + 2*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        -990792319,
        x^10 - x^9 - 3*x^7 + 3*x^6 - x^5 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -993373551,
        x^10 - x^9 - x^8 + x^7 - x^4 - x^3 + x^2 + x + 1
    ],
    [
        994037921,
        x^10 - x^9 - x^6 - x^5 + 3*x^3 + x^2 - 2*x - 1
    ],
    [
        -994242439,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 + 2*x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        -994627431,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 + 4*x^5 - 4*x^4 - 3*x^3 + 8*x^2 - 5*x + 1
    ],
    [
        -995408919,
        x^10 + 4*x^6 - 4*x^5 - 3*x^4 + 7*x^2 - 5*x + 1
    ],
    [
        -996639815,
        x^10 - x^9 + 2*x^8 - x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -997152799,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 2*x^6 - 4*x^5 + x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -997473447,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 12*x^6 - 9*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -998136991,
        x^10 - x^9 + 2*x^7 - x^6 + x^5 - x^4 + 3*x^2 - 3*x + 1
    ],
    [
        -1000503719,
        x^10 - x^9 - 2*x^8 + 2*x^6 + 4*x^5 - 4*x^3 - x^2 + x + 1
    ],
    [
        -1000817047,
        x^10 - x^8 - x^7 + x^6 + 3*x^5 + 2*x^4 - 3*x^3 - 3*x^2 + x + 1
    ],
    [
        -1003349951,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - 2*x^6 + 6*x^5 - 6*x^4 + 2*x^3 + 2*x^2 - 3*x + 2
    ],
    [
        -1004594319,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 2*x^5 + 3*x^3 - x^2 + x + 1
    ],
    [
        -1004833799,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 8*x^4 - 8*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -1005986287,
        x^10 - 2*x^9 + 3*x^7 - 2*x^5 - 2*x^4 + 4*x^3 + x^2 - 3*x + 1
    ],
    [
        -1007202943,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 + x^6 + 4*x^5 - 4*x^4 + x^3 + x^2 - x + 1
    ],
    [
        -1007315551,
        x^10 - 2*x^9 + 4*x^7 - x^6 - 8*x^5 + 11*x^4 - 6*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1008341479,
        x^10 - x^9 + x^7 - x^4 + 3*x^2 - 3*x + 1
    ],
    [
        -1010303847,
        x^10 - x^9 - x^8 + 3*x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1012211519,
        x^10 - x^9 + 2*x^8 - x^7 - 2*x^5 + 4*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1013190327,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 5*x^6 - 5*x^5 + 6*x^4 - 6*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -1014196103,
        x^10 - 3*x^8 - x^7 + 5*x^6 + 2*x^5 - 4*x^4 - 3*x^3 + x^2 + 2*x + 1
    ],
    [
        -1014224087,
        x^10 - 2*x^9 + 3*x^8 - x^7 - x^6 + 3*x^5 - 2*x^4 + x^3 + x^2 + 1
    ],
    [
        -1014951407,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 2*x^6 - x^5 + 2*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -1015896031,
        x^10 + x^8 - 2*x^7 - 2*x^6 - 3*x^5 + x^4 + x^3 + 3*x^2 + x + 1
    ],
    [
        -1016754407,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 8*x^6 - 7*x^5 + 9*x^4 - 5*x^3 + 5*x^2 - x + 1
    ],
    [
        -1017552047,
        x^10 + x^8 + x^6 - x^5 + 2*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1018169167,
        x^10 + 2*x^8 + 3*x^6 - x^5 + 3*x^4 - 3*x^3 + x^2 - 2*x + 1
    ],
    [
        1019321873,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 5*x^5 + 7*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1020854927,
        x^10 - x^9 + x^7 - 2*x^6 + 2*x^5 - x^4 + 2*x^2 - 2*x + 1
    ],
    [
        1021268321,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - 2*x^5 - 2*x^4 + 5*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -1022818991,
        x^10 - x^9 - x^8 + 2*x^7 + 2*x^6 - 4*x^5 + x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -1022860143,
        x^10 - 3*x^9 + 3*x^8 + 3*x^7 - 8*x^6 + 4*x^5 + 3*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        -1022861351,
        x^10 - x^9 - 2*x^8 + 4*x^7 - 2*x^6 - 3*x^5 + 4*x^4 - x^3 + x^2 + 1
    ],
    [
        -1025496207,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 11*x^6 - 11*x^5 + 11*x^4 - 8*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -1026668439,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 4*x^6 - 7*x^5 + 4*x^4 - 3*x^3 + 3*x^2 + x + 1
    ],
    [
        -1026805079,
        x^10 + x^8 - 3*x^7 - 2*x^6 - 3*x^5 + 2*x^4 + 3*x^3 + 5*x^2 + 2*x + 1
    ],
    [
        -1027236607,
        x^10 - 2*x^7 - x^6 - x^5 + x^3 + 2*x^2 + x + 1
    ],
    [
        -1028055607,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - 2*x^5 + 5*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1028908399,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - 2*x^5 + 3*x^4 - x^3 - x^2 + 1
    ],
    [
        -1029065927,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        1029723641,
        x^10 - x^9 - 2*x^7 + 2*x^6 + 3*x^5 - x^3 - 3*x^2 + x + 1
    ],
    [
        1030521977,
        x^10 - x^9 - 3*x^8 + 5*x^7 + x^6 - 7*x^5 + 3*x^4 + 2*x^3 - x^2 - 1
    ],
    [
        -1032297407,
        x^10 + 2*x^8 + x^6 - x^5 - x^3 - x + 1
    ],
    [
        -1032913463,
        x^10 - x^9 + x^7 - x^6 + x^5 + x^4 - 2*x^3 + 2*x + 1
    ],
    [
        1032994553,
        x^10 - 3*x^8 - 3*x^7 + 4*x^6 + 7*x^5 + x^4 - 6*x^3 - 4*x^2 + x + 1
    ],
    [
        -1033855087,
        x^10 - x^9 + x^8 - x^7 + 3*x^6 - x^5 + 4*x^4 + 4*x^2 + 1
    ],
    [
        -1034290303,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 15*x^6 - 16*x^5 + 15*x^4 - 12*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -1035592679,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 6*x^5 + 6*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1036040471,
        x^10 + x^8 - x^5 - x^4 + x^3 + x^2 + x + 1
    ],
    [
        -1037714247,
        x^10 - 3*x^9 + 6*x^8 - 12*x^7 + 22*x^6 - 28*x^5 + 27*x^4 - 21*x^3 + 13*x^2 - 5*x + 1
    ],
    [
        -1037865879,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 3*x^6 - 5*x^5 + 5*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        1038004081,
        x^10 - x^9 + x^8 - x^7 - x^6 + 3*x^5 - 2*x - 1
    ],
    [
        1040019553,
        x^10 - 2*x^9 + 4*x^8 - 8*x^7 + 10*x^6 - 13*x^5 + 13*x^4 - 11*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -1040169519,
        x^10 - x^9 - 2*x^8 + 3*x^7 - x^6 - 3*x^5 + 4*x^4 - 2*x^2 + x + 1
    ],
    [
        -1040379471,
        x^10 - 2*x^9 + 2*x^8 - 5*x^7 + 8*x^6 - 7*x^5 + 9*x^4 - 7*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1041725063,
        x^10 - x^9 - x^8 + x^7 + 2*x^5 - 2*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        1042270417,
        x^10 - 3*x^8 - 2*x^7 + 3*x^6 + 3*x^5 + x^4 + x^3 - 2*x - 1
    ],
    [
        -1042560639,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 7*x^5 + 5*x^4 - 3*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -1043919127,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1044030303,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 5*x^6 + x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -1045266687,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 14*x^6 - 12*x^5 + 9*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -1046293119,
        x^10 - 3*x^9 + 3*x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 4*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -1046366527,
        x^10 - x^9 - x^8 + x^7 - 2*x^6 + x^5 + x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        -1046593279,
        x^10 + 3*x^8 - 2*x^7 + 5*x^6 - 4*x^5 + 5*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1046661047,
        x^10 - 2*x^8 - 2*x^7 + x^6 + 4*x^5 + 2*x^4 - 3*x^3 - 2*x^2 + x + 1
    ],
    [
        -1049387023,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 6*x^6 - 2*x^5 + 6*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        1050472921,
        x^10 - x^9 - x^8 + 2*x^7 - x^5 + 2*x^3 - x^2 - x + 1
    ],
    [
        -1051119047,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 2*x^6 - x^5 + 3*x^4 - x^2 + 1
    ],
    [
        -1051172071,
        x^10 - 3*x^9 + 6*x^8 - 6*x^7 + 2*x^6 + 4*x^5 - 6*x^4 + 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        1051820881,
        x^10 - x^9 + x^8 - x^7 - 2*x^6 - 2*x^4 + x^3 + 2*x^2 + x + 1
    ],
    [
        -1052413487,
        x^10 - x^9 - x^8 + 3*x^6 - 2*x^5 + 2*x^2 - 2*x + 1
    ],
    [
        1052823361,
        x^10 - x^9 - 2*x^8 + 4*x^7 - x^6 - 3*x^5 + 4*x^4 - 2*x^3 - x^2 + x - 1
    ],
    [
        -1053674567,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 7*x^6 - 5*x^5 + 7*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        1055036953,
        x^10 - 2*x^9 + x^8 + x^7 - x^6 - x^4 + 2*x^3 - x^2 - 2*x + 1
    ],
    [
        -1055582447,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 10*x^6 - 11*x^5 + 12*x^4 - 10*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        1056002513,
        x^10 - 2*x^9 + 2*x^7 + x^6 - 3*x^5 - x^4 + 3*x^3 - x - 1
    ],
    [
        -1056534111,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 6*x^6 - 4*x^5 + 5*x^4 - 4*x^3 + x^2 + 1
    ],
    [
        -1056864047,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 5*x^6 - 9*x^5 + 8*x^4 - 2*x^3 - x + 1
    ],
    [
        -1058131039,
        x^10 - x^9 - 2*x^8 + x^7 + 4*x^6 - 3*x^5 - 2*x^4 + 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1058196231,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 4*x^6 - 6*x^5 - x^4 + 6*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -1058244223,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1059817527,
        x^10 - x^9 + 2*x^7 - 3*x^6 + x^5 + 4*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1060034207,
        x^10 - x^9 + 2*x^8 - 5*x^7 + 4*x^6 - 5*x^5 + 6*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -1060938127,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 9*x^5 + 9*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1061266639,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 7*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1061813719,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^6 - 2*x^5 + x^4 - x^3 - x + 1
    ],
    [
        -1062214479,
        x^10 - x^9 - 2*x^8 + 4*x^7 - x^6 - 4*x^5 + 5*x^4 + 2*x^3 - 3*x^2 - x + 1
    ],
    [
        -1063840247,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 5*x^4 - 4*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1064372319,
        x^10 - x^9 - 2*x^8 + 4*x^6 - x^4 - 3*x^3 + x^2 + x + 1
    ],
    [
        -1064707327,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 + 2*x^6 - 2*x^5 + 4*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -1065101399,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 14*x^6 - 18*x^5 + 19*x^4 - 16*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -1065635359,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 4*x^6 + 2*x^4 + 2*x^3 + x^2 + 2*x + 1
    ],
    [
        -1070768719,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 2*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -1072057759,
        x^10 - x^9 + x^8 - 2*x^7 + 2*x^6 - x^5 - 2*x^3 + x^2 + x + 1
    ],
    [
        -1074023575,
        x^10 - 2*x^9 + x^8 - x^7 + x^6 + x^5 - x^4 - x^3 + x^2 + 1
    ],
    [
        -1075625927,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 4*x^6 - 2*x^5 + 2*x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1077163367,
        x^10 - 2*x^8 - x^7 + 2*x^6 + 3*x^5 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        -1078923959,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 5*x^6 - 6*x^5 + 7*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1079096489,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 4*x^5 + x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        1079115361,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 - 3*x^4 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        -1080709207,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 4*x^6 - 4*x^5 - 3*x^4 + 5*x^3 - 2*x + 1
    ],
    [
        1082903761,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 - 2*x^6 + 5*x^5 - 8*x^4 + 7*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -1083777167,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 9*x^6 - 7*x^5 + 6*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        -1083894631,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 9*x^6 - 11*x^5 + 10*x^4 - 8*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -1084685575,
        x^10 - x^9 - x^8 + 2*x^7 - 3*x^6 + 3*x^5 + 2*x^4 - 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1084824679,
        x^10 + 3*x^8 + 5*x^6 - 2*x^5 + 5*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1085824359,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 3*x^6 - 4*x^5 - x^4 + 3*x^3 + 1
    ],
    [
        1086720521,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - 4*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        1088440625,
        x^10 - x^9 - x^7 + x^5 - x^4 + 2*x^2 + x - 1
    ],
    [
        -1092928607,
        x^10 - 2*x^9 + 4*x^7 - 3*x^6 - 2*x^5 + 3*x^4 + x^3 - x^2 - x + 1
    ],
    [
        -1094541047,
        x^10 - 2*x^9 + 3*x^7 - x^6 - 3*x^5 + 2*x^4 + 3*x^3 - 3*x^2 - x + 2
    ],
    [
        -1094541167,
        x^10 + x^8 - x^5 - x^3 + x^2 - x + 1
    ],
    [
        -1094582159,
        x^10 - 2*x^9 + 4*x^7 - 3*x^6 - 2*x^5 + 5*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        -1096010919,
        x^10 + x^8 - x^7 + 2*x^6 - x^5 - 3*x^4 + 5*x^2 - 4*x + 1
    ],
    [
        -1096040079,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 12*x^5 + 11*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1096180047,
        x^10 - 3*x^9 + 4*x^8 - 5*x^6 + 5*x^5 - 2*x^3 + 1
    ],
    [
        -1097703367,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 8*x^6 - 7*x^5 + 7*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        1097910361,
        x^10 - 3*x^9 + 3*x^8 - x^7 + 2*x^6 - 4*x^5 + 2*x^4 - x^3 + 2*x^2 - x - 1
    ],
    [
        -1100431679,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 4*x^5 + 5*x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1101127879,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 6*x^6 - 6*x^5 + 3*x^4 - x^3 + x^2 - x + 1
    ],
    [
        -1103279927,
        x^10 - x^9 - x^8 + 5*x^7 - x^6 - 4*x^5 + 6*x^4 + x^3 - 3*x^2 + x + 1
    ],
    [
        -1105839199,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 7*x^6 - 4*x^5 + 2*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1107093551,
        x^10 - x^9 + x^8 + x^7 + 3*x^5 - 2*x^4 + 3*x^2 - 3*x + 1
    ],
    [
        -1108048503,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 3*x^5 + x^3 + x^2 - x + 1
    ],
    [
        1108740601,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 4*x^5 - 3*x^3 + x^2 - 1
    ],
    [
        -1110852311,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 11*x^5 + 10*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1111693167,
        x^10 - x^9 + x^6 - x^5 + 2*x^4 - x^2 - x + 1
    ],
    [
        -1114179967,
        x^10 - 3*x^9 + 4*x^8 - 5*x^6 + 6*x^5 - x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1115007887,
        x^10 - 2*x^9 + 4*x^7 - x^6 - 5*x^5 + 5*x^4 + x^3 - 3*x^2 + x + 1
    ],
    [
        -1115314839,
        x^10 - 3*x^9 + 5*x^8 - 9*x^7 + 12*x^6 - 13*x^5 + 14*x^4 - 10*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1115594775,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 - 2*x^5 + 5*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        -1116322807,
        x^10 - x^9 - x^8 + 3*x^7 - 4*x^5 + 3*x^4 + 3*x^3 - 3*x^2 - x + 1
    ],
    [
        -1116877007,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -1117445911,
        x^10 - 2*x^9 + x^7 + 2*x^6 - x^5 - x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        -1117496007,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 6*x^6 + x^5 + 5*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        1120006561,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 2*x^5 + x^4 - x^2 - 1
    ],
    [
        -1120377239,
        x^10 - x^9 + 2*x^8 + x^7 - 2*x^6 + 5*x^5 - x^4 + 4*x^2 - 2*x + 1
    ],
    [
        -1120927151,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 - x^6 + 5*x^5 - 4*x^4 + 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1122434279,
        x^10 - x^8 - x^7 - x^5 - x^4 + x^3 + 3*x^2 + 3*x + 1
    ],
    [
        1122828361,
        x^10 - 2*x^9 + 3*x^7 - x^6 - 2*x^5 + 3*x^4 - x^3 - 2*x^2 + x - 1
    ],
    [
        -1124443327,
        x^10 - 2*x^8 - 2*x^7 + 3*x^6 + 3*x^5 - 2*x^4 - 3*x^3 + 2*x + 1
    ],
    [
        -1125165087,
        x^10 - 2*x^8 - x^7 + 4*x^6 + 3*x^5 - 2*x^4 - 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -1126467743,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 5*x^6 + 6*x^5 - 3*x^4 - 2*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1127468263,
        x^10 + 2*x^8 - x^7 + 4*x^6 + 3*x^4 + 2*x^2 + x + 1
    ],
    [
        -1128659911,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 - 2*x^5 + 3*x^4 - 5*x^3 + 5*x^2 - 3*x + 2
    ],
    [
        -1130747087,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 3*x^5 + 4*x^4 - x^3 + x^2 + 1
    ],
    [
        1130776177,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 6*x^5 + x^4 - x^2 + 1
    ],
    [
        1131340625,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 6*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        1133648809,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 5*x^6 + 3*x^5 + x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1133663999,
        x^10 - x^9 + x^7 + x^6 - 3*x^5 + 2*x^4 - x^2 + 1
    ],
    [
        -1134289007,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 3*x^6 - 4*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -1134410759,
        x^10 - x^9 + 3*x^7 - x^6 - x^5 + 4*x^4 + x^3 - x^2 + x + 1
    ],
    [
        -1134756079,
        x^10 + 2*x^6 - x^5 + 2*x^4 + x^3 + 2*x^2 + 1
    ],
    [
        -1136518759,
        x^10 - 2*x^9 + x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 5*x^4 - 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1137062399,
        x^10 - x^9 + 2*x^8 - x^7 + 3*x^6 + 2*x^4 + x^3 + 2*x^2 + x + 1
    ],
    [
        1139368841,
        x^10 - x^9 - 2*x^8 + 3*x^6 + 3*x^5 - 2*x^4 - 5*x^3 + 3*x + 1
    ],
    [
        -1141286911,
        x^10 - x^8 - x^7 + 2*x^6 + 2*x^5 - x^4 - 2*x^3 + x^2 + 2*x + 1
    ],
    [
        -1144387359,
        x^10 - x^9 + 5*x^8 - 2*x^7 + 7*x^6 + 2*x^5 + 2*x^4 + 4*x^3 + 1
    ],
    [
        1144561753,
        x^10 - x^9 + 2*x^8 - 3*x^6 + 7*x^5 - 10*x^4 + 9*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        -1145704879,
        x^10 - 2*x^8 - 2*x^7 + 2*x^6 + 5*x^5 + x^4 - 5*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -1145781207,
        x^10 - 3*x^7 - x^6 - 2*x^5 + 3*x^4 + 3*x^3 + 4*x^2 + x + 1
    ],
    [
        -1146342559,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 15*x^6 - 18*x^5 + 19*x^4 - 16*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -1146484927,
        x^10 - 3*x^7 + x^6 - x^5 + 2*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -1148831119,
        x^10 - x^9 - 2*x^7 + 2*x^6 + 2*x^4 - 2*x^3 + 1
    ],
    [
        -1149076287,
        x^10 - x^8 - 4*x^7 + 3*x^6 + 7*x^5 - 3*x^4 - 5*x^3 + 2*x + 1
    ],
    [
        -1149085151,
        x^10 - x^9 + x^7 + x^6 - x^5 + 2*x^2 - 2*x + 1
    ],
    [
        -1149567487,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 2*x^4 - 3*x^3 + 1
    ],
    [
        -1150281047,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^5 - x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1152387647,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 6*x^5 + 7*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1152897871,
        x^10 - x^9 + 3*x^8 - x^7 + 5*x^6 - x^5 + 5*x^4 + 4*x^2 + 1
    ],
    [
        -1153776879,
        x^10 - 4*x^9 + 9*x^8 - 17*x^7 + 26*x^6 - 31*x^5 + 31*x^4 - 24*x^3 + 14*x^2 - 5*x + 1
    ],
    [
        1153924241,
        x^10 - x^6 - x^5 + x^4 + x^3 + x - 1
    ],
    [
        -1154062647,
        x^10 - x^9 + x^6 + 2*x^5 - 4*x^4 + 5*x^2 - 4*x + 1
    ],
    [
        -1154149687,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 3*x^4 - 4*x^3 + 3*x^2 - x + 2
    ],
    [
        -1155351559,
        x^10 + x^8 - x^7 - x^6 - x^5 - 2*x^4 + x^3 + x^2 + x + 1
    ],
    [
        -1157177015,
        x^10 - 3*x^8 - x^7 + 5*x^6 + 2*x^5 - 3*x^4 - 3*x^3 + 2*x + 1
    ],
    [
        -1158822359,
        x^10 - x^9 + x^7 + x^6 - 3*x^5 + 6*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1160204079,
        x^10 + 5*x^8 - x^7 + 10*x^6 - 3*x^5 + 10*x^4 - x^3 + 5*x^2 + 1
    ],
    [
        -1161529087,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 2*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        1162617193,
        x^10 - x^9 - 3*x^8 + 5*x^7 - 6*x^5 + 7*x^4 - x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -1162795775,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 18*x^6 - 19*x^5 + 18*x^4 - 15*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        -1163319343,
        x^10 - x^7 - 2*x^6 + 3*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        -1163677943,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 5*x^6 - 4*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1165018919,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 8*x^6 - 10*x^5 + 10*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        1165133041,
        x^10 - x^8 - 2*x^7 + x^6 + 2*x^5 - x^4 + 3*x^3 + x^2 - 2*x - 1
    ],
    [
        -1165219607,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 + x^5 + x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -1165915927,
        x^10 - 2*x^9 + x^8 + 2*x^7 - x^6 - 3*x^5 + 3*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        -1166041575,
        x^10 - 3*x^7 - 2*x^6 + x^5 + 3*x^4 + 6*x^3 + 4*x^2 + 2*x + 1
    ],
    [
        1166632553,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 7*x^5 + 7*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1166691919,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 11*x^5 + 8*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        -1166934487,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -1171566479,
        x^10 - x^9 + 2*x^7 - 2*x^5 + 3*x^4 + x^3 - x^2 + 1
    ],
    [
        -1171963007,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 2*x^6 + x^5 + 2*x^4 - x^3 - x^2 + x + 1
    ],
    [
        -1172265239,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 7*x^6 - 4*x^5 + 2*x^4 + x^3 - 2*x^2 + x + 1
    ],
    [
        -1172922839,
        x^10 - x^8 - x^7 + 2*x^6 + 2*x^5 - 2*x^4 - 3*x^3 + 2*x + 1
    ],
    [
        -1172941439,
        x^10 + x^8 + 3*x^6 + x^4 - x^3 + x^2 + x + 1
    ],
    [
        -1173122399,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 7*x^5 + 6*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1173201353,
        x^10 - x^9 - 2*x^8 + 3*x^7 - 2*x^6 - 2*x^5 + 6*x^4 - 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -1173619399,
        x^10 - x^9 + 2*x^8 - x^7 + 3*x^6 + x^4 + x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -1173803967,
        x^10 - x^9 + x^8 - 3*x^7 - 2*x^5 + x^4 + 3*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -1174253031,
        x^10 - x^9 - 2*x^8 + 2*x^7 + x^6 - 2*x^5 + 3*x^4 + 2*x^3 - 3*x^2 - x + 1
    ],
    [
        1174355297,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 5*x^6 + 4*x^5 + 2*x^4 - 5*x^3 + 2*x^2 + x - 1
    ],
    [
        -1175442839,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 9*x^5 + 9*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -1176103183,
        x^10 - 2*x^8 - x^7 + 4*x^6 - x^5 - x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1178201207,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 15*x^6 - 18*x^5 + 18*x^4 - 15*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        -1179499583,
        x^10 - x^9 + x^8 - x^6 + x^5 + x^3 + x^2 + x + 1
    ],
    [
        1182657041,
        x^10 - x^8 + x^6 - x^4 - x^3 + x^2 - 1
    ],
    [
        -1184744807,
        x^10 - 3*x^9 + 7*x^8 - 13*x^7 + 21*x^6 - 26*x^5 + 27*x^4 - 22*x^3 + 13*x^2 - 5*x + 1
    ],
    [
        -1186695703,
        x^10 - x^9 + x^7 - 4*x^6 + 3*x^5 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1187200071,
        x^10 - x^9 + x^7 - 2*x^6 + 2*x^5 + x^4 - 2*x + 1
    ],
    [
        1187270633,
        x^10 - 2*x^9 + x^8 + x^6 - 5*x^5 + 7*x^4 - 3*x^3 + 2*x - 1
    ],
    [
        1187571113,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 3*x^6 - 6*x^5 - 3*x^4 + 5*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        1188817961,
        x^10 - x^9 - 2*x^8 + x^7 + 2*x^6 - x^4 - 2*x^3 + 2*x + 1
    ],
    [
        -1189086935,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 6*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1189886623,
        x^10 - x^8 - x^7 + 3*x^6 + 4*x^5 - x^4 - 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -1190736759,
        x^10 - 2*x^9 + 4*x^7 - 2*x^6 - 4*x^5 + 4*x^4 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        -1191325591,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 13*x^6 - 13*x^5 + 10*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        1193477921,
        x^10 - x^9 - 3*x^8 + 4*x^7 + 4*x^6 - 7*x^5 - x^4 + 6*x^3 - 2*x^2 - x + 1
    ],
    [
        -1194909263,
        x^10 - x^9 + x^8 - x^7 - x^5 + x^3 + x + 1
    ],
    [
        -1195692335,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 6*x^6 - x^5 - 3*x^4 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        -1196346199,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 5*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1196416575,
        x^10 - x^9 - x^8 - 2*x^7 + 2*x^6 + 3*x^5 + x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -1197782279,
        x^10 - 2*x^8 - x^7 + 2*x^6 - x^4 + x + 1
    ],
    [
        -1198829079,
        x^10 - x^9 + 2*x^7 - x^6 - x^5 + 2*x^4 + x^3 - 2*x^2 - x + 1
    ],
    [
        -1199056559,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 11*x^6 - 8*x^5 + 5*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -1199558079,
        x^10 - 2*x^8 - 2*x^7 + 4*x^6 + 3*x^5 - 5*x^4 - 4*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        1199627081,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - x^4 + x^3 - 2*x^2 - 1
    ],
    [
        -1199727207,
        x^10 - x^9 + 3*x^8 + x^6 + 4*x^5 + 4*x^4 + 5*x^3 + 6*x^2 + 4*x + 1
    ],
    [
        -1200601519,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 3*x^6 + 3*x^5 - x^4 + x^2 - 2*x + 1
    ],
    [
        -1201739247,
        x^10 - x^9 - 2*x^7 + x^6 - x^5 + 4*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1202218287,
        x^10 - x^9 - 3*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1203219767,
        x^10 - x^9 - x^8 + 3*x^7 - 3*x^5 + 2*x^4 + x^3 - x + 1
    ],
    [
        -1203444223,
        x^10 - x^9 + 2*x^7 - x^6 - x^5 + 2*x^4 - x + 1
    ],
    [
        1204140073,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 3*x^6 - 3*x^5 + 7*x^4 - 2*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -1204619951,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 7*x^5 + 6*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1204754391,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 - x^6 + 5*x^5 - 3*x^4 - x^3 + x^2 + 1
    ],
    [
        -1205281207,
        x^10 - x^9 + 2*x^8 - x^7 + 5*x^6 + x^5 + 5*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -1207027759,
        x^10 - 3*x^9 + 5*x^8 - 9*x^7 + 13*x^6 - 13*x^5 + 12*x^4 - 9*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1207227159,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 14*x^6 - 13*x^5 + 8*x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        -1207314639,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 19*x^6 - 19*x^5 + 16*x^4 - 9*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -1207681391,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 9*x^5 + 9*x^4 - 7*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1208093951,
        x^10 - x^9 - x^8 + 3*x^6 + x^5 - 3*x^4 - 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -1208618647,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + 4*x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        -1208845007,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1210187263,
        x^10 - x^9 - 2*x^8 + 3*x^7 - 3*x^5 + 2*x^4 + 2*x^3 + 1
    ],
    [
        -1211849407,
        x^10 - x^9 + x^8 + x^7 - x^6 + x^5 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1213905887,
        x^10 - x^9 - x^8 + x^7 - x^6 + 2*x^5 + 2*x^4 - 3*x^3 - x^2 + x + 1
    ],
    [
        -1218370567,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 5*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1218896127,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 9*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1221072327,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 7*x^5 + 9*x^4 - 8*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -1221291647,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 9*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1221597199,
        x^10 - x^9 - 2*x^8 + 2*x^7 + x^6 - 2*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -1221655527,
        x^10 + x^8 - x^7 - x^6 - x^5 - 3*x^4 + 2*x^2 + 2*x + 1
    ],
    [
        1223134201,
        x^10 - x^9 - x^8 + x^7 - 2*x^6 + 4*x^4 - 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -1225423607,
        x^10 - x^9 + 2*x^8 - 2*x^7 - 2*x^5 - x^3 + 2*x^2 + x + 1
    ],
    [
        -1225434663,
        x^10 - 5*x^9 + 13*x^8 - 21*x^7 + 22*x^6 - 15*x^5 + 8*x^4 - 6*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1225448255,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 3*x^6 - 6*x^5 + 7*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        1225882961,
        x^10 - 2*x^9 - x^8 + 4*x^7 - 3*x^5 - x^3 + 2*x + 1
    ],
    [
        -1226737399,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 + 2*x^2 - x + 1
    ],
    [
        -1227608999,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + 2*x^4 - x^3 - x^2 + x + 1
    ],
    [
        -1229806247,
        x^10 - 2*x^9 + x^8 - x^7 + 3*x^6 - 3*x^5 + x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -1230110015,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 2*x^5 - x^4 + 2*x^2 - x + 1
    ],
    [
        -1230249871,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 3*x^4 - x^3 + x^2 + 1
    ],
    [
        -1232398567,
        x^10 - 2*x^8 - 2*x^7 + 3*x^6 + 4*x^5 - 3*x^4 - 5*x^3 + x^2 + 3*x + 1
    ],
    [
        -1232613375,
        x^10 - 2*x^9 + 2*x^8 - x^6 + 5*x^5 - x^4 + 2*x^2 - 2*x + 1
    ],
    [
        -1233296407,
        x^10 + x^8 + 2*x^6 + x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -1233637703,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 10*x^6 - 10*x^5 + 10*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1233762759,
        x^10 - 2*x^9 + 6*x^8 - 9*x^7 + 16*x^6 - 16*x^5 + 19*x^4 - 14*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -1234672039,
        x^10 + 3*x^8 - x^7 + 6*x^6 - x^5 + 6*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        -1234936519,
        x^10 - x^9 - x^8 + x^7 + 2*x^6 + x^5 - x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -1235941607,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 8*x^5 + 9*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1235990663,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 6*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -1236424207,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + x^5 + 2*x^4 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        -1236938287,
        x^10 - x^9 + 2*x^8 + x^7 + x^6 + 3*x^5 + 2*x^4 + 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        1237253489,
        x^10 - x^9 + 3*x^8 - x^7 + x^6 + 2*x^5 - 2*x^4 + x^3 - x^2 - x - 1
    ],
    [
        -1238062943,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 2*x^6 - 6*x^5 + 5*x^4 + 3*x^3 - 3*x^2 + 1
    ],
    [
        -1241052759,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 4*x^6 - x^5 - x^4 - 4*x^3 + 3*x + 1
    ],
    [
        -1242248319,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 10*x^6 - 8*x^5 + 9*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1242678695,
        x^10 - x^8 - 3*x^7 + 2*x^6 + 3*x^5 + x^4 - 3*x^3 - x^2 + x + 1
    ],
    [
        1243530073,
        x^10 - 2*x^9 + x^8 - 3*x^7 + 6*x^6 - 3*x^5 + 3*x^4 - 6*x^3 + 2*x^2 - x + 1
    ],
    [
        -1243531359,
        x^10 - 2*x^9 + 3*x^8 - x^7 + x^6 - 4*x^5 + 9*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1244399287,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 + x^5 - 2*x^4 + 2*x^3 - x + 1
    ],
    [
        -1244604447,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 7*x^6 + 4*x^5 + 9*x^4 - 17*x^3 + 13*x^2 - 5*x + 1
    ],
    [
        -1244631079,
        x^10 - x^9 + 2*x^7 - x^6 + x^5 + 3*x^4 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1245262927,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 7*x^6 - 3*x^5 + x^3 + x^2 - 2*x + 1
    ],
    [
        -1246086119,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 5*x^5 + 2*x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        -1246239847,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 7*x^5 + 8*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1246502167,
        x^10 - 2*x^9 + 5*x^8 - 9*x^7 + 13*x^6 - 16*x^5 + 17*x^4 - 15*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -1246572335,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 3*x^6 - 2*x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -1248600007,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 7*x^6 - 5*x^5 + 4*x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1249599521,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 9*x^6 - 10*x^5 + 7*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1250137439,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - x^5 - x^3 + 1
    ],
    [
        -1250504743,
        x^10 - x^9 + 2*x^5 - 2*x^4 + 2*x^2 - 2*x + 1
    ],
    [
        1251459481,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - x^3 + x - 1
    ],
    [
        -1251696159,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 15*x^6 - 14*x^5 + 13*x^4 - 10*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        1253077433,
        x^10 - 3*x^9 + 3*x^8 - 2*x^6 + x^5 + x^4 - 2*x^2 + x - 1
    ],
    [
        -1253749127,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 - x^5 + x^4 + 2*x^2 - 3*x + 1
    ],
    [
        -1254384223,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^5 + 3*x^4 + x^3 - x^2 - x + 1
    ],
    [
        -1254645159,
        x^10 - 2*x^7 + 3*x^5 + x^4 + x^3 - x^2 - x + 1
    ],
    [
        -1254715687,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 6*x^5 + 7*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        -1255992191,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 4*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -1256180119,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 11*x^6 - 12*x^5 + 11*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1257603975,
        x^10 - 5*x^9 + 13*x^8 - 21*x^7 + 24*x^6 - 19*x^5 + 10*x^4 - 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1261013951,
        x^10 - x^9 + x^8 + x^7 + x^6 - 6*x^5 + 5*x^4 - 3*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -1261068199,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + 2*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1261254807,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^6 + 2*x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1261959223,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 10*x^5 + 10*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        1263235913,
        x^10 - 2*x^9 + 3*x^7 - x^6 - 2*x^5 + x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        1263505361,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 3*x^6 - 3*x^5 + 4*x^4 - x^3 - x - 1
    ],
    [
        -1263822887,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 9*x^6 - 8*x^5 + 9*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1264503727,
        x^10 - x^9 + x^7 + 2*x^6 - 4*x^5 + 2*x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        -1264802327,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - 2*x^5 + x^4 + 2*x^3 - 2*x + 1
    ],
    [
        -1265095567,
        x^10 - x^9 + 2*x^7 + x^6 + 2*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        1265944193,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 + 5*x^5 - 4*x^4 - x^3 + 3*x^2 - x - 1
    ],
    [
        -1266817775,
        x^10 - 2*x^9 + x^8 + x^7 - 2*x^6 + x^5 + 3*x^4 - 3*x^3 - x^2 + x + 1
    ],
    [
        1268520481,
        x^10 - x^9 - x^7 + 2*x^6 - 2*x^5 - x^4 + 4*x^3 - 2*x^2 + 1
    ],
    [
        -1268553983,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - x^5 + 3*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -1268569727,
        x^10 - x^9 + 2*x^7 - 2*x^6 + 3*x^5 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1269126119,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 6*x^5 + 5*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        -1270170247,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 11*x^6 - 12*x^5 + 13*x^4 - 10*x^3 + 7*x^2 - 2*x + 1
    ],
    [
        -1270747759,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 4*x^6 - 5*x^5 + 3*x^4 + x^3 - 2*x^2 + x + 1
    ],
    [
        -1272218879,
        x^10 + x^8 - x^7 + 2*x^6 - 2*x^5 + 3*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1272310327,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 3*x^6 - 2*x^5 + 5*x^4 - x^3 - 2*x^2 + 1
    ],
    [
        -1273022599,
        x^10 - 2*x^9 + 2*x^8 - x^6 + 3*x^5 - 3*x^4 - x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -1273243823,
        x^10 - x^9 - x^7 + 2*x^6 + x^5 - 2*x^4 - 2*x^3 + 2*x + 1
    ],
    [
        1273674481,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 10*x^6 - 7*x^5 + x^4 + 2*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        1273815161,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 3*x^6 + x^5 - 5*x^4 + 7*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        -1274307599,
        x^10 - x^9 - x^8 + 4*x^7 + x^6 - 5*x^5 + 2*x^4 + 5*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -1276575607,
        x^10 + 2*x^8 - x^7 + 2*x^6 - x^5 + x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        -1277208511,
        x^10 - x^9 + 3*x^8 - x^7 + x^6 + 3*x^5 - 2*x^4 + 3*x^3 + x^2 - x + 1
    ],
    [
        -1278756639,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 4*x^6 - x^5 + 3*x^4 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        -1279887527,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 6*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        1280980241,
        x^10 - x^9 + 2*x^8 - 3*x^6 + 5*x^5 - 6*x^4 + 3*x^3 - x + 1
    ],
    [
        -1282070047,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 5*x^4 - 4*x^3 + 3*x^2 + 1
    ],
    [
        -1282599127,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 5*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1282605759,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 5*x^6 - 3*x^5 + 8*x^4 - x^3 + 5*x^2 + 1
    ],
    [
        -1282838159,
        x^10 - x^9 + 2*x^6 - 4*x^4 + 3*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1283350799,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 - x^5 + 3*x^4 - x^3 - x^2 + 1
    ],
    [
        -1283474399,
        x^10 - x^9 + x^6 - x^5 + 2*x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1285256879,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 3*x^6 - 5*x^5 + 6*x^4 + x^3 - 3*x^2 + 1
    ],
    [
        -1285300143,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 3*x^6 - 5*x^5 - 2*x^4 + 6*x^3 - 3*x + 1
    ],
    [
        -1285621007,
        x^10 - 3*x^9 + 3*x^8 - x^6 + 2*x^2 - 2*x + 1
    ],
    [
        -1285710847,
        x^10 - 2*x^8 - x^7 + 2*x^6 + 2*x^5 + x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -1285719575,
        x^10 - x^9 - x^8 + 3*x^7 - 3*x^5 + x^4 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        -1288089167,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 6*x^5 + 7*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1289084591,
        x^10 - 2*x^9 + x^8 + 2*x^6 - 2*x^5 + x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1289907423,
        x^10 - x^9 + x^8 - x^7 - x^6 - x^5 + 2*x^2 + 1
    ],
    [
        -1290137567,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 12*x^5 + 11*x^4 - 9*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1290501671,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 9*x^6 - 13*x^5 + 16*x^4 - 15*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -1290686471,
        x^10 - 4*x^9 + 7*x^8 - 8*x^7 + 8*x^6 - 6*x^5 + 4*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -1290998007,
        x^10 - 4*x^9 + 8*x^8 - 10*x^7 + 11*x^6 - 9*x^5 + 2*x^4 + 5*x^3 - 4*x^2 + 1
    ],
    [
        -1291262607,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 3*x^6 - 3*x^5 + 2*x^4 + x^2 + x + 1
    ],
    [
        -1291706047,
        x^10 - x^8 - 2*x^7 - x^6 + 3*x^5 + 2*x^4 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        -1291989647,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + x^4 + x^3 - x + 1
    ],
    [
        -1292118943,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 17*x^6 - 18*x^5 + 16*x^4 - 11*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1292329447,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 + 2*x^5 - 3*x^4 + 3*x^3 - x + 1
    ],
    [
        -1292999287,
        x^10 - x^8 - x^7 + x^6 + 2*x^5 + x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -1293080031,
        x^10 - 3*x^9 + 3*x^8 - x^7 - 2*x^6 + 5*x^5 - 5*x^4 + x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1293937919,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^5 + x^4 + x^3 - x^2 + 1
    ],
    [
        -1294180511,
        x^10 + x^8 - x^7 + 2*x^6 + 5*x^4 + x^3 + 3*x^2 + 1
    ],
    [
        1294196273,
        x^10 - x^9 - x^7 - 2*x^6 + 2*x^5 + x^3 + x^2 - x + 1
    ],
    [
        1294327201,
        x^10 - 2*x^9 + 4*x^7 - 4*x^6 + x^5 + x^4 - x^3 + x^2 - x + 1
    ],
    [
        -1296336847,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 4*x^5 + 5*x^4 - 9*x^3 + 11*x^2 - 7*x + 2
    ],
    [
        -1296371719,
        x^10 - x^9 - 2*x^7 + 3*x^6 + x^4 - 3*x^3 + x^2 + 1
    ],
    [
        -1300507447,
        x^10 + x^8 - 2*x^7 + 2*x^6 - x^5 + 3*x^4 - 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -1300798847,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 5*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -1300863679,
        x^10 + x^8 - x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        1305264401,
        x^10 - 2*x^8 + 2*x^6 - x^5 - 2*x^4 + 3*x^3 - x + 1
    ],
    [
        -1305281951,
        x^10 - x^9 - 2*x^8 + 4*x^7 - x^6 - 4*x^5 + 5*x^4 - 3*x^2 + x + 1
    ],
    [
        -1306506359,
        x^10 - 2*x^9 + 4*x^6 - 2*x^5 - x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        -1308062439,
        x^10 - 2*x^9 + 5*x^7 - 6*x^6 - x^5 + 9*x^4 - 2*x^3 - 4*x^2 + 1
    ],
    [
        1309405681,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 5*x^6 + 5*x^4 - 4*x^3 - x^2 + 2*x - 1
    ],
    [
        -1309823703,
        x^10 - 2*x^9 - x^8 + 7*x^7 - 8*x^6 + 10*x^4 - 11*x^3 + 8*x^2 - 2*x + 1
    ],
    [
        -1310039487,
        x^10 - 4*x^9 + 7*x^8 - 9*x^7 + 13*x^6 - 15*x^5 + 8*x^4 + 3*x^3 - 5*x^2 + x + 1
    ],
    [
        -1310328815,
        x^10 - x^7 - 2*x^6 - x^5 + 2*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -1311062303,
        x^10 - x^9 + 2*x^8 - 2*x^7 - 2*x^4 + 2*x^3 + 1
    ],
    [
        -1311270175,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        1311297857,
        x^10 - x^9 - 2*x^8 + 2*x^7 - x^6 + 3*x^4 + x^3 - x^2 - 2*x - 1
    ],
    [
        -1311872207,
        x^10 - 3*x^9 + 3*x^8 - 2*x^7 + 2*x^6 + x^5 - 3*x^4 + x + 1
    ],
    [
        -1312402367,
        x^10 - 2*x^8 - 2*x^7 + 4*x^6 + 3*x^5 - x^4 - 4*x^3 + x + 1
    ],
    [
        1314432257,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 16*x^6 - 20*x^5 + 21*x^4 - 17*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -1315089319,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - 2*x^5 + x^4 + x^2 - x + 1
    ],
    [
        -1316774999,
        x^10 - x^8 - x^7 + x^6 + x^5 + x^4 - 2*x^2 + 1
    ],
    [
        -1318100335,
        x^10 - x^8 - x^7 - x^6 + 2*x^5 + 4*x^4 - x^3 - 3*x^2 + 1
    ],
    [
        -1318126031,
        x^10 - 3*x^8 - x^7 + 4*x^6 + 3*x^5 - x^4 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        -1318970599,
        x^10 - x^9 + 2*x^7 - 2*x^6 + 2*x^5 + x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        1319387033,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 3*x^5 - 5*x^4 + 7*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        1320628361,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 2*x^5 + 4*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1322076071,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 5*x^5 + 5*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -1323178231,
        x^10 - 2*x^9 + 2*x^8 - 2*x^6 + 4*x^5 - 2*x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1324182087,
        x^10 - 4*x^8 - 3*x^7 + 7*x^6 + 8*x^5 - 3*x^4 - 7*x^3 + 3*x + 1
    ],
    [
        -1324190999,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 4*x^6 - 2*x^4 + 2*x^3 - x + 1
    ],
    [
        -1324410127,
        x^10 - 2*x^9 + 6*x^8 - 10*x^7 + 15*x^6 - 18*x^5 + 19*x^4 - 16*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -1324470799,
        x^10 - x^7 - 3*x^6 + x^5 + 2*x^2 + 1
    ],
    [
        -1324717231,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 3*x^4 + x^2 + 1
    ],
    [
        -1325931079,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 3*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1326566543,
        x^10 - x^9 + x^8 + 2*x^7 + x^6 - x^5 + 3*x^4 + x^3 + x^2 - x + 1
    ],
    [
        -1327206727,
        x^10 - x^9 + 2*x^8 + x^6 + x^5 + 2*x^4 + x^3 + 2*x^2 + x + 1
    ],
    [
        1327825201,
        x^10 - x^9 - x^8 + x^6 + 2*x^5 - 3*x^3 + x - 1
    ],
    [
        -1328130767,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 9*x^5 + 11*x^4 - 13*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -1328564959,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 5*x^6 + 2*x^5 - 5*x^4 + 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1329681911,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 9*x^5 + 6*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -1330742687,
        x^10 - x^8 - x^7 - x^6 + 2*x^5 + x^4 - x + 1
    ],
    [
        -1331681407,
        x^10 - x^9 - 2*x^8 + 4*x^7 - 4*x^5 + 4*x^4 + 2*x^3 - 3*x^2 - x + 1
    ],
    [
        -1332236079,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        -1332301559,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 3*x^5 - 5*x^4 + 2*x^3 + x^2 - x + 1
    ],
    [
        1336784689,
        x^10 - x^8 - 2*x^6 - 2*x^5 + 4*x^4 + 2*x^3 - 3*x^2 - x + 1
    ],
    [
        -1336796959,
        x^10 - x^9 + x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        1337429777,
        x^10 - 3*x^8 - x^7 + 3*x^6 + 4*x^5 - x^4 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        -1337534527,
        x^10 - x^9 + x^8 + 2*x^7 - x^6 - x^5 + 3*x^4 - 2*x^2 + x + 1
    ],
    [
        -1337967199,
        x^10 - 3*x^9 + 8*x^8 - 14*x^7 + 20*x^6 - 22*x^5 + 20*x^4 - 14*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        1337975753,
        x^10 - x^9 - x^8 - 2*x^7 + 4*x^6 + x^5 + x^4 - 4*x^3 - x + 1
    ],
    [
        -1338318847,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 - x^6 + 3*x^5 - 2*x^4 + 3*x^2 - 2*x + 1
    ],
    [
        -1338336799,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 9*x^5 + 7*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        -1338557839,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 4*x^6 - 2*x^5 + 4*x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1340191687,
        x^10 - x^9 + 2*x^8 + x^6 - x^5 + 5*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1340492561,
        x^10 - x^8 - x^7 - 3*x^6 + x^5 + 5*x^4 + 2*x^3 - 2*x^2 - 2*x - 1
    ],
    [
        -1340926039,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 6*x^5 + 5*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -1341238247,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 + x^5 - x^4 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        -1341542959,
        x^10 + 3*x^8 + 4*x^6 - x^5 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        1342165841,
        x^10 - 2*x^9 + 2*x^8 - 4*x^6 + 5*x^5 - 3*x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        1343008081,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 2*x^6 + 4*x^5 - 10*x^4 + 12*x^3 - 9*x^2 + 4*x - 1
    ],
    [
        1343968433,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 9*x^5 + 9*x^4 - 10*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1344726319,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + x^2 + 1
    ],
    [
        1345332593,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - x^5 + 3*x^4 - x^3 - x^2 + 2*x - 1
    ],
    [
        -1345449047,
        x^10 - 2*x^9 + x^8 + 4*x^7 - 6*x^6 + 3*x^5 + 3*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1345561289,
        x^10 - 2*x^9 + 2*x^8 - 5*x^6 + 10*x^5 - 13*x^4 + 13*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        1345608617,
        x^10 - x^9 - x^8 - x^6 + 6*x^5 + x^4 - 7*x^3 - x^2 + 3*x + 1
    ],
    [
        -1346978527,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 9*x^5 + 8*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1348010327,
        x^10 - x^9 - 2*x^8 + 2*x^7 + x^6 - 2*x^5 + 3*x^3 - 2*x + 1
    ],
    [
        -1348219863,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -1349587559,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 7*x^6 - 6*x^5 + 8*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1350242639,
        x^10 + x^8 - x^7 + x^6 - 2*x^5 + x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1350616815,
        x^10 + 3*x^8 - x^7 + 6*x^6 - 3*x^5 + 6*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        -1350620783,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 9*x^5 + 8*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1350752807,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 7*x^6 - 5*x^5 + 6*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        -1351779599,
        x^10 + x^8 - x^7 + 3*x^6 + 3*x^4 - 3*x^3 + x^2 - 2*x + 1
    ],
    [
        -1353044047,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        -1353466175,
        x^10 + x^8 - x^7 + x^6 - 2*x^5 + x^4 + 2*x^2 + x + 1
    ],
    [
        -1355968271,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 3*x^6 - x^5 - x^4 + x^2 + 1
    ],
    [
        -1355995919,
        x^10 - 2*x^9 + 2*x^8 - 3*x^6 + 3*x^5 - x^3 + 2*x^2 + x + 1
    ],
    [
        -1356293639,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 - x^4 + x^3 + x^2 - 2*x + 1
    ],
    [
        1356890641,
        x^10 - 2*x^8 - 3*x^7 + 2*x^6 + 4*x^5 + x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -1356935111,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - x^5 + 3*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        -1358079007,
        x^10 - x^9 + x^8 - 2*x^6 + 2*x^5 - x^3 + 2*x^2 - x + 1
    ],
    [
        1359949753,
        x^10 - x^9 - x^7 - x^6 + 4*x^5 + x^4 + x^3 - 2*x - 1
    ],
    [
        -1362708279,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 5*x^6 + 4*x^5 + x^4 - 4*x^3 + 2*x + 1
    ],
    [
        -1364024671,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^6 + 5*x^5 - 2*x^4 - 4*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1366846039,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 15*x^6 - 16*x^5 + 14*x^4 - 11*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        1366917337,
        x^10 - x^9 - x^8 + 3*x^7 + x^6 - 4*x^5 + x^4 + 4*x^3 - x^2 - 3*x - 1
    ],
    [
        -1367326087,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 2*x^6 + 3*x^5 - x^4 + 3*x^2 - x + 1
    ],
    [
        1367339953,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 5*x^6 - 3*x^5 - 2*x^4 + 8*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        1367651161,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + 2*x^5 - x^4 + x^3 + x^2 - 2*x + 1
    ],
    [
        -1367747127,
        x^10 - 3*x^9 + 7*x^8 - 14*x^7 + 20*x^6 - 23*x^5 + 24*x^4 - 18*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -1368015399,
        x^10 - x^9 + x^8 + 2*x^7 - x^6 + 2*x^5 + 3*x^4 + 2*x^2 + 3*x + 1
    ],
    [
        1369597441,
        x^10 - x^9 + x^7 - x^6 - x^5 - x^3 + 2*x + 1
    ],
    [
        -1369698047,
        x^10 - x^9 + x^8 - 3*x^7 + 6*x^6 - 5*x^5 + 5*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1370156927,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 3*x^6 - 6*x^5 + x^4 + 3*x^3 - 2*x + 1
    ],
    [
        -1371091999,
        x^10 - x^8 + 2*x^6 - 2*x^4 + 3*x^2 - 3*x + 1
    ],
    [
        -1372306879,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 9*x^6 - 9*x^5 + 8*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1372440625,
        x^10 - x^9 + x^8 - 3*x^7 + x^6 - 2*x^4 + 5*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        1372786249,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 6*x^6 - 4*x^5 - 6*x^4 + 4*x^3 + 3*x^2 - 2*x - 1
    ],
    [
        1372937897,
        x^10 - 2*x^9 + 2*x^8 - 5*x^7 + 6*x^6 - 4*x^5 + 7*x^4 - 4*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1373917383,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 - x^6 + 3*x^5 - x^3 - x^2 + x + 1
    ],
    [
        1374016121,
        x^10 - 2*x^9 + x^8 + x^7 + x^6 - 5*x^5 + 5*x^4 + 2*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -1374749039,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - 2*x^5 + x^4 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        -1375203407,
        x^10 - x^9 - x^8 + 4*x^7 - x^6 - 5*x^5 + 4*x^4 + 3*x^3 - 3*x^2 - x + 1
    ],
    [
        1377175697,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 - 2*x^6 + 6*x^5 - 4*x^4 + x^3 - 2*x^2 + 2*x - 1
    ],
    [
        1377398801,
        x^10 - 2*x^8 - x^7 - x^6 + x^5 + 5*x^4 + 2*x^3 - 3*x^2 - 2*x + 1
    ],
    [
        -1377521559,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 7*x^6 - 4*x^5 + 8*x^4 - 3*x^3 + 5*x^2 - x + 1
    ],
    [
        1377579113,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 - x^4 - 3*x^3 + x^2 + 3*x + 1
    ],
    [
        -1377863239,
        x^10 - x^9 + x^6 - 2*x^5 + 3*x^2 - 2*x + 1
    ],
    [
        1378868633,
        x^10 - x^9 + x^8 + x^7 + 2*x^5 + 2*x^4 + 3*x^3 + 4*x^2 + 3*x + 1
    ],
    [
        -1378964495,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        -1379180479,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^6 - x^5 + 3*x^4 + 2*x^2 + x + 1
    ],
    [
        1379423033,
        x^10 - x^9 + x^8 - 4*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1380774911,
        x^10 - 2*x^8 - x^7 + 2*x^6 + 3*x^5 - x^4 - 3*x^3 + x + 1
    ],
    [
        -1382309631,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 14*x^6 - 13*x^5 + 11*x^4 - 8*x^3 + 4*x^2 - x + 1
    ],
    [
        -1382341567,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 2*x^6 + x^5 - 3*x^4 + 3*x^3 + 1
    ],
    [
        -1383057679,
        x^10 - x^9 - x^8 + 3*x^6 + x^5 - x^4 - 2*x^3 + x^2 + 2*x + 1
    ],
    [
        1383582857,
        x^10 - x^9 - x^8 + 2*x^7 - x^5 - 2*x^4 + 2*x^3 + x^2 - 3*x + 1
    ],
    [
        1383782353,
        x^10 - x^9 - 3*x^8 + x^7 + 5*x^6 + 2*x^5 - 6*x^4 - 3*x^3 + 5*x^2 + x - 1
    ],
    [
        -1384193367,
        x^10 - 4*x^9 + 4*x^8 + 5*x^7 - 12*x^6 + 5*x^5 + 5*x^4 - 5*x^3 + 2*x^2 - x + 1
    ],
    [
        -1385123167,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 5*x^6 - 3*x^5 + 2*x^4 - x + 1
    ],
    [
        -1386243031,
        x^10 - 4*x^9 + 9*x^8 - 12*x^7 + 11*x^6 - 6*x^5 + 3*x^4 - 2*x^3 + 1
    ],
    [
        -1387642967,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 5*x^5 + 8*x^4 - 5*x^3 + 5*x^2 - x + 1
    ],
    [
        -1387642967,
        x^10 - x^9 + 2*x^7 - 2*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        -1390258647,
        x^10 - x^9 + x^7 - 2*x^6 + 2*x^5 + x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1390781207,
        x^10 - x^9 + 2*x^8 + 2*x^6 + 3*x^4 + x^3 + 2*x + 1
    ],
    [
        -1391119487,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 5*x^6 + 5*x^5 - x^4 - 4*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -1391161207,
        x^10 - x^9 + 2*x^7 - x^6 - x^5 + 2*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        -1391162879,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 7*x^5 + 8*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1392013793,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 12*x^6 - 12*x^5 + 10*x^4 - 9*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1392442847,
        x^10 - 2*x^9 + x^8 + x^7 - 4*x^6 + 4*x^5 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1392508879,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1393822631,
        x^10 + 2*x^8 - x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1394351759,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 6*x^4 - 3*x^3 + 4*x^2 + 1
    ],
    [
        1394393657,
        x^10 - x^9 - 3*x^8 + 4*x^7 + 2*x^6 - 6*x^5 + 5*x^3 - 2*x + 1
    ],
    [
        -1396153399,
        x^10 - x^7 + x^6 + 2*x^5 - 3*x^4 - 3*x^3 + x^2 + 2*x + 1
    ],
    [
        1396339321,
        x^10 + 2*x^8 - x^7 - 2*x^4 + x^3 - x^2 + 1
    ],
    [
        -1396355999,
        x^10 - 2*x^8 - 3*x^7 + 2*x^6 + 7*x^5 + x^4 - 5*x^3 - 2*x^2 + x + 1
    ],
    [
        1397701049,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^5 + 3*x^4 + x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -1398681359,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        1401369113,
        x^10 - x^9 + 2*x^7 - 4*x^6 + 2*x^5 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        1402435201,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 + x^5 - 5*x^4 + 9*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        1403298073,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 5*x^5 + 2*x^3 - 1
    ],
    [
        1403500177,
        x^10 - 2*x^8 - x^7 - 2*x^6 + 3*x^4 + x^3 + x^2 - x - 1
    ],
    [
        -1403737447,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 6*x^6 - 4*x^5 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        -1403832511,
        x^10 - 2*x^8 - x^7 + 2*x^6 + x^5 - x^4 - x^3 + x + 1
    ],
    [
        1403872961,
        x^10 - x^9 + x^8 + 2*x^5 - 4*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1404722303,
        x^10 + x^8 - x^7 + 3*x^6 + x^5 + 2*x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        1404975289,
        x^10 - 2*x^9 + x^8 - x^7 - 2*x^6 + 4*x^5 + x^3 + 2*x^2 - 2*x - 1
    ],
    [
        -1405201303,
        x^10 - x^9 + 2*x^8 - 3*x^7 + x^6 - x^5 + x^3 + 1
    ],
    [
        1405342577,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 5*x^6 - 5*x^5 + 7*x^4 - 5*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -1405478575,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 7*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        1405566793,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 6*x^6 - 4*x^5 + x^4 + x^3 - x^2 + x + 1
    ],
    [
        -1406388799,
        x^10 - 2*x^8 - x^7 + 4*x^6 + x^5 - 3*x^4 - x^3 + x^2 + 1
    ],
    [
        1408522457,
        x^10 + x^8 - 2*x^7 - x^5 + x^3 - x^2 + x - 1
    ],
    [
        -1408985199,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 3*x^6 + 2*x^5 + 4*x^4 - 3*x^3 + 3*x + 1
    ],
    [
        1410635641,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 5*x^4 - 5*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1410811567,
        x^10 - x^9 + 2*x^8 - 5*x^7 + 5*x^6 - 5*x^5 + 7*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -1412295575,
        x^10 - x^8 - x^6 - x^5 + x^3 + x^2 + 1
    ],
    [
        -1412575863,
        x^10 - 2*x^9 + 2*x^8 - x^5 + 3*x^4 - x^3 + 1
    ],
    [
        -1413691943,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 6*x^5 + 5*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -1414076207,
        x^10 - 2*x^9 + x^7 + 2*x^6 - x^5 - x^4 - x^3 + x^2 + 1
    ],
    [
        -1415368519,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 3*x^4 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1415760847,
        x^10 - 2*x^9 + 2*x^7 - x^6 + x^5 - x^4 - x^3 + x^2 + 1
    ],
    [
        -1415820303,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + x^6 + x^5 + x^4 - 3*x^3 + 2*x + 1
    ],
    [
        1416008281,
        x^10 + x^8 - 3*x^7 - 4*x^5 + 3*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        -1416660111,
        x^10 - x^9 + x^8 - x^7 - x^6 + 2*x^5 + 2*x^2 - 3*x + 1
    ],
    [
        1420639417,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 3*x^6 - x^5 + 4*x^4 - 3*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -1421681463,
        x^10 - 2*x^8 - x^7 + x^6 - 3*x^5 + x^4 + 4*x^3 + 2*x^2 + 1
    ],
    [
        -1422057799,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 3*x^6 + 5*x^5 - 4*x^4 + x^3 + 3*x^2 - 3*x + 2
    ],
    [
        -1422422127,
        x^10 - 2*x^9 + x^8 + x^7 - x^6 + 4*x^5 - 3*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -1422923207,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + x^6 + 4*x^5 - 5*x^4 + 3*x^3 + x^2 - 2*x + 1
    ],
    [
        -1424775367,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 5*x^6 - 3*x^4 + 3*x^3 - 2*x + 1
    ],
    [
        -1426145423,
        x^10 - x^8 - x^7 + 2*x^6 + x^5 - 2*x^3 + x + 1
    ],
    [
        -1427158807,
        x^10 + x^8 - x^7 + x^6 + 2*x^5 + 3*x^4 + 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1427503663,
        x^10 - 2*x^9 + x^7 + 2*x^6 - 2*x^5 - 2*x^3 + x^2 + x + 1
    ],
    [
        1428006841,
        x^10 - 2*x^8 - x^7 + 2*x^6 - 2*x^5 - 6*x^4 - x^3 + 5*x^2 + 4*x + 1
    ],
    [
        -1428247847,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 + 4*x^5 - 2*x^4 - x^3 + x^2 - 3*x + 2
    ],
    [
        -1428690671,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 6*x^6 - 3*x^5 + 2*x^4 - x^3 + x^2 - 2*x + 1
    ],
    [
        -1429950527,
        x^10 + x^8 - 2*x^7 + x^6 - x^5 + 4*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1431607447,
        x^10 + 3*x^8 - 2*x^7 + 5*x^6 - 3*x^5 + 7*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        -1431996727,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 2*x^5 + x^4 + 2*x^3 + x^2 - x + 1
    ],
    [
        -1432195031,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 4*x^6 - 2*x^5 + 5*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        1432660249,
        x^10 - x^9 - 2*x^6 + x^5 - x^4 - x^3 + x^2 + 1
    ],
    [
        -1433352359,
        x^10 - x^9 + x^8 - 2*x^5 + x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -1433834039,
        x^10 + x^6 - x^5 - 3*x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        1434219713,
        x^10 - 2*x^9 + 2*x^8 - 2*x^6 + 5*x^5 - 5*x^4 + x^3 + 3*x^2 - 3*x + 1
    ],
    [
        1434353689,
        x^10 - x^9 - 2*x^8 + 5*x^7 - 2*x^6 - 4*x^5 + 5*x^4 - 2*x^2 + 1
    ],
    [
        -1434785479,
        x^10 - x^9 - 2*x^8 + 4*x^7 + x^6 - 6*x^5 + 3*x^4 + 4*x^3 - 3*x^2 - x + 1
    ],
    [
        -1435665559,
        x^10 - 3*x^9 + 4*x^8 - 7*x^6 + 9*x^5 - 2*x^4 - 5*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1436030623,
        x^10 - 4*x^9 + 7*x^8 - 7*x^7 + 3*x^6 + 2*x^5 - 5*x^4 + 4*x^3 - x + 1
    ],
    [
        -1436051767,
        x^10 - 2*x^8 - 2*x^7 + x^5 + x^4 + x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -1436475479,
        x^10 + x^8 - x^7 + 3*x^6 + 2*x^5 + 3*x^4 + 2*x^2 + x + 1
    ],
    [
        -1436810495,
        x^10 - x^9 + 2*x^7 - 2*x^6 - 4*x^5 + 7*x^4 + x^3 - 4*x^2 + 1
    ],
    [
        1436900921,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 9*x^5 + 8*x^4 - 7*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        1437378497,
        x^10 - x^9 - 2*x^8 + 5*x^7 - x^6 - 8*x^5 + 2*x^4 + 7*x^3 - 3*x - 1
    ],
    [
        -1438117007,
        x^10 - x^9 + x^8 + 2*x^7 - 3*x^6 + 3*x^5 + 2*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -1438183007,
        x^10 - 2*x^9 + 4*x^7 - 4*x^6 - x^5 + 4*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -1438481551,
        x^10 - x^9 + 2*x^8 - x^7 + 3*x^6 - 5*x^5 + 10*x^4 - 10*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -1438572847,
        x^10 - 2*x^9 - x^8 + 4*x^7 + x^6 - 5*x^5 + 2*x^4 - x^2 + 2*x + 1
    ],
    [
        -1439496407,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 6*x^4 - 6*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -1439497775,
        x^10 + x^8 - x^7 - x^6 - 2*x^5 - x^4 + 2*x^2 + x + 1
    ],
    [
        1439634457,
        x^10 - x^9 + 3*x^7 - 4*x^6 + 3*x^4 - 4*x^3 + 2*x - 1
    ],
    [
        -1440830071,
        x^10 - x^9 + x^8 - x^6 + 3*x^5 - 4*x^4 + x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1441470447,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 7*x^6 - 5*x^5 + 7*x^4 - 2*x^3 + 4*x^2 + 1
    ],
    [
        1441522153,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 10*x^6 - 10*x^5 + 9*x^4 - 8*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -1441757759,
        x^10 + 2*x^8 - 3*x^7 + 2*x^6 - 4*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1441782799,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^5 + 3*x^4 - x + 1
    ],
    [
        -1442955743,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - 3*x^6 + 2*x^5 - x^4 - x^3 + x^2 + 1
    ],
    [
        -1443533439,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 10*x^5 + 10*x^4 - 7*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1444455423,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 2*x^5 - 2*x^4 + x^3 - x^2 + x + 1
    ],
    [
        1444457321,
        x^10 - x^9 + x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - 6*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        1446397873,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 - x^6 + 6*x^5 - 5*x^4 + x^3 + x^2 + x - 1
    ],
    [
        -1446929999,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 2*x^6 + x^5 + x^3 - 2*x + 1
    ],
    [
        -1447184479,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 6*x^5 + 6*x^4 - 4*x^3 + 1
    ],
    [
        -1447655927,
        x^10 - x^9 + x^8 - x^7 - x^5 + x^4 + x^2 + x + 1
    ],
    [
        1448019449,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 9*x^5 + 6*x^4 - 2*x^3 - x^2 + 2*x - 1
    ],
    [
        -1448303279,
        x^10 - x^9 + x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1448460183,
        x^10 - x^7 + x^5 + x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -1448802319,
        x^10 - 2*x^8 - x^7 + 2*x^6 + x^5 - x^4 - 2*x^3 + 2*x + 1
    ],
    [
        -1449287503,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 6*x^5 + 9*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1449599687,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 12*x^6 - 11*x^5 + 9*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        1449780737,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 2*x^6 + 5*x^5 - 11*x^4 + 13*x^3 - 10*x^2 + 5*x - 1
    ],
    [
        -1451634775,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1452423879,
        x^10 - 3*x^9 + 8*x^8 - 12*x^7 + 17*x^6 - 17*x^5 + 16*x^4 - 11*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1452448023,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 6*x^5 + 6*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1452459599,
        x^10 - 4*x^9 + 10*x^8 - 16*x^7 + 20*x^6 - 19*x^5 + 14*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1452976879,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 - 2*x^5 - x^2 + x + 1
    ],
    [
        1453439681,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 4*x^5 - 5*x^4 + 3*x^3 - x + 1
    ],
    [
        -1454166887,
        x^10 - x^9 + 2*x^8 + 2*x^7 - x^6 + 3*x^5 + 4*x^4 + 2*x^2 + 3*x + 1
    ],
    [
        -1454329239,
        x^10 - x^9 + x^7 - 2*x^6 + 2*x^5 + 2*x^2 - x + 1
    ],
    [
        -1454840399,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 12*x^5 + 13*x^4 - 11*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -1456041127,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 5*x^4 - 4*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1457128359,
        x^10 - 3*x^9 + 7*x^8 - 13*x^7 + 18*x^6 - 19*x^5 + 17*x^4 - 11*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1458568863,
        x^10 - 2*x^9 + 6*x^8 - 9*x^7 + 13*x^6 - 16*x^5 + 13*x^4 - 11*x^3 + 6*x^2 - x + 1
    ],
    [
        -1460084407,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 5*x^5 + 6*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -1460182327,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -1460773359,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 2*x^6 - x^4 + x^3 - x^2 + x + 1
    ],
    [
        -1461088287,
        x^10 - 2*x^9 + 3*x^8 - 6*x^7 + 7*x^6 - 10*x^5 + 13*x^4 - 11*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -1461213599,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 4*x^6 - 6*x^5 + 6*x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1461479031,
        x^10 - x^9 + 2*x^8 - x^7 + 4*x^6 - 4*x^5 + 9*x^4 - 6*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -1461720719,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 7*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1461928903,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + x^2 - 2*x + 1
    ],
    [
        1461967321,
        x^10 - x^9 - x^8 + 2*x^7 - x^6 - 4*x^5 + 3*x^4 + 5*x^3 - x^2 - 3*x - 1
    ],
    [
        -1462390919,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 5*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1462492679,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 4*x^5 + 4*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1464776383,
        x^10 - 2*x^9 + 4*x^8 - 8*x^7 + 10*x^6 - 11*x^5 + 12*x^4 - 9*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1464988879,
        x^10 + x^8 - 3*x^7 + x^6 - 4*x^5 + 5*x^4 - x^3 + 4*x^2 - 4*x + 1
    ],
    [
        -1465258783,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 2*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        1465364273,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - 4*x^6 + 11*x^5 - 18*x^4 + 19*x^3 - 13*x^2 + 5*x - 1
    ],
    [
        -1467292703,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 5*x^5 + 4*x^4 - x + 1
    ],
    [
        1468009801,
        x^10 - x^9 + 3*x^8 - 6*x^7 + 8*x^6 - 10*x^5 + 12*x^4 - 9*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -1468459383,
        x^10 - 2*x^9 + 6*x^8 - 9*x^7 + 15*x^6 - 18*x^5 + 19*x^4 - 16*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        -1469725479,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        -1472169087,
        x^10 - 2*x^9 + 7*x^8 - 11*x^7 + 18*x^6 - 20*x^5 + 20*x^4 - 13*x^3 + 8*x^2 - 2*x + 1
    ],
    [
        -1472989239,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 4*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -1473352983,
        x^10 - 2*x^9 + 6*x^7 - 8*x^6 + 4*x^5 + 5*x^4 - 12*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        1473421121,
        x^10 - 2*x^9 + 5*x^7 - 4*x^6 - 3*x^5 + 7*x^4 - 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -1474303599,
        x^10 - 4*x^8 - 2*x^7 + 7*x^6 + 3*x^5 - 5*x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        1475061241,
        x^10 - x^9 - x^8 + x^7 - 2*x^6 + 2*x^5 + x^4 - x^3 + x^2 - x + 1
    ],
    [
        1475230921,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 6*x^6 - 4*x^5 + 3*x^4 - 3*x^3 - x - 1
    ],
    [
        -1475285319,
        x^10 - x^9 + x^8 - 3*x^7 - x^5 + 2*x^4 + 3*x^2 + 1
    ],
    [
        1475910617,
        x^10 + 2*x^8 - x^7 + 3*x^6 - 4*x^5 + 3*x^4 - 4*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1476158175,
        x^10 - 4*x^9 + 5*x^8 + x^7 - 9*x^6 + 7*x^5 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        -1476894287,
        x^10 - 2*x^9 + 3*x^8 - 4*x^6 + 5*x^5 + x^4 - 6*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        1477384561,
        x^10 - x^9 - 2*x^8 + 2*x^7 - 3*x^5 + 2*x^4 + 5*x^3 - x^2 - 3*x - 1
    ],
    [
        -1477917599,
        x^10 - 2*x^9 + x^8 + x^6 - 3*x^5 + x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        -1478534527,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -1479128327,
        x^10 - x^7 + 2*x^6 + x^5 + 2*x^4 + 2*x^2 + 1
    ],
    [
        -1481119903,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 3*x^5 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1481233663,
        x^10 - x^9 - x^7 + 2*x^6 - x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1481943519,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 6*x^6 - 5*x^5 + 7*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1483162727,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 2*x^5 - x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -1483184183,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 2*x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1483245719,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 7*x^5 + 8*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1484251039,
        x^10 - 2*x^9 + 2*x^8 - 2*x^6 + 4*x^5 - 2*x^4 + 2*x^2 - x + 1
    ],
    [
        -1484532927,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - 5*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -1484671567,
        x^10 - x^6 - x^3 + 2*x^2 - x + 1
    ],
    [
        -1484931311,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - x^5 + 1
    ],
    [
        -1487273967,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + x^5 + 2*x^4 - x^3 - x^2 + x + 1
    ],
    [
        -1488498687,
        x^10 - 2*x^9 - 2*x^8 + 6*x^7 + 2*x^6 - 9*x^5 + x^4 + 6*x^3 - 2*x^2 - x + 1
    ],
    [
        -1488912759,
        x^10 - 3*x^9 + 3*x^8 - x^7 + x^6 - 4*x^5 + 4*x^4 + x^3 - 3*x^2 + x + 1
    ],
    [
        -1489110071,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 3*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -1490771327,
        x^10 - x^9 - 2*x^7 + 4*x^6 + x^5 - 3*x^3 + x^2 + x + 1
    ],
    [
        -1491405959,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 2*x^6 + 2*x^5 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1491938047,
        x^10 - x^7 + 2*x^6 + 2*x^5 - x^4 - 4*x^3 + x + 1
    ],
    [
        -1492046063,
        x^10 + 3*x^8 - x^7 + 5*x^6 - 2*x^5 + 5*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        -1493168527,
        x^10 - x^8 - 2*x^7 + x^6 - x^5 + x^4 + x^3 + x^2 - x + 1
    ],
    [
        1494382961,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 9*x^6 - 7*x^5 + 4*x^4 - x^3 + x - 1
    ],
    [
        -1494662359,
        x^10 - x^9 + x^8 + 2*x^7 - x^6 + 3*x^4 + 2*x + 1
    ],
    [
        1494784993,
        x^10 - 2*x^9 + 3*x^7 - 4*x^6 + x^5 + 3*x^4 - x^3 - x - 1
    ],
    [
        -1496646127,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + x^6 + 2*x^5 - 3*x^4 + 2*x^2 - 3*x + 2
    ],
    [
        1497601433,
        x^10 - 3*x^9 + 3*x^8 - x^7 - x^5 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        1499468417,
        x^10 - x^7 - 2*x^5 - 2*x^4 + 2*x^3 + x^2 + x + 1
    ],
    [
        -1500232671,
        x^10 - x^9 - 2*x^8 + x^7 + 2*x^6 + 2*x^5 - x^4 - 4*x^3 + 2*x + 1
    ],
    [
        -1500498767,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 9*x^6 - 10*x^5 + 9*x^4 - 6*x^3 + 3*x^2 - x + 1
    ],
    [
        -1500560839,
        x^10 - x^9 + x^8 + x^7 + x^6 - 2*x^5 + 2*x^4 - x^2 - x + 1
    ],
    [
        -1500970391,
        x^10 - x^9 + 2*x^8 - 5*x^7 + 4*x^6 - 6*x^5 + 7*x^4 - 4*x^3 + 5*x^2 - x + 1
    ],
    [
        1501927073,
        x^10 - x^9 - 3*x^8 + 5*x^7 + x^6 - 7*x^5 + 4*x^4 + 2*x^3 - 4*x^2 + 1
    ],
    [
        -1502952799,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 2*x^6 + x^5 - 3*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1503387143,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 7*x^5 + 7*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1505725399,
        x^10 - x^9 + x^8 + x^7 - x^5 + 2*x^4 - x^2 + x + 1
    ],
    [
        1507882001,
        x^10 - 2*x^9 + 3*x^7 - 3*x^5 + 2*x^3 + x^2 - 1
    ],
    [
        -1508894767,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - 3*x^6 + 2*x^5 - 2*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -1509317623,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 10*x^6 - 7*x^5 + 10*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1509650695,
        x^10 - x^9 + x^7 + 2*x^6 - 3*x^5 + 2*x^3 - 2*x + 1
    ],
    [
        -1509852079,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 8*x^6 - 6*x^5 + 4*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        -1510019639,
        x^10 - x^9 + 2*x^7 - 2*x^6 + 2*x^5 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1510316199,
        x^10 - x^9 - 4*x^8 + 2*x^7 + 7*x^6 - x^5 - 6*x^4 + 3*x^2 + x + 1
    ],
    [
        -1511521727,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - x^5 - x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        -1511800127,
        x^10 - x^9 + 3*x^8 - 2*x^7 + x^6 + 2*x^5 - 3*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        1512219281,
        x^10 - x^9 + x^8 - x^7 - 2*x^6 + 4*x^5 - 7*x^4 + 7*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -1512552191,
        x^10 - 2*x^9 + x^8 + 2*x^7 - x^6 - 5*x^5 + 9*x^4 - 6*x^3 + 2*x^2 - x + 1
    ],
    [
        1512589801,
        x^10 - 3*x^9 + 7*x^8 - 9*x^7 + 8*x^6 - 3*x^5 - 2*x^4 + 6*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        -1512910543,
        x^10 - x^9 + x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1513605447,
        x^10 - 2*x^9 + x^8 + 4*x^7 - 7*x^6 + x^5 + 6*x^4 - 3*x^3 - x^2 + 1
    ],
    [
        -1513810615,
        x^10 + 2*x^8 - x^7 + 3*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1514076839,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - 4*x^6 + 2*x^5 + 2*x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        1514291617,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 5*x^6 + 2*x^5 + x^4 - x^3 + 1
    ],
    [
        -1514409559,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 8*x^5 + 8*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1516842919,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 5*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -1517343759,
        x^10 - x^9 - 2*x^8 + 4*x^7 + 6*x^6 - 5*x^5 - 9*x^4 + x^3 + 8*x^2 + 5*x + 1
    ],
    [
        -1517664727,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - 2*x^5 + 5*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        1517903657,
        x^10 - x^9 + x^7 + x^6 - 2*x^5 + x^4 + x^3 - 2*x^2 + 2*x - 1
    ],
    [
        1518090625,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 5*x^6 + 5*x^5 - 4*x^3 + 2*x^2 - 1
    ],
    [
        -1519335359,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 10*x^5 + 8*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        -1520298887,
        x^10 + x^8 + 2*x^6 - x^4 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        -1521071263,
        x^10 - x^9 - 2*x^8 + 4*x^6 + 2*x^5 - 2*x^4 - 4*x^3 + 2*x + 1
    ],
    [
        1521575633,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 3*x^6 - 2*x^5 - x^3 - 2*x^2 + 1
    ],
    [
        -1522206967,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 17*x^6 - 16*x^5 + 14*x^4 - 11*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -1522942175,
        x^10 + 2*x^8 - 2*x^7 - 3*x^5 + 3*x^4 + x^3 + 4*x^2 + x + 1
    ],
    [
        -1523245991,
        x^10 - x^9 + 2*x^6 - x^5 - 3*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        1523272081,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 4*x^6 - 8*x^5 + 5*x^4 - 4*x^3 + 5*x^2 + 1
    ],
    [
        -1524225519,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 7*x^6 - 12*x^5 + 16*x^4 - 13*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -1524387079,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 14*x^5 + 13*x^4 - 10*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -1525288775,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 8*x^6 - 8*x^5 + 9*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1525365983,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 3*x^5 + 5*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -1525622471,
        x^10 - x^9 + x^8 - x^7 - x^6 + x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -1527153679,
        x^10 - 2*x^8 + 3*x^6 - x^5 - 3*x^4 + 3*x^3 + x^2 - 2*x + 1
    ],
    [
        1527678553,
        x^10 - x^9 + 2*x^7 - 2*x^6 + 2*x^4 - 2*x^3 + x^2 + x - 1
    ],
    [
        -1528178471,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 8*x^6 - 10*x^5 + 12*x^4 - 9*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -1530992583,
        x^10 - 3*x^9 + 2*x^8 + 4*x^7 - 4*x^6 - x^5 - x^4 + 3*x^3 + 3*x^2 - 4*x + 1
    ],
    [
        -1531001647,
        x^10 + x^8 - 3*x^5 + x^2 + 1
    ],
    [
        -1531033039,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 2*x^6 + 3*x^5 - 3*x^4 + x^3 + x^2 - x + 2
    ],
    [
        -1531541447,
        x^10 - x^9 - 2*x^7 + 5*x^6 - 3*x^5 + 2*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1533812719,
        x^10 - x^9 - x^8 + x^7 + x^6 - x^5 - x^4 - 2*x^3 + x^2 + 2*x + 1
    ],
    [
        -1534779751,
        x^10 - 2*x^9 + x^8 + x^7 - x^6 + 2*x^5 - 3*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        1534800401,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 18*x^6 - 18*x^5 + 14*x^4 - 9*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -1535038047,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 10*x^6 - 21*x^5 + 25*x^4 - 17*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -1535348575,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 7*x^5 + 7*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1535931335,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 5*x^6 + 6*x^5 - 2*x^4 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1537686721,
        x^10 - x^9 + x^8 - x^7 + x^6 - 2*x^5 + x^3 - 2*x^2 + 2*x - 1
    ],
    [
        1538235737,
        x^10 - 2*x^9 - x^8 + 3*x^7 + x^6 - 2*x^5 - 3*x^4 + 2*x^3 + 2*x^2 - x - 1
    ],
    [
        -1539050599,
        x^10 - 2*x^8 + 4*x^6 - x^5 - 4*x^4 + 3*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        1539184481,
        x^10 - 2*x^9 + 3*x^6 - 4*x^5 + 2*x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        1539512257,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 9*x^6 - 8*x^5 + 4*x^4 - x^3 + x + 1
    ],
    [
        -1540555559,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1541435687,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 + 2*x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        -1542579575,
        x^10 - x^9 - x^8 - 2*x^7 + 4*x^6 + x^5 - 4*x^3 + x^2 + x + 1
    ],
    [
        -1542631311,
        x^10 - 3*x^8 - x^7 + 2*x^6 + x^5 + x^4 + 2*x^3 - x^2 - 2*x + 1
    ],
    [
        -1543406967,
        x^10 - x^9 + x^8 - x^7 + 5*x^5 - 7*x^4 + x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -1543447319,
        x^10 - 4*x^9 + 9*x^8 - 12*x^7 + 11*x^6 - 7*x^5 + 3*x^4 - x + 1
    ],
    [
        -1543626047,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 10*x^6 - 12*x^5 + 12*x^4 - 9*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1544198207,
        x^10 - 3*x^9 + 3*x^8 - 2*x^6 + 3*x^4 - x^3 - x^2 + x + 1
    ],
    [
        1545899473,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 5*x^5 + 3*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        1546633601,
        x^10 - x^9 + 2*x^7 - x^6 + x^3 - 2*x + 1
    ],
    [
        -1546719543,
        x^10 - 2*x^9 - x^8 + 4*x^7 - 3*x^6 - x^5 + 7*x^4 - 7*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -1547285247,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 6*x^6 + 5*x^5 + x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1547369623,
        x^10 - x^7 + x^5 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1548544679,
        x^10 + x^8 - x^7 - 2*x^6 - 2*x^5 + 2*x^3 + 3*x^2 + x + 1
    ],
    [
        -1549923439,
        x^10 + 3*x^8 - x^7 + 3*x^6 - x^5 + 3*x^4 + 2*x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -1550383351,
        x^10 - 3*x^9 + 8*x^8 - 14*x^7 + 21*x^6 - 25*x^5 + 25*x^4 - 20*x^3 + 13*x^2 - 5*x + 1
    ],
    [
        -1550838511,
        x^10 + 3*x^6 + 2*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -1551644527,
        x^10 - 2*x^9 - x^8 + 7*x^7 - 3*x^6 - 8*x^5 + 7*x^4 + 3*x^3 - 4*x^2 + 1
    ],
    [
        -1551933351,
        x^10 - x^8 - 2*x^7 + x^6 + x^4 - x^3 + x^2 + 1
    ],
    [
        1552316033,
        x^10 - x^9 - x^8 + 2*x^7 - 2*x^6 + x^5 + 3*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -1552355199,
        x^10 - x^9 - 4*x^8 + 4*x^7 + 5*x^6 - 6*x^5 - 2*x^4 + 4*x^3 + x^2 - 2*x + 1
    ],
    [
        -1553883007,
        x^10 + x^8 - x^7 + 2*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        1555582793,
        x^10 - x^7 - 2*x^6 - x^5 - x^4 + x^3 + 2*x^2 + x + 1
    ],
    [
        -1556510519,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 3*x^6 + 5*x^5 - 3*x^4 + 3*x^2 - 2*x + 1
    ],
    [
        -1556633943,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 5*x^6 + 4*x^4 - 5*x^3 - x^2 + 3*x + 1
    ],
    [
        -1556911879,
        x^10 - x^8 + 2*x^6 - x^5 - x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1557124967,
        x^10 - 3*x^7 - x^5 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -1557553087,
        x^10 - 2*x^9 + x^8 + x^6 - 2*x^5 - 2*x^4 + 3*x^3 + 1
    ],
    [
        1558807849,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 - 2*x^5 + 5*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1558840903,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 7*x^5 + 6*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        1558969073,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 13*x^6 - 11*x^5 + 7*x^4 - x^3 - x^2 + 2*x - 1
    ],
    [
        -1559316663,
        x^10 - 4*x^9 + 9*x^8 - 16*x^7 + 20*x^6 - 21*x^5 + 18*x^4 - 10*x^3 + 7*x^2 - 2*x + 1
    ],
    [
        -1559647447,
        x^10 - 3*x^8 - 3*x^7 + 2*x^6 + 5*x^5 + 3*x^4 - x^3 - x^2 + 1
    ],
    [
        -1560127311,
        x^10 - x^9 - x^8 - x^6 + 2*x^5 + x^4 - x + 1
    ],
    [
        -1560183143,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1560343319,
        x^10 - x^9 + 2*x^8 - x^6 + x^5 + 2*x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1560554591,
        x^10 + x^8 + x^6 - 2*x^5 + 2*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        -1561265599,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^6 - x^5 + 2*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1561377863,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - x^5 + 3*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        -1561607871,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 7*x^6 - 5*x^5 + 8*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1562298703,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        1562363137,
        x^10 - 4*x^9 + 9*x^8 - 16*x^7 + 22*x^6 - 26*x^5 + 24*x^4 - 18*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        1562779081,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 14*x^6 - 13*x^5 + 9*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -1564475303,
        x^10 - 2*x^9 + 4*x^7 - 3*x^6 - 3*x^5 + 5*x^4 - 2*x^2 + 1
    ],
    [
        -1564808039,
        x^10 + 2*x^8 - x^7 - 3*x^5 - x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -1564977199,
        x^10 + 3*x^8 - x^7 + 5*x^6 - 2*x^5 + 5*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        1565428489,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 5*x^5 + 4*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1567498959,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 9*x^4 - 7*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -1568228503,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - x^5 - x^4 + 3*x^3 - x^2 + 1
    ],
    [
        -1570701823,
        x^10 - x^7 - x^6 - 2*x^5 + x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -1572151751,
        x^10 - 5*x^9 + 13*x^8 - 20*x^7 + 20*x^6 - 13*x^5 + 9*x^4 - 10*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -1572519079,
        x^10 - x^9 + 2*x^7 - x^6 - x^5 + 2*x^4 + 2*x + 1
    ],
    [
        1572996457,
        x^10 - 2*x^8 - 3*x^7 + x^6 + 3*x^5 + 3*x^4 - x^2 - 1
    ],
    [
        -1573037383,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 14*x^6 - 14*x^5 + 12*x^4 - 10*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -1573325839,
        x^10 - x^9 + 3*x^7 - 3*x^6 + 3*x^5 + 2*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1573568951,
        x^10 - x^9 + 2*x^7 - x^6 - x^5 + 3*x^4 - x^2 + x + 1
    ],
    [
        -1575068447,
        x^10 - x^8 - 3*x^7 + x^6 + x^5 + 2*x^4 - x^3 + x^2 + 1
    ],
    [
        -1575187567,
        x^10 + x^8 - x^7 - x^6 + 2*x^5 + x^4 + 2*x^3 + 2*x^2 + 1
    ],
    [
        -1575761079,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 7*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1576514503,
        x^10 + x^8 - x^7 - x^5 + x^4 + 2*x^2 - x + 1
    ],
    [
        -1577267559,
        x^10 - 2*x^9 + x^8 + x^7 + 2*x^6 - 4*x^5 + 2*x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        -1578758271,
        x^10 - x^9 + x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 8*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1579107553,
        x^10 - 2*x^9 + 6*x^8 - 9*x^7 + 15*x^6 - 19*x^5 + 19*x^4 - 16*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -1580012767,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 4*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1580014431,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 10*x^5 + 15*x^4 - 14*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        1581565625,
        x^10 - 3*x^8 - x^7 + 6*x^6 - 6*x^4 + x^3 + 2*x^2 - 1
    ],
    [
        -1582912007,
        x^10 - 3*x^9 + 6*x^8 - 5*x^7 + x^6 + 4*x^5 - 3*x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1583434703,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 8*x^6 - 7*x^5 + 7*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        -1583438791,
        x^10 - 4*x^9 + 7*x^8 - 10*x^7 + 12*x^6 - 11*x^5 + 12*x^4 - 10*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1583753359,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + x^6 - x^5 + x^4 + 2*x^3 + x^2 + 2*x + 1
    ],
    [
        1583763281,
        x^10 - 2*x^9 + 4*x^7 - 4*x^6 - 2*x^5 + 4*x^4 - 2*x^2 + x + 1
    ],
    [
        -1584347311,
        x^10 - x^9 + x^8 - x^7 - x^6 + x^5 - 2*x^4 + x^3 + x^2 + 1
    ],
    [
        -1585294183,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 9*x^6 - 9*x^5 + 15*x^4 - 13*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -1585752743,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 6*x^6 - 3*x^5 + 2*x^3 - x^2 + 1
    ],
    [
        1586219273,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 8*x^5 + 11*x^4 - 11*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        1586942993,
        x^10 - x^9 - x^8 + 4*x^7 - 2*x^6 - 3*x^5 + 6*x^4 - 2*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -1587178799,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 + 2*x^5 - x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1587251943,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 5*x^6 + 5*x^4 - 3*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -1588337687,
        x^10 - x^9 - x^8 - 2*x^7 + 5*x^6 - x^5 + 2*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1588480711,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 3*x^6 - 2*x^5 - x^4 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        -1588597919,
        x^10 - x^7 - x^6 - x^5 + 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        1588614073,
        x^10 - x^9 + x^8 - x^7 + 4*x^6 - 3*x^5 - 4*x^3 + 5*x^2 - 1
    ],
    [
        1588927553,
        x^10 - 3*x^9 + 7*x^8 - 13*x^7 + 19*x^6 - 23*x^5 + 22*x^4 - 18*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        -1588941719,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 9*x^5 + 9*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1589308327,
        x^10 - x^9 + 4*x^6 - 5*x^5 + x^4 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        1589747153,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 6*x^4 - 6*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        1589788577,
        x^10 - x^9 - x^8 + 2*x^6 - 2*x^4 + 2*x^3 + x^2 - 2*x - 1
    ],
    [
        -1589830943,
        x^10 - 2*x^9 + x^8 - x^7 + 2*x^6 + x^5 - x^4 - x^3 - x^2 + x + 1
    ],
    [
        -1589879399,
        x^10 - x^9 - 2*x^8 + 4*x^7 + x^6 - 6*x^5 + 2*x^4 + 5*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -1590758159,
        x^10 - x^8 - x^7 + 2*x^5 + 2*x^4 - x^3 - 2*x^2 + 1
    ],
    [
        -1590974543,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 5*x^6 + 5*x^4 - 3*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        1591136809,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - x^5 + 2*x^4 - 2*x^3 + 2*x - 1
    ],
    [
        -1592027039,
        x^10 - 4*x^9 + 6*x^8 - 3*x^7 - 3*x^6 + 5*x^5 - 2*x^4 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1592171375,
        x^10 - 2*x^8 + x^6 - 2*x^5 + x^4 + x^3 - x^2 + x + 1
    ],
    [
        1593306017,
        x^10 - x^9 + x^8 - x^6 + 2*x^5 - 2*x^4 + x^3 - x + 1
    ],
    [
        1594309073,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 9*x^6 - 11*x^5 + 11*x^4 - 10*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        1594802753,
        x^10 - 3*x^8 - x^7 + 4*x^6 + x^5 - 3*x^4 + 2*x^2 - x - 1
    ],
    [
        -1594973511,
        x^10 + 2*x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 5*x^4 + x^3 + 5*x^2 + x + 1
    ],
    [
        -1594976759,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 3*x^6 + x^5 + x^4 - 3*x^3 + x + 1
    ],
    [
        -1595280799,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 2*x^5 + x^4 - x^3 + x^2 + 1
    ],
    [
        -1595348791,
        x^10 - x^9 + 2*x^8 - 3*x^7 - 4*x^5 + x^4 + x^3 + 4*x^2 + 2*x + 1
    ],
    [
        1596070961,
        x^10 - x^9 + x^8 - 2*x^7 - 2*x^6 + 2*x^5 + 2*x^3 + x^2 - 2*x - 1
    ],
    [
        -1596105751,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 7*x^6 - 3*x^5 + 7*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -1596492407,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 3*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1596516479,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 2*x^6 + x^3 - x^2 + 1
    ],
    [
        -1596532599,
        x^10 + 2*x^8 - x^7 + 2*x^6 - 2*x^5 + 2*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        1597190625,
        x^10 - 3*x^9 + 3*x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1598017231,
        x^10 - x^9 + 2*x^7 - 3*x^6 - 2*x^5 + 3*x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        -1598388031,
        x^10 - x^8 - x^7 + 4*x^6 + 3*x^5 - 3*x^4 - 2*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -1600176951,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 10*x^6 - 10*x^5 + 9*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        -1600697255,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 2*x^4 - x^3 + 3*x^2 + x + 1
    ],
    [
        -1601256047,
        x^10 - x^9 + x^8 - 3*x^6 + 7*x^5 - 4*x^4 - 3*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -1603448375,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 + 2*x^5 - x^4 + x^2 - 2*x + 1
    ],
    [
        -1604382007,
        x^10 - 2*x^9 + 2*x^8 - 4*x^5 + 8*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1604690399,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 6*x^5 + 5*x^4 - 4*x^3 + x^2 + 1
    ],
    [
        -1604773511,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 + 2*x^5 - x^3 + 2*x^2 + 1
    ],
    [
        -1605830839,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 10*x^6 - 12*x^5 + 13*x^4 - 10*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1607179887,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 16*x^6 - 19*x^5 + 19*x^4 - 17*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        -1607372527,
        x^10 - x^7 + x^6 - x^5 + 2*x^3 + x + 1
    ],
    [
        -1607418999,
        x^10 - x^8 - 4*x^5 - x^4 + 8*x^3 + 10*x^2 + 5*x + 1
    ],
    [
        -1608395071,
        x^10 - 3*x^8 - x^7 + 5*x^6 + 4*x^5 - 3*x^4 - 5*x^3 + 2*x + 1
    ],
    [
        -1608721087,
        x^10 - x^9 + x^7 - x^6 + 2*x^5 - x^4 + x^3 + 3*x^2 - 2*x + 1
    ],
    [
        1609253081,
        x^10 - 2*x^9 + 4*x^7 - 3*x^6 - 4*x^5 + 6*x^4 - x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -1609573535,
        x^10 - x^5 - x^4 + x^3 + 1
    ],
    [
        -1610494135,
        x^10 - x^9 + 2*x^8 + 2*x^6 - 2*x^5 + 3*x^4 - x^3 + x^2 - 2*x + 1
    ],
    [
        -1610590879,
        x^10 - x^9 + x^8 - 3*x^7 + 2*x^6 - 3*x^5 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -1612096367,
        x^10 - x^8 - 2*x^7 + x^6 + 3*x^5 - x^4 - 2*x^3 + x + 1
    ],
    [
        -1612178407,
        x^10 + 4*x^6 - x^5 - x^4 + 3*x^3 + x^2 - x + 1
    ],
    [
        -1612398407,
        x^10 + 4*x^8 - x^7 + 5*x^6 - 4*x^5 + 3*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1613599519,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 3*x^4 - 3*x^3 + 1
    ],
    [
        -1613626975,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 9*x^6 - 9*x^5 + 11*x^4 - 9*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1614614327,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 12*x^6 - 12*x^5 + 10*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1614736199,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 13*x^6 - 14*x^5 + 14*x^4 - 11*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1615380463,
        x^10 - x^9 - x^7 + x^6 - x^5 - x^3 + 2*x^2 + 1
    ],
    [
        -1616336127,
        x^10 - x^9 - x^8 + 4*x^7 - 3*x^5 + 5*x^4 + 2*x^3 - 2*x^2 + x + 1
    ],
    [
        1617442553,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 2*x^4 - 2*x^3 + 2*x^2 + x - 1
    ],
    [
        -1617463223,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 5*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -1618618447,
        x^10 - x^9 + 2*x^8 + 2*x^7 + 4*x^5 + 2*x^4 + 2*x^3 + 3*x^2 + x + 1
    ],
    [
        -1618785567,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 3*x^6 - 4*x^5 + 4*x^4 + x^3 + 4*x^2 + x + 1
    ],
    [
        -1620609607,
        x^10 - x^9 + 2*x^8 + 2*x^7 - 3*x^6 + 5*x^5 + x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -1620834199,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -1620956279,
        x^10 - 4*x^9 + 8*x^8 - 8*x^7 + 3*x^6 + 3*x^5 - 3*x^4 + x^3 + x^2 + 1
    ],
    [
        -1621303031,
        x^10 - x^9 + 2*x^7 - x^5 + 2*x^4 + 1
    ],
    [
        1622861641,
        x^10 - x^9 + x^7 - x^6 + 2*x^4 - x^3 + x - 1
    ],
    [
        -1623525727,
        x^10 - 2*x^8 - 2*x^7 + 3*x^6 - x^3 + 2*x^2 + 1
    ],
    [
        -1625534359,
        x^10 + 2*x^8 + 3*x^6 + 3*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -1625679119,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        1626168001,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + x^5 + 3*x^4 - 3*x^3 + 2*x - 1
    ],
    [
        -1626208703,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 5*x^6 - 6*x^5 + 7*x^4 - 4*x^3 + 5*x^2 - x + 1
    ],
    [
        -1627245799,
        x^10 - 3*x^7 - x^6 - x^5 + x^4 + 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -1627280831,
        x^10 - 3*x^9 + 8*x^8 - 12*x^7 + 15*x^6 - 13*x^5 + 10*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        -1628660591,
        x^10 - x^8 - x^7 + 2*x^5 + x^4 + x^2 - 2*x + 1
    ],
    [
        -1628879191,
        x^10 - 2*x^9 + x^8 + 2*x^7 - x^6 - 2*x^5 + 3*x^4 - x + 1
    ],
    [
        1630090625,
        x^10 - x^9 + x^8 + x^7 - x^5 + 2*x^3 - 3*x^2 + 1
    ],
    [
        -1630801399,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 11*x^5 + 16*x^4 - 17*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        1632315625,
        x^10 - 2*x^7 + x^6 + x^5 + x^4 - x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -1632753207,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 - x^6 + 2*x^5 + 5*x^4 - 10*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -1633225487,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 8*x^5 + 10*x^4 - 11*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -1633423807,
        x^10 - 3*x^8 - x^7 + 4*x^6 + 2*x^5 - 2*x^4 - 3*x^3 + 2*x + 1
    ],
    [
        -1633602767,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 5*x^6 - x^5 + 3*x^4 + x^2 + 1
    ],
    [
        1633768937,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 - x^6 + 6*x^5 - 9*x^4 + 9*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        -1634395303,
        x^10 - x^9 + x^6 + x^5 - 2*x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1634459039,
        x^10 + 3*x^6 - x^5 + x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1634693135,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 4*x^6 + x^5 + 3*x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        -1636081679,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 5*x^6 - 2*x^5 + x^3 - x + 1
    ],
    [
        -1636437647,
        x^10 + x^8 - x^7 - 2*x^5 + x^4 + 2*x^3 + 4*x^2 + x + 1
    ],
    [
        -1637045559,
        x^10 - x^8 - x^7 - x^6 + 2*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        1637352433,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 5*x^6 - 2*x^5 - 5*x^4 + x^3 + 3*x^2 - x - 1
    ],
    [
        -1638372287,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 14*x^6 - 14*x^5 + 11*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        1639155961,
        x^10 - 4*x^9 + 9*x^8 - 12*x^7 + 12*x^6 - 8*x^5 + 4*x^4 - x^2 + x - 1
    ],
    [
        -1639662247,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 10*x^5 + 9*x^4 - 5*x^3 + 3*x^2 + 1
    ],
    [
        -1640017103,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1640089559,
        x^10 - 2*x^6 - x^5 + x^4 + 2*x^3 - x^2 - x + 2
    ],
    [
        -1640860583,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 13*x^6 - 9*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1640885399,
        x^10 - 4*x^9 + 6*x^8 - 2*x^7 - 3*x^6 + x^5 + 4*x^4 - 3*x^3 + 1
    ],
    [
        1641684641,
        x^10 - x^9 + x^8 - x^7 + 3*x^6 - x^5 - 2*x^4 + 3*x^3 - x^2 - 1
    ],
    [
        -1641899407,
        x^10 - 2*x^9 + 2*x^7 - x^6 + x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        -1642173647,
        x^10 - x^9 - x^8 + 2*x^7 - x^6 - 2*x^5 + 3*x^4 - 2*x^2 + x + 1
    ],
    [
        1642380721,
        x^10 - x^9 + 2*x^8 + x^6 - x^5 + 2*x^4 - 3*x^3 + x^2 - 1
    ],
    [
        -1642451823,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 10*x^5 + 10*x^4 - 9*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        -1642970871,
        x^10 - 2*x^9 + 7*x^8 - 11*x^7 + 17*x^6 - 20*x^5 + 18*x^4 - 15*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        1643210113,
        x^10 - 2*x^9 - 2*x^8 + 6*x^7 + x^6 - 9*x^5 + x^4 + 7*x^3 - x^2 - 2*x + 1
    ],
    [
        -1643320791,
        x^10 - 5*x^9 + 11*x^8 - 13*x^7 + 10*x^6 - 5*x^5 - x^4 + 5*x^3 - 3*x^2 + 1
    ],
    [
        -1644998287,
        x^10 - 2*x^8 + 3*x^6 - 2*x^5 - x^4 + 3*x^3 + x^2 - 3*x + 1
    ],
    [
        -1645572431,
        x^10 - x^8 - 2*x^7 - 2*x^6 + x^5 + 5*x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -1645822799,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 5*x^6 + x^5 + 4*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -1647001375,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 5*x^6 - 5*x^5 + 2*x^4 + x^3 - x^2 + 1
    ],
    [
        1647326953,
        x^10 - 3*x^9 + 3*x^8 - x^7 - x^6 + 3*x^5 - 4*x^4 + 2*x^3 + 1
    ],
    [
        1648014353,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 3*x^5 + x^4 - 2*x^3 + x^2 + 2*x - 1
    ],
    [
        -1648741639,
        x^10 - x^9 - 2*x^7 + 2*x^6 + 2*x^5 - 2*x^3 - x^2 + x + 1
    ],
    [
        -1648963279,
        x^10 + 2*x^8 - x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        1650423553,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 - 2*x^6 + 9*x^5 - 11*x^4 + 8*x^3 - 2*x^2 - x + 1
    ],
    [
        -1650555007,
        x^10 - x^9 - 2*x^7 + 2*x^6 + 4*x^5 - 5*x^4 - 3*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -1651859135,
        x^10 + x^8 - x^7 + x^6 - x^5 + x + 1
    ],
    [
        -1653550759,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 6*x^6 + 6*x^4 + x^3 + 4*x^2 + x + 1
    ],
    [
        1653763537,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 - x^4 + 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        1653824857,
        x^10 - x^9 + 2*x^6 - 2*x^4 + x^2 + x - 1
    ],
    [
        -1654470479,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 10*x^5 + 9*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        1654702681,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 3*x^6 + 2*x^5 - 2*x^4 - 5*x^3 + 3*x + 1
    ],
    [
        1654704977,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^6 + x^5 + 3*x^4 - 3*x^3 + x - 1
    ],
    [
        -1656468407,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 3*x^6 + x^5 - 2*x^4 - x^2 + x + 1
    ],
    [
        -1656859023,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 9*x^5 + 8*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1657025991,
        x^10 + 2*x^8 - x^7 + 5*x^6 + 5*x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -1660017807,
        x^10 - x^9 - x^8 + x^7 + 4*x^6 - 4*x^5 - x^4 + x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1660261063,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 4*x^6 - 2*x^5 + 4*x^4 + 2*x^2 + x + 1
    ],
    [
        -1660326967,
        x^10 - x^9 - 2*x^7 + 3*x^6 + 2*x^4 - 3*x^3 + 1
    ],
    [
        1660953961,
        x^10 - x^8 - 2*x^7 - 2*x^6 + 2*x^5 + 2*x^2 + 1
    ],
    [
        -1661028839,
        x^10 - x^9 - 2*x^8 + 2*x^7 - x^5 + 3*x^4 + x^3 - 3*x^2 - x + 2
    ],
    [
        -1661347303,
        x^10 - x^9 + 2*x^6 - 2*x^5 - 2*x^4 + 4*x^3 - 2*x + 1
    ],
    [
        1661634761,
        x^10 + x^8 - 2*x^7 - 2*x^6 - x^5 + 3*x^3 + x^2 + x - 1
    ],
    [
        -1662788007,
        x^10 - 4*x^9 + 9*x^8 - 16*x^7 + 21*x^6 - 23*x^5 + 22*x^4 - 13*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1663122455,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 2*x^6 + 3*x^5 - x^4 + x^3 + 2*x^2 - x + 1
    ],
    [
        -1663134199,
        x^10 - x^7 + 2*x^4 - x^3 + x^2 - 2*x + 1
    ],
    [
        1663930313,
        x^10 - 2*x^9 + 3*x^7 - 5*x^6 + 2*x^5 + 5*x^4 - 5*x^3 + x - 1
    ],
    [
        -1666053991,
        x^10 - x^9 + x^8 - x^7 + 3*x^6 + x^5 + 3*x^4 + 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -1666322199,
        x^10 - x^8 - 3*x^7 + x^6 + 4*x^5 + 3*x^4 - 2*x^3 - 3*x^2 + 1
    ],
    [
        -1666425767,
        x^10 + x^8 - x^7 + x^5 + 2*x^4 + x^3 + 3*x^2 + 1
    ],
    [
        -1667162599,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + 2*x^6 - 6*x^5 + 8*x^4 - 4*x^3 + x^2 - x + 1
    ],
    [
        -1667430279,
        x^10 - x^9 - 2*x^6 + x^5 + x^4 - x^3 + x + 1
    ],
    [
        -1667689631,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 6*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        1668590569,
        x^10 - 4*x^9 + 11*x^8 - 20*x^7 + 29*x^6 - 34*x^5 + 33*x^4 - 25*x^3 + 15*x^2 - 6*x + 1
    ],
    [
        1669163561,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 + 2*x^5 - 2*x^4 + 3*x^3 - 3*x^2 - 1
    ],
    [
        1670209529,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 2*x^4 - 2*x^3 - x^2 - x - 1
    ],
    [
        -1670986199,
        x^10 - 2*x^9 + 3*x^8 - x^7 + x^6 + x^5 + x^4 + x^2 + 2*x + 1
    ],
    [
        1671072713,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 2*x^5 + 3*x^4 - 2*x^3 - x^2 - x - 1
    ],
    [
        -1671623119,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 7*x^5 + 8*x^4 - 9*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -1672138231,
        x^10 - x^9 + 2*x^8 + x^7 + x^6 + 2*x^5 + 5*x^4 - x^3 + 5*x^2 + 1
    ],
    [
        -1672227607,
        x^10 - x^9 + x^8 - 3*x^7 + 2*x^6 - x^5 + 3*x^4 - x^3 + x^2 - x + 1
    ],
    [
        -1672600463,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 5*x^5 + 3*x^4 + 1
    ],
    [
        1673044561,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 6*x^4 - 6*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1673186463,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 2*x^6 - x^5 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -1674395263,
        x^10 - x^8 - 3*x^7 + 2*x^6 + 5*x^4 - 3*x^3 + x^2 - 2*x + 1
    ],
    [
        1675803929,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 - 3*x^6 + 8*x^5 - 12*x^4 + 11*x^3 - 7*x^2 + 3*x - 1
    ],
    [
        -1677046799,
        x^10 - x^9 + 3*x^8 + 4*x^5 - 2*x^4 + x^3 + 2*x^2 - x + 1
    ],
    [
        -1677272231,
        x^10 - x^9 + 2*x^8 + x^7 - 3*x^6 + 5*x^5 - 2*x^4 - x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1678217567,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 3*x^6 + 2*x^5 + x^4 - x^3 + x^2 - x + 1
    ],
    [
        -1679025311,
        x^10 - 4*x^8 - x^7 + 6*x^6 + 2*x^5 - 4*x^4 + x^2 - x + 1
    ],
    [
        1680640433,
        x^10 - x^8 - x^7 - x^6 + 4*x^5 - 3*x^4 + 2*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        1680823097,
        x^10 - 2*x^9 + 2*x^8 - 5*x^7 + 6*x^6 - 6*x^5 + 7*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        1682085281,
        x^10 - 3*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - x^3 - 2*x^2 - x + 1
    ],
    [
        -1682330231,
        x^10 - x^9 + x^7 - 4*x^6 + x^5 + x^4 - 2*x^3 + 4*x^2 + 1
    ],
    [
        -1682456047,
        x^10 - x^9 + 2*x^8 - x^5 + 4*x^4 - 8*x^3 + 7*x^2 - 5*x + 2
    ],
    [
        1683011417,
        x^10 - 3*x^8 - x^7 + 3*x^6 + 3*x^5 + x^4 - 3*x^3 - 3*x^2 + 1
    ],
    [
        1683100457,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 8*x^6 - 6*x^5 + 4*x^4 - 4*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        1683519553,
        x^10 - x^9 - x^8 - 2*x^5 + 6*x^4 - 4*x^2 + 3*x - 1
    ],
    [
        -1684459151,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 13*x^6 - 15*x^5 + 16*x^4 - 14*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        -1685395615,
        x^10 + x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 2*x^4 + x^3 + x^2 + x + 1
    ],
    [
        1685406977,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 19*x^6 - 21*x^5 + 18*x^4 - 13*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -1687958047,
        x^10 - x^8 - 2*x^7 + 3*x^6 + 4*x^5 + 2*x^4 - 4*x^3 - x^2 + 1
    ],
    [
        -1688662831,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 10*x^5 + 11*x^4 - 10*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        1689327953,
        x^10 - 4*x^8 - 2*x^7 + 6*x^6 + 5*x^5 - 3*x^4 - 5*x^3 - x^2 + x + 1
    ],
    [
        -1689746903,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 13*x^5 + 13*x^4 - 10*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -1689798239,
        x^10 + x^8 + 3*x^6 + 3*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        -1690658767,
        x^10 - x^9 + x^8 + 2*x^7 - 4*x^6 + 4*x^5 - 3*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1691354671,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 3*x^6 - 3*x^5 - x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -1692183231,
        x^10 - 3*x^9 + 2*x^8 + x^7 - x^6 - x^5 + 2*x^4 - 3*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -1692849031,
        x^10 - x^9 + x^8 + 2*x^7 - 2*x^6 + 4*x^5 - x^3 + 4*x^2 - x + 1
    ],
    [
        -1693182415,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 + 2*x^6 + x^5 - x^4 + 2*x^3 + x + 1
    ],
    [
        1693902433,
        x^10 - 3*x^9 + 6*x^8 - 11*x^7 + 15*x^6 - 18*x^5 + 18*x^4 - 15*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -1694193439,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 + 3*x^6 - 3*x^5 + 4*x^4 - x^3 - x^2 + 1
    ],
    [
        -1695119551,
        x^10 - x^9 + 2*x^7 - 3*x^6 + x^5 + 3*x^4 - 6*x^3 + 7*x^2 - 5*x + 2
    ],
    [
        -1695749327,
        x^10 - 4*x^8 - x^7 + 6*x^6 + x^5 - 4*x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -1696648599,
        x^10 - 2*x^9 + 6*x^8 - 7*x^7 + 10*x^6 - 7*x^5 + 6*x^4 - 2*x^3 + 2*x^2 + x + 1
    ],
    [
        1697902433,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 16*x^6 - 13*x^5 + 8*x^4 - 3*x^3 - 1
    ],
    [
        -1698197399,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 5*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -1699109207,
        x^10 - 2*x^7 - 3*x^6 - 2*x^5 + x^4 + 4*x^3 + 5*x^2 + 3*x + 1
    ],
    [
        -1699133167,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 5*x^5 + 2*x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1699243839,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 17*x^6 - 20*x^5 + 18*x^4 - 15*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        1699606081,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 3*x^5 - x^4 + 6*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        -1700786119,
        x^10 - x^9 + 2*x^8 - x^7 + 5*x^6 - x^5 + 5*x^4 + 4*x^2 + x + 1
    ],
    [
        1701536825,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 2*x^5 + 2*x^4 - x^3 - x^2 - x + 1
    ],
    [
        1701539009,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 2*x^6 + 3*x^5 - 5*x^4 + 3*x^3 - 2*x^2 + x - 1
    ],
    [
        1702175561,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 6*x^6 - 4*x^5 - 7*x^4 + 2*x^3 + 5*x^2 - 1
    ],
    [
        -1702315687,
        x^10 - 2*x^9 + x^8 + x^7 - 2*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        1703159153,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 13*x^5 + 11*x^4 - 8*x^3 + 4*x^2 - x - 1
    ],
    [
        -1704170959,
        x^10 - x^9 - x^8 + 4*x^6 + x^5 - 4*x^4 - 4*x^3 + x^2 + 3*x + 1
    ],
    [
        -1704412495,
        x^10 - x^7 - x^6 - x^5 + 2*x^2 + 1
    ],
    [
        -1704501167,
        x^10 - x^9 + 2*x^8 - x^7 - x^6 + x^5 - 2*x^4 + 2*x^2 + 1
    ],
    [
        -1705817399,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 10*x^6 - 11*x^5 + 10*x^4 - 8*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -1706022463,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 3*x^6 - 2*x^5 + 5*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        1706311297,
        x^10 - 2*x^9 - x^8 + 4*x^7 - 3*x^5 - x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        -1706656439,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 4*x^6 - x^5 + 3*x^4 + 2*x^2 - x + 1
    ],
    [
        -1706657959,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 5*x^4 - 4*x^3 + 4*x^2 + 1
    ],
    [
        -1706746983,
        x^10 - 2*x^6 - 2*x^5 + 2*x^4 + x + 1
    ],
    [
        -1707396407,
        x^10 + x^8 - 2*x^7 + x^6 - 3*x^5 + 2*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        1707565625,
        x^10 - x^9 + x^8 - x^7 + x^6 - x^5 - 2*x^4 + 4*x^3 - 1
    ],
    [
        1708354097,
        x^10 - x^9 + 3*x^8 - 6*x^7 + 4*x^6 - 9*x^5 + 6*x^4 - 4*x^3 + 5*x^2 - x + 1
    ],
    [
        -1708423407,
        x^10 - x^9 + 4*x^8 - 7*x^7 + 10*x^6 - 14*x^5 + 15*x^4 - 13*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -1708541039,
        x^10 - x^9 + x^8 - 3*x^7 + 2*x^6 - 3*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -1708633319,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 9*x^4 - 7*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -1709222247,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 13*x^6 - 12*x^5 + 9*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1710051551,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 - x^5 - x^4 + x^3 - x^2 + x + 1
    ],
    [
        -1710969919,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 7*x^6 - 6*x^5 + 8*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        -1711803959,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 3*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        1711857569,
        x^10 + x^8 - x^7 - x^6 - x^4 + 2*x^3 + x^2 - 2*x - 1
    ],
    [
        -1711915679,
        x^10 - x^9 + x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1713354161,
        x^10 - 3*x^8 - 2*x^7 + x^6 + 5*x^5 + 3*x^4 - x^3 - 2*x^2 - 2*x - 1
    ],
    [
        -1713804007,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 3*x^5 - 2*x^3 + x^2 + 1
    ],
    [
        1713904081,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 2*x^6 - 4*x^5 + 8*x^4 - 10*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        -1714024615,
        x^10 - x^9 + x^7 - x^6 + x^5 - x + 1
    ],
    [
        -1714199471,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 8*x^6 - 10*x^5 + 12*x^4 - 10*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -1714686175,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 - 3*x^5 + 3*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -1714847167,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 4*x^6 + x^5 + 2*x^3 + x^2 - x + 2
    ],
    [
        -1714931919,
        x^10 - 2*x^9 + 3*x^7 - 5*x^6 + x^5 + 5*x^4 - x^2 - 2*x + 1
    ],
    [
        -1714993967,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 - 3*x^5 + 5*x^4 - 3*x^2 + x + 1
    ],
    [
        1715006057,
        x^10 - x^9 + x^8 - x^7 + x^6 - x^5 + x^4 - 2*x^3 - 3*x^2 - 3*x - 1
    ],
    [
        -1715019399,
        x^10 - 4*x^9 + 5*x^8 + x^7 - 10*x^6 + 11*x^5 - 3*x^4 - 4*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1715458519,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 5*x^5 + 5*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -1716168303,
        x^10 - 5*x^9 + 13*x^8 - 22*x^7 + 29*x^6 - 30*x^5 + 24*x^4 - 14*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -1716896287,
        x^10 - 3*x^9 + 3*x^8 + 2*x^7 - 7*x^6 + 6*x^5 - 5*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1717017359,
        x^10 - x^9 + 2*x^8 - 4*x^7 + x^6 - 4*x^5 + 2*x^4 + x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -1717105703,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 19*x^6 - 24*x^5 + 25*x^4 - 21*x^3 + 13*x^2 - 5*x + 1
    ],
    [
        -1717145999,
        x^10 - 2*x^8 + 2*x^6 - x^5 - x^4 + x^3 + 1
    ],
    [
        -1717951751,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        -1718931887,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1719547247,
        x^10 - x^9 + x^8 - x^6 + 2*x^5 - x^4 + 2*x^2 - 2*x + 1
    ],
    [
        1721342521,
        x^10 - x^9 - x^8 - 2*x^7 + 2*x^6 + 3*x^5 + x^4 - 2*x^2 - x - 1
    ],
    [
        1721848801,
        x^10 - x^9 - x^8 + 4*x^7 - 2*x^6 - 3*x^5 + 4*x^4 - 3*x^2 + x + 1
    ],
    [
        1721957849,
        x^10 - x^8 - 3*x^7 - 3*x^6 + 5*x^4 + 8*x^3 + 7*x^2 + 4*x + 1
    ],
    [
        -1723254183,
        x^10 + x^8 - x^7 + x^6 + x^4 + x^3 + 2*x^2 + 1
    ],
    [
        -1723880471,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 18*x^6 - 19*x^5 + 17*x^4 - 11*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -1723905167,
        x^10 - 3*x^8 - x^7 + 5*x^6 + 2*x^5 - 3*x^4 - 3*x^3 + x^2 + x + 1
    ],
    [
        -1723940375,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - x^5 + 2*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1724123927,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 12*x^5 + 13*x^4 - 12*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -1725688639,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 8*x^4 - 5*x^3 + 5*x^2 - x + 1
    ],
    [
        -1728525863,
        x^10 - 3*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 7*x^5 + 7*x^4 - 4*x^3 + 5*x^2 - x + 1
    ],
    [
        -1729311079,
        x^10 - 2*x^8 - x^7 + 3*x^6 + 2*x^5 - 3*x^4 - 3*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -1729340167,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 - x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -1729598999,
        x^10 - 2*x^8 + 3*x^6 - x^5 - 3*x^4 + 2*x^3 + 6*x^2 + 4*x + 1
    ],
    [
        -1730998847,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 + x^2 - 2*x + 1
    ],
    [
        -1731010847,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 3*x^6 - x^4 + x^3 + x^2 - 2*x + 1
    ],
    [
        -1731163351,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 2*x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -1731518127,
        x^10 - x^9 - x^8 + 3*x^7 + 2*x^6 - 7*x^5 + 4*x^4 + 3*x^3 - 3*x^2 - x + 1
    ],
    [
        -1731922319,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 8*x^5 + 7*x^4 - 6*x^3 + 3*x^2 - x + 1
    ],
    [
        1734293809,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 9*x^5 + 9*x^4 - 9*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1735790759,
        x^10 - 2*x^9 + 5*x^7 - 5*x^6 + 4*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        1735925761,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 2*x^6 + x^5 - x^4 - 5*x^3 + 3*x + 1
    ],
    [
        -1736026727,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 7*x^6 - 4*x^5 + 6*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -1736245999,
        x^10 - 3*x^8 + 4*x^6 - x^5 - x^4 + 3*x^3 + x^2 - x + 1
    ],
    [
        -1737166927,
        x^10 - x^9 - 2*x^7 + 3*x^6 - x^5 - 2*x^3 + 2*x + 1
    ],
    [
        1738551601,
        x^10 - x^9 - x^8 + x^7 + x^6 + 2*x^5 - 3*x^4 - 2*x^3 + 3*x^2 + x - 1
    ],
    [
        -1739669039,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1740193663,
        x^10 - x^9 + x^7 - 2*x^6 + 2*x^5 - x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -1740307087,
        x^10 - 2*x^9 + 3*x^7 - x^6 - 3*x^5 + 3*x^4 - x^2 + 1
    ],
    [
        1740466601,
        x^10 - x^9 - x^8 + 4*x^7 - 4*x^6 - 2*x^5 + 4*x^4 - x^3 - 1
    ],
    [
        1741188529,
        x^10 - 2*x^9 + 2*x^8 - 3*x^6 + 8*x^5 - 11*x^4 + 11*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        -1741268567,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 6*x^5 + 6*x^4 - 8*x^3 + 10*x^2 - 7*x + 2
    ],
    [
        1741625825,
        x^10 - x^8 - x^6 - 2*x^5 - x^4 - 3*x^3 + x^2 - 3*x + 1
    ],
    [
        -1742169383,
        x^10 - x^9 + x^8 - 3*x^7 + x^6 - x^5 + 4*x^4 + 2*x^3 + 3*x^2 + 1
    ],
    [
        -1742367839,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1743478871,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 - 2*x^5 + 3*x^4 - x^3 + x^2 - 2*x + 1
    ],
    [
        -1745583407,
        x^10 - x^9 - x^8 + x^7 + 2*x^6 + x^5 - 3*x^4 - 4*x^3 + x^2 + 3*x + 1
    ],
    [
        1745699833,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^4 - 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1745904551,
        x^10 + x^8 - x^6 - x^5 + x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1746171543,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 11*x^5 + 10*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1746808927,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        1747367257,
        x^10 - 3*x^9 + 3*x^8 - 5*x^6 + 10*x^5 - 11*x^4 + 9*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -1747446479,
        x^10 + 4*x^8 + 9*x^6 + 10*x^4 - x^3 + 6*x^2 - x + 1
    ],
    [
        -1747649439,
        x^10 + 2*x^8 - 3*x^7 - 4*x^5 - x^4 + 2*x^3 + x^2 + 2*x + 1
    ],
    [
        -1747973431,
        x^10 - x^9 - x^8 + 2*x^6 - 2*x^3 + x^2 + 1
    ],
    [
        -1748169647,
        x^10 - x^9 - x^8 + x^7 + x^5 + 2*x^4 - 4*x^3 + x^2 + 1
    ],
    [
        -1748244303,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 - x^5 - 3*x^4 + 3*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1748784343,
        x^10 - 2*x^8 - 2*x^7 + 2*x^6 + 3*x^5 + x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -1749351383,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 2*x^6 + 5*x^5 - 3*x^4 + 3*x^2 - 3*x + 1
    ],
    [
        -1749355039,
        x^10 - x^9 + x^8 - 2*x^7 + x^6 - 2*x^5 + x^4 - x^3 + x^2 + x + 1
    ],
    [
        -1749360527,
        x^10 - x^8 - 3*x^7 + x^5 + x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        -1751613575,
        x^10 - x^9 + 2*x^8 + x^5 - x^3 + x^2 - 2*x + 1
    ],
    [
        -1751632607,
        x^10 - x^9 + x^7 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1751949343,
        x^10 + 2*x^8 - x^7 + 2*x^6 - 3*x^5 + x^4 - 4*x^3 + 2*x^2 - x + 2
    ],
    [
        -1752221727,
        x^10 - x^9 + x^8 + 2*x^7 - 5*x^6 + 4*x^5 - 4*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -1752496831,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 2*x^5 - x^4 + 1
    ],
    [
        -1752717535,
        x^10 - 2*x^9 + 2*x^8 - 3*x^6 + 5*x^5 - 3*x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1752742063,
        x^10 - x^9 - x^8 - 2*x^7 + 4*x^6 + 2*x^5 - 4*x^3 + x + 1
    ],
    [
        -1753152887,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - 2*x^5 + x^4 + 2*x^2 + 1
    ],
    [
        -1753343287,
        x^10 - 2*x^7 + x^5 + 4*x^4 + 4*x^3 + 4*x^2 + 3*x + 1
    ],
    [
        -1754069639,
        x^10 - 2*x^7 + 4*x^4 + 4*x^3 + 4*x^2 + x + 1
    ],
    [
        -1754135551,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^5 + 3*x^4 - x^3 - x^2 + 1
    ],
    [
        -1754949847,
        x^10 - 3*x^9 + 3*x^8 - x^7 + x^6 - 3*x^5 + 2*x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        -1755229247,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 2*x^4 + x^3 + x + 1
    ],
    [
        -1755322399,
        x^10 - x^9 + 4*x^6 - 6*x^5 + 4*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        1755751001,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 11*x^5 + 8*x^4 - 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -1757149159,
        x^10 + x^8 - 2*x^7 + x^6 - x^5 + 2*x^4 - x^3 + x^2 - 2*x + 1
    ],
    [
        -1757619919,
        x^10 + 2*x^8 + 4*x^6 - 2*x^5 + 3*x^4 + x^2 + x + 1
    ],
    [
        -1757629039,
        x^10 - x^9 + 2*x^8 + 3*x^5 - 2*x^4 + x^3 - 2*x + 1
    ],
    [
        1758025961,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 3*x^5 + 2*x^4 - 4*x^3 + x^2 + 2*x - 1
    ],
    [
        -1758672247,
        x^10 - x^9 - x^7 + 2*x^6 - x^5 + 3*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -1758687607,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 22*x^6 - 27*x^5 + 26*x^4 - 19*x^3 + 11*x^2 - 4*x + 1
    ],
    [
        -1759226999,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 6*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -1759250327,
        x^10 - x^9 + 2*x^8 + x^6 + 3*x^5 + x^4 + 3*x^3 + 4*x^2 + x + 1
    ],
    [
        -1759280599,
        x^10 - 2*x^9 + x^8 + 4*x^7 - 8*x^6 + 6*x^5 + 4*x^4 - 12*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -1759323047,
        x^10 - x^9 - x^8 - 3*x^7 + 4*x^6 + 3*x^5 + x^4 - 4*x^3 - x^2 + x + 1
    ],
    [
        -1759793159,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 4*x^5 + x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        -1760333111,
        x^10 - x^9 + 2*x^5 - x^4 - x^3 + 1
    ],
    [
        -1760479839,
        x^10 - x^9 + x^8 - x^7 + x^6 + x^5 - 4*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        1761915361,
        x^10 - 3*x^9 + 2*x^8 + x^7 - 5*x^5 + 8*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1762544887,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 3*x^5 - 3*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        1763433601,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 7*x^6 - 7*x^5 + 5*x^4 - 3*x^3 + x^2 - 1
    ],
    [
        -1764590887,
        x^10 - x^9 + 2*x^8 + 2*x^7 + 4*x^5 + 2*x^4 + 2*x^3 + 3*x^2 + 1
    ],
    [
        -1764901799,
        x^10 + 3*x^8 + 3*x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1765890073,
        x^10 - 2*x^7 - 2*x^6 + x^5 + 3*x^4 + 3*x^3 - 2*x^2 - 2*x - 1
    ],
    [
        -1767674039,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 13*x^6 - 14*x^5 + 11*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        1768854481,
        x^10 + x^8 - 2*x^7 - 3*x^5 - x^3 + x^2 + x + 1
    ],
    [
        1768935001,
        x^10 - 2*x^8 - 2*x^7 + 2*x^6 + 3*x^5 + x^4 - x^3 - 1
    ],
    [
        -1769455287,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 10*x^6 - 11*x^5 + 15*x^4 - 13*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -1769852647,
        x^10 - x^9 + 3*x^8 + x^7 + 5*x^5 + 3*x^2 - 2*x + 1
    ],
    [
        -1770711031,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 11*x^5 + 11*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1771039919,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - x^5 + x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -1771356519,
        x^10 - 4*x^9 + 10*x^8 - 20*x^7 + 32*x^6 - 39*x^5 + 39*x^4 - 28*x^3 + 14*x^2 - 5*x + 1
    ],
    [
        -1772489647,
        x^10 - 2*x^5 + 5*x^3 + 7*x^2 + 4*x + 1
    ],
    [
        -1772633727,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 10*x^6 - 9*x^5 + 8*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        -1775331655,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 4*x^6 - 2*x^5 - 4*x^4 + 4*x^2 + 3*x + 1
    ],
    [
        -1775557279,
        x^10 - 3*x^9 + 3*x^8 - 5*x^5 + 10*x^4 - 10*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -1775981575,
        x^10 - x^9 + x^8 - x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -1776450119,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + x^6 + x^5 + x^3 - 2*x^2 + 1
    ],
    [
        -1776926479,
        x^10 - x^9 - x^7 + 3*x^6 - x^5 - 2*x^3 + x^2 + 1
    ],
    [
        -1777004207,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 5*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1777126895,
        x^10 + 2*x^8 - x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1777711423,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 5*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -1777865623,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 10*x^6 - 10*x^5 + 11*x^4 - 9*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -1778121007,
        x^10 - x^8 - 2*x^7 - 2*x^6 + 3*x^5 + 2*x^4 + 2*x^2 + 1
    ],
    [
        1778304433,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 4*x^6 + 3*x^5 - 5*x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        -1778529879,
        x^10 - 3*x^9 + 5*x^8 - 3*x^7 - 3*x^6 + 8*x^5 - 7*x^4 + 2*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        -1778562623,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 - 3*x^5 + 4*x^4 - 2*x + 1
    ],
    [
        -1778896079,
        x^10 - x^9 - x^6 + x^2 + 2*x + 1
    ],
    [
        -1779132119,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 14*x^6 - 12*x^5 + 9*x^4 - 6*x^3 + 3*x^2 - x + 1
    ],
    [
        -1779846599,
        x^10 - x^9 + 4*x^8 - 7*x^7 + 10*x^6 - 13*x^5 + 15*x^4 - 12*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -1780525895,
        x^10 - 2*x^9 + 2*x^8 - 5*x^7 + 7*x^6 - 6*x^5 + 7*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        1782591673,
        x^10 - x^9 + 2*x^8 + x^7 - 4*x^6 + 8*x^5 - 11*x^4 + 10*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        1783259425,
        x^10 - x^9 - 3*x^8 + 4*x^7 + 2*x^6 - 6*x^5 + 6*x^3 - 3*x - 1
    ],
    [
        -1784777263,
        x^10 + 2*x^8 - x^7 + 4*x^6 - 2*x^5 + 5*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        1784869361,
        x^10 - x^9 + 2*x^8 - x^7 - x^6 + 4*x^5 - 9*x^4 + 9*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        1785703961,
        x^10 - x^9 + 2*x^8 - 5*x^7 + 2*x^6 - 6*x^5 + 3*x^4 - 2*x^3 + 3*x^2 + x + 1
    ],
    [
        1787065625,
        x^10 - 2*x^9 + 6*x^8 - 7*x^7 + 10*x^6 - 7*x^5 + 5*x^4 - 3*x^3 - x - 1
    ],
    [
        -1787693207,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 9*x^5 + 9*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1787812847,
        x^10 - 2*x^9 + 4*x^8 - 2*x^7 + 5*x^5 - 4*x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        1787972881,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 7*x^3 + 8*x^2 - 5*x + 1
    ],
    [
        -1788072007,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 14*x^6 - 13*x^5 + 8*x^4 - 5*x^3 + 6*x^2 - 5*x + 2
    ],
    [
        -1788091783,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 - x^5 + 3*x^4 - x^3 - x + 1
    ],
    [
        -1788191447,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 5*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1788668887,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 5*x^6 - 4*x^5 + 2*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -1788911471,
        x^10 - 3*x^8 - 2*x^7 + 4*x^6 + 3*x^5 - 2*x^4 - 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -1788997775,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^6 + 3*x^5 - 2*x^4 + 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1789465087,
        x^10 - x^8 - x^7 + x^6 + 2*x^5 + 3*x^4 + x^3 - x^2 + x + 1
    ],
    [
        -1789917175,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - x^5 + 3*x^4 - 2*x^3 + x + 1
    ],
    [
        -1790100567,
        x^10 - 5*x^9 + 13*x^8 - 21*x^7 + 26*x^6 - 27*x^5 + 28*x^4 - 27*x^3 + 19*x^2 - 7*x + 1
    ],
    [
        -1790188047,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 3*x^6 + 2*x^5 - x^3 - 2*x^2 + x + 1
    ],
    [
        1790476417,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 6*x^6 - 9*x^5 + 7*x^4 - 5*x^3 + 5*x^2 - x + 1
    ],
    [
        -1790616871,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 7*x^6 - 3*x^5 + 2*x^3 - x + 1
    ],
    [
        -1790678647,
        x^10 - 4*x^9 + 8*x^8 - 10*x^7 + 8*x^6 - 3*x^5 - x^4 + 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -1791432959,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 17*x^6 - 16*x^5 + 12*x^4 - 7*x^3 + 3*x^2 - x + 1
    ],
    [
        1794856409,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 6*x^5 + 4*x^4 - x^3 - x^2 + x - 1
    ],
    [
        -1795072631,
        x^10 + x^8 - x^7 - x^6 - 2*x^5 - x^4 + 2*x^2 + 2*x + 1
    ],
    [
        1795099409,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 9*x^6 - 5*x^5 + 5*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        -1795570847,
        x^10 - x^9 + x^7 - 3*x^6 + 2*x^5 + x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1796747439,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + x^6 - x^5 - x^4 + 4*x^3 - x^2 - 2*x + 1
    ],
    [
        -1797311727,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 5*x^6 - x^5 + 3*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1797748751,
        x^10 - x^9 + x^7 + x^6 - 2*x^5 + x^4 + 3*x^3 - x^2 + 1
    ],
    [
        -1797827903,
        x^10 + 2*x^8 - 3*x^7 + 2*x^6 - 5*x^5 + 3*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        1797936137,
        x^10 - x^9 - x^7 - 2*x^6 + 2*x^5 + x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        -1798737079,
        x^10 - x^9 + x^7 - 4*x^5 + 5*x^4 - 2*x^2 + 1
    ],
    [
        -1800524615,
        x^10 - x^9 - x^6 - x^3 + 2*x^2 + 1
    ],
    [
        -1800987359,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^5 - 3*x^4 + 2*x^3 + x^2 + 1
    ],
    [
        1801408249,
        x^10 - x^9 + x^8 - 2*x^6 + x^5 - 2*x^4 + x^2 - x + 1
    ],
    [
        -1803041775,
        x^10 - 4*x^9 + 6*x^8 - 3*x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        1803251057,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 6*x^6 + 3*x^5 + 2*x^4 - 4*x^3 + 2*x^2 - 1
    ],
    [
        1803884729,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 5*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1804210847,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 6*x^5 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        1804394513,
        x^10 - 2*x^9 + x^7 + 2*x^6 - 4*x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        -1804531199,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 + 3*x^5 - x^4 - 5*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1804675599,
        x^10 - 3*x^9 + x^8 + 7*x^7 - 9*x^6 - 2*x^5 + 11*x^4 - 5*x^3 - 3*x^2 + 2*x + 1
    ],
    [
        -1805861959,
        x^10 + x^8 + x^6 - 2*x^5 + x^4 + x^3 + 3*x^2 + x + 1
    ],
    [
        -1806358007,
        x^10 - x^6 - x^5 - x^3 + 2*x + 1
    ],
    [
        -1806768423,
        x^10 - x^9 - x^7 + x^6 + 2*x^5 - x^4 - x^3 + 1
    ],
    [
        1807230673,
        x^10 + x^8 - x^7 + x^5 + x^4 + x^3 - x^2 - x - 1
    ],
    [
        1807658513,
        x^10 - x^9 - x^8 + x^7 + x^6 - 4*x^5 + 2*x^4 + 3*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        1808248441,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 16*x^6 - 20*x^5 + 18*x^4 - 14*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -1808448647,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 7*x^6 - 5*x^5 + 6*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1808564679,
        x^10 - x^9 - 3*x^8 + x^7 + 7*x^6 + x^5 - 6*x^4 - 4*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -1809069407,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + x^5 + 3*x^4 - x^3 + 2*x + 1
    ],
    [
        1809431689,
        x^10 - 2*x^9 + 4*x^7 - 6*x^6 + x^5 + 5*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1809662111,
        x^10 + x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 4*x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1809722007,
        x^10 - x^9 + x^8 + 2*x^7 - x^6 + x^5 + 2*x^4 + x^3 + x^2 + x + 1
    ],
    [
        -1811485079,
        x^10 - 2*x^8 - x^7 + 3*x^4 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        -1811528375,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 18*x^6 - 19*x^5 + 17*x^4 - 12*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -1811641847,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 12*x^6 - 11*x^5 + 10*x^4 - 6*x^3 + 5*x^2 - x + 1
    ],
    [
        -1812145527,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 9*x^5 + 14*x^4 - 15*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        -1812584639,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 11*x^5 + 11*x^4 - 11*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        1813264441,
        x^10 - 3*x^7 + 4*x^4 - x^3 - x^2 - 2*x + 1
    ],
    [
        -1813529071,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -1814365783,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 7*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -1815342695,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - x^4 + x^3 - 2*x^2 + 1
    ],
    [
        -1815471127,
        x^10 - 2*x^7 + x^5 + 2*x^4 - x^3 - x + 1
    ],
    [
        -1815865559,
        x^10 + 2*x^8 - 3*x^7 - x^6 - 4*x^5 + x^4 + 2*x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -1816069127,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 14*x^6 - 16*x^5 + 17*x^4 - 15*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        1816643921,
        x^10 - 2*x^8 - 3*x^7 + 5*x^5 + 2*x^4 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        1817546009,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 13*x^6 - 11*x^5 + 6*x^4 - 2*x^2 + 2*x - 1
    ],
    [
        1819466777,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 14*x^6 - 13*x^5 + 9*x^4 - 7*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -1819751431,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 17*x^6 - 17*x^5 + 15*x^4 - 11*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -1820544199,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 5*x^5 + 2*x^4 + x^3 - 2*x + 1
    ],
    [
        -1821083783,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 7*x^6 - 5*x^5 + 2*x^4 - x^3 + x^2 + 1
    ],
    [
        -1821158407,
        x^10 + x^6 - 3*x^5 - x^4 + x^3 + 2*x^2 - x + 1
    ],
    [
        -1821345935,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -1821406079,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 4*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1821560567,
        x^10 + x^8 - x^7 + 2*x^5 + 3*x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -1821754159,
        x^10 - 2*x^7 + x^5 + 3*x^4 - x^3 - x^2 - x + 1
    ],
    [
        1822358897,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 7*x^5 + 2*x^4 - x^3 + 2*x - 1
    ],
    [
        -1823227447,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 3*x^6 + x^5 + x^3 + x^2 - 2*x + 1
    ],
    [
        -1823329247,
        x^10 - x^9 + x^7 - x^6 - 2*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1823662831,
        x^10 - x^9 - x^8 + 4*x^7 - 3*x^6 - x^5 + 5*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -1824084439,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 17*x^6 - 19*x^5 + 19*x^4 - 14*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        1825360673,
        x^10 - x^9 + 3*x^7 - 3*x^6 + x^5 + 2*x^4 - 3*x^3 + 2*x^2 - 1
    ],
    [
        -1825683543,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 2*x^6 + 3*x^5 - x^4 + 4*x^3 - x + 1
    ],
    [
        1826882153,
        x^10 - 2*x^8 - 2*x^7 + x^6 + 4*x^5 + 2*x^4 - x^3 - 2*x^2 - x + 1
    ],
    [
        -1826977599,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 3*x^5 + 2*x^4 - x^2 + 1
    ],
    [
        -1827094887,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 + x^6 - x^5 + 3*x^4 - 2*x^2 + 1
    ],
    [
        -1827198431,
        x^10 - x^9 + 2*x^8 + 2*x^7 - x^6 + 5*x^5 + 2*x^4 + 4*x^2 - x + 1
    ],
    [
        -1827256239,
        x^10 - 2*x^9 + x^8 + 4*x^7 - 6*x^6 + 4*x^5 - x^4 - 4*x^3 + 8*x^2 - 5*x + 1
    ],
    [
        1827309753,
        x^10 - 2*x^9 + x^8 - x^7 + x^6 - 2*x^5 + 5*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1827491191,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 4*x^6 - 3*x^5 - 3*x^4 + 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1827543167,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 5*x^6 - 4*x^5 + 2*x^4 - x^3 + x^2 + 1
    ],
    [
        -1829886471,
        x^10 - x^9 - x^8 + x^7 + 2*x^6 - x^5 - 4*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1830653807,
        x^10 - x^9 - x^8 + 3*x^7 - 3*x^6 + 2*x^5 + 3*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        1831288841,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 10*x^5 + 9*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1831662167,
        x^10 - x^9 + 2*x^5 - 3*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        1832009633,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 4*x^6 - 5*x^5 - 2*x^4 + 4*x^3 + x^2 - 2*x - 1
    ],
    [
        -1832310407,
        x^10 - 2*x^9 + x^8 + x^7 + x^4 - x^3 + 2*x + 1
    ],
    [
        -1832406599,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 7*x^5 + 8*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -1833061759,
        x^10 - 3*x^9 + 3*x^8 - 2*x^6 + 2*x^5 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1833783071,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^6 + x^5 + 4*x^4 - x^3 + x^2 + 3*x + 1
    ],
    [
        -1834289287,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 2*x^6 - 2*x^5 - x^4 + x^3 - x^2 + x + 1
    ],
    [
        -1834786127,
        x^10 + 4*x^8 - x^7 + 6*x^6 - 3*x^5 + 5*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -1835032079,
        x^10 - 2*x^9 + 2*x^7 + x^6 - 4*x^5 + 2*x^4 + x^3 - x + 1
    ],
    [
        -1835656831,
        x^10 - x^9 - x^8 + 2*x^6 - 2*x^4 + x^3 + 1
    ],
    [
        1836414521,
        x^10 - x^9 - 2*x^8 + 2*x^7 + x^6 - 3*x^5 + 2*x^4 + 4*x^3 - x^2 - 3*x - 1
    ],
    [
        1836840137,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 6*x^6 - 3*x^5 - x^4 + 4*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -1837356295,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 6*x^5 + 5*x^4 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        1837466297,
        x^10 - 2*x^9 + x^8 - x^7 - x^6 + 3*x^5 + x^3 - 2*x - 1
    ],
    [
        -1838941471,
        x^10 - x^7 + x^6 + x^4 - x^3 - x + 1
    ],
    [
        -1839068039,
        x^10 - x^9 + 3*x^8 - x^7 + 4*x^6 + 2*x^5 + 2*x^4 + 3*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -1840284927,
        x^10 - 2*x^9 + 4*x^7 - 6*x^6 + 5*x^5 + x^4 - 8*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -1841491447,
        x^10 - 4*x^9 + 7*x^8 - 4*x^7 - 5*x^6 + 12*x^5 - 7*x^4 - 3*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        1841866289,
        x^10 - 4*x^9 + 8*x^8 - 10*x^7 + 9*x^6 - 5*x^5 - x^4 + 5*x^3 - 3*x^2 + 1
    ],
    [
        -1841909167,
        x^10 - 3*x^9 + 5*x^8 - 9*x^7 + 12*x^6 - 13*x^5 + 14*x^4 - 11*x^3 + 8*x^2 - 5*x + 2
    ],
    [
        -1843508167,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 4*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -1843684919,
        x^10 - x^9 - 2*x^8 + 2*x^7 + x^6 - 2*x^5 + x^4 - x^3 + x^2 + 1
    ],
    [
        1844444809,
        x^10 - 2*x^7 - x^5 + x^4 - x^3 + x^2 - x + 1
    ],
    [
        1844732801,
        x^10 - 3*x^8 - 2*x^7 + 4*x^6 + 7*x^5 - 3*x^4 - 7*x^3 + 3*x + 1
    ],
    [
        -1845287879,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 7*x^5 + 7*x^4 - 6*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1847825743,
        x^10 - x^9 - x^6 + 2*x^5 + x^4 - x^3 - x^2 + 1
    ],
    [
        -1848292263,
        x^10 - 3*x^8 + 6*x^6 - x^5 - 6*x^4 - 3*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        1849145833,
        x^10 - 2*x^8 - 2*x^7 + 2*x^6 + 5*x^5 - x^4 - 5*x^3 + x^2 + 3*x - 1
    ],
    [
        -1854331711,
        x^10 - 3*x^6 + x^4 + 3*x^2 - x + 1
    ],
    [
        -1854355327,
        x^10 - 4*x^8 - 2*x^7 + 7*x^6 + 5*x^5 - 4*x^4 - 5*x^3 + 2*x + 1
    ],
    [
        -1854579159,
        x^10 - x^9 + 2*x^8 - x^7 - x^6 + x^5 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1854940103,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 15*x^6 - 13*x^5 + 8*x^4 - x^3 - x^2 + 1
    ],
    [
        1854951961,
        x^10 - x^9 - x^8 + 3*x^6 - 3*x^4 - x^3 + x^2 + x - 1
    ],
    [
        -1855513567,
        x^10 - 2*x^9 + 6*x^8 - 6*x^7 + 9*x^6 - 3*x^5 + 5*x^4 + x^3 + 3*x^2 + x + 1
    ],
    [
        -1855743991,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 + 2*x^5 - 4*x^4 + 3*x^3 + x^2 - 2*x + 1
    ],
    [
        1857411089,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 3*x^6 - 2*x^5 + 3*x^4 - 2*x^3 + x^2 - 1
    ],
    [
        -1857432343,
        x^10 - x^9 - x^8 + x^7 + 2*x^6 - x^5 - 3*x^4 + 3*x^3 + x^2 - 2*x + 1
    ],
    [
        -1858132127,
        x^10 - 2*x^9 + 4*x^7 - x^6 - 6*x^5 + 5*x^4 + x^3 - 2*x + 1
    ],
    [
        1858216873,
        x^10 - x^9 - x^8 - x^7 - x^6 + 4*x^5 + 4*x^4 - 3*x^3 - 4*x^2 + 1
    ],
    [
        -1858319167,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 4*x^6 - 2*x^5 - 2*x^4 + 3*x^3 - 2*x + 1
    ],
    [
        -1858514807,
        x^10 - x^9 + 2*x^8 - 2*x^6 + 3*x^5 - 2*x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1859654943,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 5*x^6 - 4*x^5 - 4*x^4 + 4*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1860036183,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 6*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1861408735,
        x^10 - x^9 + x^8 - 2*x^7 - x^6 - 3*x^5 + 2*x^4 + x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -1861460919,
        x^10 - x^9 - x^8 + 4*x^7 - 5*x^5 + 3*x^4 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        1861475521,
        x^10 - 2*x^9 - x^8 + 3*x^7 + x^6 - x^4 - 4*x^3 + 3*x + 1
    ],
    [
        -1861554231,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 - 4*x^5 - 3*x^4 + 3*x^3 + 5*x^2 + 3*x + 1
    ],
    [
        1862230369,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 3*x^6 - 2*x^5 + 4*x^4 - x^3 - x^2 + 1
    ],
    [
        1862499641,
        x^10 - x^9 + 3*x^7 - x^6 - x^5 + 2*x^4 - x^3 - 3*x^2 - x + 1
    ],
    [
        -1862601959,
        x^10 - x^9 - x^7 + x^5 + x^4 + 2*x^3 + 1
    ],
    [
        -1864105351,
        x^10 + 3*x^8 - x^7 + x^6 - 3*x^5 - 2*x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        1864310113,
        x^10 - 2*x^9 + 6*x^8 - 8*x^7 + 12*x^6 - 11*x^5 + 8*x^4 - 5*x^3 - x - 1
    ],
    [
        -1864761831,
        x^10 - 4*x^9 + 11*x^8 - 20*x^7 + 26*x^6 - 25*x^5 + 18*x^4 - 10*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1865077519,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 9*x^6 - 9*x^5 + 9*x^4 - 6*x^3 + 3*x^2 - x + 1
    ],
    [
        -1865384095,
        x^10 - 2*x^7 + 3*x^6 + 2*x^5 + 2*x^4 - 3*x^3 - 2*x^2 + 1
    ],
    [
        1865391137,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 10*x^6 - 4*x^5 - 3*x^4 + 6*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        -1865957143,
        x^10 - 2*x^9 + x^8 + x^6 - x^5 + x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1866832343,
        x^10 - x^9 + x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 4*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        1866872681,
        x^10 - x^9 + x^8 - 3*x^7 + 5*x^6 - 3*x^5 + 3*x^4 - 4*x^3 + x^2 + 2*x - 1
    ],
    [
        -1867642799,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 3*x^6 - 2*x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -1867669543,
        x^10 + 3*x^8 - x^7 + 3*x^6 - 2*x^5 + 2*x^4 - 2*x^3 - x + 1
    ],
    [
        -1867885175,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 4*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        -1867885175,
        x^10 - 4*x^9 + 7*x^8 - 8*x^7 + 9*x^6 - 6*x^5 + 2*x^4 - 2*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -1871047679,
        x^10 - x^9 + x^8 - x^7 + 2*x^6 - 3*x^5 + 3*x^4 - x^3 + x^2 - 2*x + 1
    ],
    [
        1871899609,
        x^10 - x^7 - 3*x^6 + x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        -1871990167,
        x^10 - x^9 + x^8 - x^7 + x^4 + x^2 - 2*x + 1
    ],
    [
        -1873146703,
        x^10 - 3*x^9 + 3*x^8 - 3*x^6 + 4*x^5 - 3*x^4 + x^3 + 3*x^2 - 3*x + 1
    ],
    [
        1873231601,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - x^5 + 2*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1875172303,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 5*x^6 - 3*x^4 + 3*x^3 - x^2 + 1
    ],
    [
        -1875492711,
        x^10 - 2*x^9 + 2*x^8 - 6*x^6 + 7*x^5 - x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1875946847,
        x^10 - 4*x^9 + 6*x^8 - x^7 - 6*x^6 + 4*x^5 + 3*x^4 - 2*x^3 - x^2 + 1
    ],
    [
        -1876091159,
        x^10 - 2*x^9 + 2*x^8 - 3*x^6 + 5*x^5 - x^4 - 5*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1876483967,
        x^10 - 2*x^9 + x^8 + x^7 - x^6 - 2*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1876803935,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 2*x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1877769319,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 8*x^6 - 8*x^5 + 8*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1878058881,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 8*x^6 + 13*x^5 - 13*x^4 + 9*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -1878530047,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 8*x^6 - 5*x^5 + 2*x^4 + x^3 - x^2 + 1
    ],
    [
        -1878847199,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 7*x^6 - 7*x^5 + 8*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1881246239,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 4*x^6 - 5*x^5 + 7*x^4 - 9*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        1882689353,
        x^10 - 2*x^9 + 3*x^8 - x^7 - x^6 + 3*x^5 - 4*x^4 + 5*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        1883404441,
        x^10 - 2*x^8 - 3*x^7 + x^5 + 4*x^4 + 2*x^3 + 4*x^2 + 1
    ],
    [
        -1884544223,
        x^10 - 2*x^9 + x^8 + x^7 + x^6 - 3*x^5 + x^4 + 2*x^3 - 2*x + 1
    ],
    [
        1884783721,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 10*x^5 + 9*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1885487063,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + x^6 - 2*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        -1885702927,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 7*x^6 - 7*x^5 + 7*x^4 - 6*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1886454535,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 8*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1886657103,
        x^10 - 5*x^9 + 10*x^8 - 7*x^7 - 5*x^6 + 11*x^5 - 4*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        -1887519239,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^6 + 3*x^5 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1887716583,
        x^10 - 4*x^9 + 8*x^8 - 13*x^7 + 18*x^6 - 17*x^5 + 13*x^4 - 11*x^3 + 6*x^2 - x + 1
    ],
    [
        1888128217,
        x^10 - 2*x^9 + 2*x^7 - 2*x^6 + x^5 + 3*x^4 - 3*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -1888632767,
        x^10 - x^8 - x^7 + x^5 + x^4 - x^3 - x^2 + x + 1
    ],
    [
        -1888902359,
        x^10 - 2*x^9 + x^8 + x^7 - 2*x^5 + 4*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        1889487473,
        x^10 - 4*x^8 - x^7 + 6*x^6 + x^5 - 4*x^4 + x^2 + 1
    ],
    [
        1890083929,
        x^10 - x^9 - x^8 + x^7 + x^6 - 2*x^4 + 3*x^3 + x^2 - 3*x + 1
    ],
    [
        -1890096039,
        x^10 - x^9 + 2*x^8 - 3*x^6 + 2*x^5 - x^4 - 4*x^3 + x^2 + 3*x + 1
    ],
    [
        -1890201951,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 7*x^4 - 9*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -1890222487,
        x^10 - x^9 + 2*x^8 - x^7 + 3*x^6 - 2*x^5 + 5*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        1891246457,
        x^10 - x^9 + 2*x^8 - x^7 - x^6 + x^5 - x^4 + 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -1891249991,
        x^10 - 2*x^9 + 2*x^7 - 2*x^4 - 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -1891479671,
        x^10 - 5*x^9 + 12*x^8 - 18*x^7 + 20*x^6 - 18*x^5 + 13*x^4 - 7*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1891671119,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 5*x^6 + 5*x^5 - x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1891854999,
        x^10 + 2*x^8 - x^7 + 2*x^6 + x^5 + 6*x^4 + 6*x^3 + 5*x^2 + 2*x + 1
    ],
    [
        -1892037079,
        x^10 - x^9 - 2*x^8 + 2*x^7 + x^6 - x^4 + x^2 - x + 1
    ],
    [
        1892053169,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - 2*x^5 + 2*x^4 - x^3 - x^2 + x - 1
    ],
    [
        -1892359159,
        x^10 + 2*x^8 - 2*x^5 + 2*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -1892732103,
        x^10 + 4*x^8 - x^7 + 5*x^6 - 3*x^5 - x^3 - 3*x^2 + x + 1
    ],
    [
        1893465625,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^6 - 2*x^5 + 7*x^4 - 11*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        1893838393,
        x^10 - 2*x^9 - x^8 + 4*x^7 - x^6 - 3*x^5 + x^4 + 3*x^3 - 2*x - 1
    ],
    [
        -1894170871,
        x^10 - 2*x^9 + x^8 + 2*x^6 - x^5 - 3*x^4 + 4*x^3 + x^2 - 2*x + 1
    ],
    [
        1894631881,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 4*x^5 - 3*x^3 + 3*x^2 - 1
    ],
    [
        -1894917863,
        x^10 - 2*x^9 - x^8 + 3*x^7 + x^4 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        1895007913,
        x^10 - x^7 - 3*x^6 + x^5 - x^4 + x^3 + 4*x^2 - 2*x - 1
    ],
    [
        -1895090471,
        x^10 - x^9 + x^7 - 2*x^6 + x^5 + x^4 + 2*x^2 + 1
    ],
    [
        -1895727007,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 6*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1896111791,
        x^10 - x^9 - x^7 + x^4 - x^3 + x^2 + 1
    ],
    [
        -1896149543,
        x^10 - 2*x^8 - 3*x^7 + 4*x^6 + 4*x^5 - 2*x^4 - 6*x^3 + x^2 + 3*x + 1
    ],
    [
        -1897163327,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - x^6 + 5*x^5 - 6*x^4 + 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1897498007,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 2*x^3 - x^2 + 1
    ],
    [
        -1898060527,
        x^10 - x^9 + 2*x^8 - x^7 + 4*x^6 - 4*x^5 + 6*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1898411807,
        x^10 - x^9 - 3*x^7 + 6*x^6 - 2*x^5 + 2*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1899386719,
        x^10 - x^9 - x^8 + 2*x^7 - x^6 + x^4 - x + 1
    ],
    [
        -1900259519,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 4*x^6 - 6*x^5 + 6*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1900640519,
        x^10 - x^9 + 2*x^8 - x^7 - x^6 + 2*x^5 - 4*x^4 + 3*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1900650127,
        x^10 - x^8 - 2*x^7 + x^6 + 3*x^5 + 2*x^4 - x^3 - 3*x^2 + 1
    ],
    [
        1902766049,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 13*x^6 - 16*x^5 + 15*x^4 - 13*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        1903393673,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 4*x^5 - 7*x^4 + 6*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -1903952063,
        x^10 - 2*x^8 + 2*x^2 - x + 1
    ],
    [
        -1904320519,
        x^10 - 3*x^7 + 2*x^6 + x^5 + 3*x^4 - 3*x^3 - x^2 + 1
    ],
    [
        -1904672783,
        x^10 - x^9 - x^8 - x^7 + 3*x^6 - 2*x^5 + x^4 + 2*x^2 - 2*x + 1
    ],
    [
        -1905185951,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 5*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1906302263,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 10*x^5 + 8*x^4 - 5*x^3 + 2*x^2 - x + 1
    ],
    [
        -1906346335,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - x^6 + 3*x^5 - x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1907227319,
        x^10 - x^9 - 2*x^8 + 3*x^7 - 4*x^5 + 4*x^4 + 3*x^3 - 3*x^2 - x + 1
    ],
    [
        -1907509183,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 5*x^6 + 2*x^4 + x^2 - 2*x + 1
    ],
    [
        -1907553079,
        x^10 - x^9 - x^6 + 2*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1907945351,
        x^10 - x^9 - x^8 - x^6 + 4*x^5 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -1908362215,
        x^10 - x^9 + 3*x^8 + x^7 - 2*x^6 + 6*x^5 - 3*x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        1908924089,
        x^10 + x^8 - 2*x^7 - 2*x^6 - x^5 + 2*x^4 + 3*x^3 - 1
    ],
    [
        1909055801,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 5*x^6 - 6*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -1909365551,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 10*x^6 - 13*x^5 + 15*x^4 - 13*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -1910257159,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        1910665793,
        x^10 - 3*x^9 + 7*x^8 - 13*x^7 + 19*x^6 - 25*x^5 + 26*x^4 - 22*x^3 + 14*x^2 - 6*x + 1
    ],
    [
        -1911566663,
        x^10 + 3*x^8 + 4*x^6 - x^5 + 4*x^4 + 4*x^2 + 1
    ],
    [
        -1911581127,
        x^10 - x^8 - x^7 + x^6 + x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -1911701383,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 5*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        1912147001,
        x^10 - 4*x^9 + 9*x^8 - 16*x^7 + 21*x^6 - 24*x^5 + 22*x^4 - 17*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        1912455841,
        x^10 - x^9 - x^8 + 5*x^7 - 5*x^6 + 6*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1912682593,
        x^10 - 2*x^8 - x^7 - x^5 + 4*x^3 + x^2 - 2*x - 1
    ],
    [
        -1913604831,
        x^10 - x^8 - 4*x^7 - 3*x^6 + x^5 + 6*x^4 + 7*x^3 + 6*x^2 + 2*x + 1
    ],
    [
        1915647769,
        x^10 - x^9 - 3*x^8 + 4*x^7 + 2*x^6 - 4*x^5 + x^3 - 1
    ],
    [
        -1916810047,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 2*x^5 - 2*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1917441527,
        x^10 - x^9 + x^8 - 2*x^7 + x^6 - 2*x^5 + x^3 + x + 1
    ],
    [
        -1917477279,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 + x^5 + 3*x^4 - 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -1918111039,
        x^10 - x^9 - x^8 + x^7 + 4*x^6 - 3*x^5 - 3*x^4 + 3*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -1918198719,
        x^10 - x^8 - x^7 - x^6 + x^4 + x^2 + 2*x + 1
    ],
    [
        1918281353,
        x^10 - x^9 - 3*x^8 + 5*x^7 + x^6 - 7*x^5 + 2*x^4 + 5*x^3 - x^2 - 2*x + 1
    ],
    [
        -1918805023,
        x^10 - x^9 - 3*x^8 + 5*x^7 + 2*x^6 - 7*x^5 + 2*x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -1919043319,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 2*x^6 + x^5 - 2*x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -1920086039,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 5*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        1920323729,
        x^10 - x^9 + x^8 + x^7 - 4*x^5 + 7*x^4 - 6*x^3 + x^2 + 2*x - 1
    ],
    [
        -1920442343,
        x^10 - 2*x^8 - 3*x^7 + 4*x^6 + 5*x^5 - 4*x^3 - x^2 + 1
    ],
    [
        -1920902831,
        x^10 - x^9 + 3*x^7 - 4*x^6 + 3*x^5 + 2*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1920909473,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 7*x^5 + 7*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        -1920922183,
        x^10 - 2*x^9 + 6*x^8 - 9*x^7 + 14*x^6 - 15*x^5 + 15*x^4 - 11*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -1922305967,
        x^10 - 2*x^9 + 3*x^8 + x^7 - 4*x^6 + 6*x^5 - x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1922541407,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 4*x^6 - x^5 + 3*x^4 + 2*x^2 + x + 1
    ],
    [
        -1922991239,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 20*x^6 - 20*x^5 + 18*x^4 - 13*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -1922997319,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + 2*x^5 - x^3 + x^2 - x + 1
    ],
    [
        -1923409223,
        x^10 - x^8 - 2*x^7 + 2*x^6 + x^5 + 2*x^4 - 3*x^3 + 1
    ],
    [
        -1924128071,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 17*x^6 - 17*x^5 + 16*x^4 - 13*x^3 + 9*x^2 - 5*x + 2
    ],
    [
        -1925878319,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 2*x^6 + 3*x^5 - x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -1925936975,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 13*x^6 - 12*x^5 + 10*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        1926300169,
        x^10 - x^9 + 2*x^8 + x^6 + 3*x^5 + 3*x^3 + x^2 + 1
    ],
    [
        1926436121,
        x^10 - x^9 + x^8 + 2*x^5 - 2*x^4 + x^2 - 1
    ],
    [
        -1927304199,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 5*x^6 - 6*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        -1928436391,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 8*x^5 + 8*x^4 - 5*x^3 + 2*x^2 - x + 1
    ],
    [
        -1928441439,
        x^10 - 3*x^7 + 7*x^5 - 6*x^3 + 3*x + 1
    ],
    [
        1928970289,
        x^10 - x^9 - x^7 + 4*x^5 - 2*x^4 - 3*x^3 + 3*x^2 + x - 1
    ],
    [
        -1929846951,
        x^10 - 3*x^9 + 3*x^8 - 2*x^7 + 6*x^6 - 13*x^5 + 16*x^4 - 12*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -1930291823,
        x^10 - 2*x^9 + 2*x^8 + x^6 + x^5 - 3*x^4 + 3*x^3 + x^2 - x + 1
    ],
    [
        1930376593,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 2*x^5 - 4*x^3 + 7*x^2 - 5*x + 1
    ],
    [
        1930653481,
        x^10 - 2*x^9 + x^8 - x^7 + x^6 + x^5 - 2*x^4 + x^3 - x^2 + x + 1
    ],
    [
        -1930869719,
        x^10 - x^9 + 2*x^8 + 2*x^6 + 2*x^5 + 4*x^4 + 2*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        1931242777,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 7*x^6 + 8*x^5 - 3*x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1931663287,
        x^10 - x^9 + x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 2*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        1932444593,
        x^10 - x^9 - 2*x^8 + 4*x^7 - x^6 - 4*x^5 + 5*x^4 - x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -1933101119,
        x^10 - x^9 + 2*x^8 - 5*x^7 + 5*x^6 - 6*x^5 + 8*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1934156799,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 7*x^5 + 9*x^4 - 11*x^3 + 10*x^2 - 6*x + 3
    ],
    [
        -1934207983,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 + 2*x^5 - 5*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1934390079,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + 2*x^4 - x^3 + 2*x + 1
    ],
    [
        1934756777,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 - 2*x^5 + 3*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -1935043063,
        x^10 - x^9 + 2*x^8 - x^7 - 2*x^5 - x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        1937011001,
        x^10 - x^9 + 2*x^8 + 2*x^4 - 4*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1937043639,
        x^10 - x^9 + 4*x^7 + x^6 - x^5 + 4*x^4 + 6*x^3 + 6*x^2 + 4*x + 1
    ],
    [
        -1937247759,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 2*x^6 - 3*x^5 + 4*x^4 + 2*x^3 - 2*x^2 - 3*x + 3
    ],
    [
        1937657521,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 15*x^6 - 14*x^5 + 10*x^4 - 5*x^3 + x^2 - 1
    ],
    [
        -1939802087,
        x^10 - 2*x^9 + 5*x^8 - 9*x^7 + 12*x^6 - 13*x^5 + 13*x^4 - 10*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -1940231887,
        x^10 - x^8 - x^7 + 3*x^6 - 2*x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1941268015,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 3*x^5 + x^3 - x^2 + x + 1
    ],
    [
        -1941510951,
        x^10 - 2*x^9 + x^7 - x^5 + 4*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -1942123311,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 4*x^6 - 5*x^4 + 5*x^3 + x^2 - 3*x + 1
    ],
    [
        1942383113,
        x^10 - 2*x^9 + 2*x^8 - 3*x^6 + 2*x^5 - x^3 + x + 1
    ],
    [
        -1943421127,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 6*x^5 + 8*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        1945143441,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 6*x^6 - 9*x^5 + 8*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        -1945170967,
        x^10 - x^9 + x^8 - 2*x^6 + 2*x^5 + x^3 - 2*x + 1
    ],
    [
        -1945444687,
        x^10 - x^7 + x^6 - 2*x^5 - 2*x^3 + 2*x^2 + x + 1
    ],
    [
        -1946685023,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 5*x^5 + 5*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        -1947687039,
        x^10 - 2*x^9 + 7*x^8 - 8*x^7 + 14*x^6 - 10*x^5 + 11*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        1948119673,
        x^10 - x^9 - x^8 + x^7 + x^6 - 3*x^5 + x^4 + 2*x^3 + x^2 - 2*x - 1
    ],
    [
        1948429801,
        x^10 - x^9 - 2*x^8 + 3*x^7 - 2*x^6 + 5*x^4 - 5*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -1948442719,
        x^10 - x^9 + x^7 + x^6 - 3*x^5 + 2*x^4 + x^3 - x^2 - x + 1
    ],
    [
        -1948648727,
        x^10 + x^6 - 2*x^5 + 4*x^4 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1948688711,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 9*x^6 - 9*x^5 + 9*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1949773681,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 + 4*x^4 + 3*x^3 + x^2 - 1
    ],
    [
        -1949868703,
        x^10 - 2*x^9 + x^8 - x^5 + 2*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1953898119,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 + x^5 + 2*x^4 - 7*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        -1954082719,
        x^10 - 2*x^9 + 4*x^7 - 3*x^6 - 4*x^5 + 6*x^4 + 3*x^3 - 4*x^2 - x + 1
    ],
    [
        -1955021503,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 15*x^6 - 15*x^5 + 14*x^4 - 11*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -1956589871,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 + 3*x^6 - 2*x^5 + 4*x^4 - 6*x^3 + 7*x^2 - 5*x + 2
    ],
    [
        -1956604167,
        x^10 - x^9 - 3*x^8 + 5*x^7 - 5*x^5 + 4*x^4 - x^3 + x^2 - x + 1
    ],
    [
        -1956756367,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 20*x^6 - 23*x^5 + 23*x^4 - 19*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        -1956992135,
        x^10 - 5*x^9 + 14*x^8 - 25*x^7 + 32*x^6 - 30*x^5 + 24*x^4 - 18*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        -1957769207,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 3*x^5 + 2*x^3 - x + 1
    ],
    [
        -1958101759,
        x^10 + x^8 - 2*x^7 - x^6 - x^5 + x^4 + 2*x^3 + 2*x^2 + x + 1
    ],
    [
        1958123857,
        x^10 - x^9 - x^8 + x^7 - x^6 + 2*x^4 - x^3 + 2*x - 1
    ],
    [
        1958608961,
        x^10 - 2*x^9 + x^8 + x^7 - 4*x^6 + 3*x^5 - x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        -1961287087,
        x^10 - 2*x^9 + 2*x^8 - x^6 + x^5 + 2*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        1963463953,
        x^10 - 4*x^9 + 6*x^8 - 5*x^7 + 2*x^6 + 3*x^5 - 5*x^4 + 5*x^3 - 4*x^2 + x - 1
    ],
    [
        1965766841,
        x^10 - x^9 + 2*x^8 - 2*x^6 + 2*x^5 - 2*x^4 - 2*x^3 + 3*x^2 + x - 1
    ],
    [
        -1966178239,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 + x^5 - x^4 + x^3 + x + 1
    ],
    [
        -1966317487,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 2*x^6 - 3*x^5 + 7*x^4 - 3*x^3 - x^2 + x + 1
    ],
    [
        1966832513,
        x^10 - x^9 - x^7 + x^6 + 3*x^5 - x^4 + 2*x^2 + 2*x + 1
    ],
    [
        -1967247479,
        x^10 - 3*x^8 + 3*x^6 - x^5 - x^4 + x^3 + 1
    ],
    [
        -1967986999,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 12*x^6 - 14*x^5 + 14*x^4 - 12*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        1968085601,
        x^10 - 2*x^8 - x^7 + 4*x^6 + 4*x^5 - 2*x^4 - 3*x^3 - x^2 + 1
    ],
    [
        1968287441,
        x^10 - x^9 - x^7 + 4*x^6 - 4*x^5 + 3*x^4 - x^3 - 2*x^2 + 3*x - 1
    ],
    [
        1968678433,
        x^10 - x^9 + x^8 - 4*x^7 + 2*x^6 - 3*x^5 + 4*x^4 + x^2 - x - 1
    ],
    [
        -1969965815,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 + x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1970919847,
        x^10 - 3*x^9 + 3*x^8 - x^7 + x^6 - 2*x^5 + x^4 - 3*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1971424487,
        x^10 + 3*x^8 + 2*x^6 - x^5 - 2*x^4 - x^3 - x^2 + x + 1
    ],
    [
        -1971589783,
        x^10 - 2*x^9 + 3*x^8 - 6*x^7 + 10*x^6 - 11*x^5 + 12*x^4 - 12*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -1972016999,
        x^10 - 2*x^9 - x^8 + 3*x^7 + x^6 - 3*x^5 + 2*x^4 - x^3 + 1
    ],
    [
        1972083241,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 2*x^6 - x^5 + 3*x^4 - 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1972961327,
        x^10 - x^9 + 2*x^8 - x^7 + 5*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -1973728039,
        x^10 - x^8 - x^5 + x^3 + 1
    ],
    [
        -1973894319,
        x^10 - x^9 - 2*x^8 + 4*x^6 + x^5 - 2*x^4 - 3*x^3 + 2*x + 1
    ],
    [
        -1974016591,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 2*x^6 - x^5 - 2*x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -1974439759,
        x^10 - x^8 - 2*x^7 + x^6 + 2*x^5 + 2*x^4 - x^3 - x^2 + 1
    ],
    [
        -1974571423,
        x^10 - x^9 + x^8 + x^6 - 2*x^5 + 2*x^4 - x^3 - x + 1
    ],
    [
        -1974682207,
        x^10 - 2*x^8 - 2*x^7 + 4*x^6 + 3*x^5 - 2*x^4 - 4*x^3 + x^2 + 2*x + 1
    ],
    [
        1975153393,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 8*x^5 + 5*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        1975668689,
        x^10 - x^9 - x^8 - x^7 + 2*x^6 + 2*x^5 - x^4 - x^3 - x^2 + x + 1
    ],
    [
        1976845529,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 9*x^6 - 13*x^5 + 12*x^4 - 10*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -1977219319,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 7*x^5 + 5*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        1977339401,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 - x^6 + 5*x^5 - 3*x^4 + 2*x - 1
    ],
    [
        1978107881,
        x^10 - 3*x^9 + 3*x^8 - 3*x^6 + 4*x^5 - 2*x^4 - x^3 + 2*x^2 - x - 1
    ],
    [
        1979186177,
        x^10 - x^9 - x^8 + 2*x^6 - 2*x^3 + 3*x - 1
    ],
    [
        -1979719199,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 2*x^6 + x^5 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -1979862311,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 11*x^6 - 14*x^5 + 15*x^4 - 12*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -1980050287,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 4*x^6 - 2*x^5 - x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -1980951607,
        x^10 - 2*x^8 - 2*x^7 + 3*x^6 + 6*x^5 + 3*x^4 - 3*x^3 - 3*x^2 + 1
    ],
    [
        1982149889,
        x^10 + x^8 - x^7 + 2*x^5 + x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -1982232047,
        x^10 - x^9 + x^8 - 3*x^7 + 2*x^6 - x^5 + x^4 - x^3 + x + 1
    ],
    [
        -1982288407,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 9*x^6 - 8*x^5 + 7*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        1982546761,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 3*x^6 - 6*x^5 - 4*x^4 + 5*x^3 + 4*x^2 - x - 1
    ],
    [
        -1983119399,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 9*x^4 - 7*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -1983337159,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^5 + 2*x^4 + 2*x^2 + 2*x + 1
    ],
    [
        1983709801,
        x^10 - x^9 - 2*x^8 + 3*x^7 - x^6 + 4*x^5 - 7*x^4 + 5*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        -1983851647,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 6*x^6 - 6*x^4 - 3*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -1983944863,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 + x^5 + 3*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1984801177,
        x^10 - 2*x^9 + 2*x^7 - 3*x^6 + 5*x^4 + x^3 - 2*x^2 - 2*x - 1
    ],
    [
        1985236273,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 3*x^6 - 4*x^5 + x^3 - x^2 + x + 1
    ],
    [
        -1985671727,
        x^10 - 2*x^9 + 6*x^8 - 6*x^7 + 11*x^6 - 7*x^5 + 11*x^4 - 6*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -1985671727,
        x^10 - 3*x^9 + 3*x^8 - x^7 + x^6 - 2*x^5 + 9*x^4 - 13*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -1985756047,
        x^10 - x^9 - x^8 - x^7 + 3*x^6 + 2*x^5 - x^4 - 4*x^3 + 2*x + 1
    ],
    [
        -1986149575,
        x^10 - 2*x^9 + 5*x^7 - 5*x^6 - 2*x^5 + 6*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -1987047207,
        x^10 - 3*x^9 + 7*x^8 - 13*x^7 + 19*x^6 - 24*x^5 + 25*x^4 - 20*x^3 + 14*x^2 - 6*x + 1
    ],
    [
        -1987173487,
        x^10 - x^9 - x^6 + x^5 - 2*x^3 + 2*x + 1
    ],
    [
        -1987386335,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 2*x^5 - x^3 + x + 1
    ],
    [
        1988868977,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 9*x^6 - 7*x^5 + 6*x^4 - 3*x^3 + x^2 - 1
    ],
    [
        1989245897,
        x^10 - 2*x^9 + 4*x^7 - 5*x^6 + 4*x^4 - 3*x^3 + x - 1
    ],
    [
        -1989632695,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 12*x^5 + 11*x^4 - 9*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -1989702847,
        x^10 - x^9 + x^8 - x^7 + x^6 + 2*x^4 + 3*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        1990238321,
        x^10 - x^9 + 3*x^8 + 2*x^6 + x^5 + 3*x^4 - x^3 + x - 1
    ],
    [
        1990270969,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 3*x^6 - 3*x^5 - 4*x^4 + 3*x^3 + 3*x^2 - x - 1
    ],
    [
        -1991384279,
        x^10 - 2*x^9 + x^8 + x^6 - 2*x^5 + 3*x^4 - x^3 - x^2 - x + 2
    ],
    [
        -1991716487,
        x^10 - 3*x^8 - 3*x^7 + 3*x^6 + 7*x^5 + x^4 - 6*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -1992191039,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 + 3*x^5 - 2*x^4 + 3*x^3 + x^2 - x + 1
    ],
    [
        -1992708703,
        x^10 - x^9 + x^8 - 2*x^7 + 2*x^6 - x^5 + 4*x^4 - x^3 + x^2 - x + 1
    ],
    [
        1993072969,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 3*x^5 - 8*x^4 + 8*x^3 - 7*x^2 + 3*x - 1
    ],
    [
        -1993506407,
        x^10 - 2*x^9 - x^7 + 5*x^6 - 3*x^4 - 3*x^3 + x^2 + 2*x + 1
    ],
    [
        -1993788999,
        x^10 - x^9 - 4*x^8 + 4*x^7 + 6*x^6 - 5*x^5 - 6*x^4 + x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -1994567103,
        x^10 - x^9 + x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -1994799375,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 4*x^6 - x^5 + 8*x^4 - 5*x^3 - x^2 + 2*x + 1
    ],
    [
        -1994901079,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 5*x^5 + 2*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -1995960287,
        x^10 - x^9 + x^7 - 2*x^6 + x^5 + 3*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        1996246433,
        x^10 - x^9 + 2*x^7 - 3*x^6 + x^5 + 2*x^4 - 3*x^3 + x^2 - 1
    ],
    [
        -1996495047,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 5*x^6 - 3*x^5 - 8*x^4 - 3*x^3 + 4*x^2 + 4*x + 1
    ],
    [
        1996522561,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 6*x^5 + 3*x^4 - x^3 - x^2 + x - 1
    ],
    [
        -1996726367,
        x^10 - x^9 + x^8 - x^7 + 3*x^6 - 3*x^5 + 2*x^4 + 2*x^2 - x + 1
    ],
    [
        -1997945887,
        x^10 + 2*x^8 + x^6 - x^5 + x^4 + x^3 + 3*x^2 + 2*x + 1
    ],
    [
        1998368297,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 2*x^6 + 6*x^5 - 9*x^4 + 8*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        -2000462687,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 3*x^6 - 3*x^5 - 2*x^4 + 4*x^3 - 2*x + 1
    ],
    [
        -2000489967,
        x^10 - x^9 - 2*x^8 + 3*x^7 - x^6 - 3*x^5 + 4*x^4 + 3*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2003285447,
        x^10 - 2*x^9 + x^7 + x^6 - 2*x^3 + x + 1
    ],
    [
        -2003534271,
        x^10 + x^8 - x^7 - x^5 + 5*x^4 - 2*x^3 - 4*x^2 + x + 1
    ],
    [
        2003892953,
        x^10 - 2*x^9 + 3*x^8 - 6*x^7 + 8*x^6 - 8*x^5 + 9*x^4 - 8*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2004252311,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 + 2*x^5 - 2*x^4 - x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -2004348911,
        x^10 - x^9 + 2*x^7 - 2*x^5 + 2*x^4 + 2*x^3 - x^2 + 1
    ],
    [
        2004491201,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 6*x^5 + 4*x^4 - 3*x^3 + x - 1
    ],
    [
        2004568561,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 9*x^5 + 12*x^4 - 12*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2004632263,
        x^10 - 2*x^9 + 6*x^8 - 8*x^7 + 12*x^6 - 13*x^5 + 13*x^4 - 11*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2004777767,
        x^10 - 2*x^9 + x^8 - x^7 + x^6 - x^3 + 2*x^2 - x + 1
    ],
    [
        -2005455439,
        x^10 - 2*x^8 + 3*x^6 - 3*x^5 + 5*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2006182879,
        x^10 - 2*x^9 + x^8 + 4*x^7 - 5*x^6 + 2*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -2006234983,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - x^5 + 2*x^4 - x^3 + x^2 - x + 1
    ],
    [
        2007077993,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - 3*x^5 - x^4 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -2007462007,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 3*x^6 + 2*x^5 - x^4 + 3*x^3 + x^2 + x + 1
    ],
    [
        2008003937,
        x^10 - 3*x^8 - 2*x^7 + 4*x^6 + 3*x^5 - 2*x^4 - x^3 + x^2 - x - 1
    ],
    [
        -2008209967,
        x^10 - 2*x^8 - x^7 + x^6 + 2*x^5 - x^3 + 2*x^2 - x + 1
    ],
    [
        2008426681,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - x^5 + 2*x^4 - 5*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        -2008863831,
        x^10 - x^9 + x^7 + 3*x^6 - 5*x^5 + 3*x^4 + x^3 - x + 1
    ],
    [
        -2009634079,
        x^10 - x^8 - x^7 + 3*x^6 - 2*x^5 + x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2010458399,
        x^10 - x^9 + x^8 - x^7 - x^6 + 2*x^5 - 2*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2011288135,
        x^10 - 2*x^9 + 3*x^6 + x^5 - 2*x^4 - 3*x^3 + 2*x + 1
    ],
    [
        -2011519567,
        x^10 - 3*x^9 + 5*x^8 - 2*x^7 - 4*x^6 + 10*x^5 - 5*x^4 - x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2011576599,
        x^10 - x^9 - 4*x^8 + 5*x^7 + 5*x^6 - 11*x^5 + 10*x^3 - 2*x^2 - 3*x + 1
    ],
    [
        -2012649647,
        x^10 - x^9 + 4*x^8 - x^7 + 3*x^6 + 2*x^5 + x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2014068601,
        x^10 - 3*x^9 + 3*x^8 - 4*x^6 + 6*x^5 - 4*x^4 + 3*x^2 - 2*x + 1
    ],
    [
        -2014453719,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 + 4*x^6 - 6*x^5 + 10*x^4 - 10*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2014883447,
        x^10 - x^7 - x^5 + x^4 + 1
    ],
    [
        2015165249,
        x^10 - 4*x^9 + 6*x^8 - 3*x^7 - 4*x^6 + 9*x^5 - 6*x^4 + 3*x^2 - 2*x + 1
    ],
    [
        -2015199551,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 3*x^6 - 2*x^5 + 2*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2015368199,
        x^10 - 2*x^9 + 2*x^8 - 3*x^5 + 9*x^4 - 13*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -2016029287,
        x^10 + 3*x^8 + 6*x^6 - x^5 + 6*x^4 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2016457001,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 5*x^6 - 7*x^5 + 7*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2017071839,
        x^10 - x^9 + x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -2019088927,
        x^10 - 2*x^9 + 5*x^8 - 9*x^7 + 14*x^6 - 17*x^5 + 19*x^4 - 16*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -2019130751,
        x^10 - x^7 + 2*x^5 + 2*x^4 - x^3 - x^2 - x + 1
    ],
    [
        2019856001,
        x^10 - 2*x^7 - 2*x^6 + 2*x^5 + 4*x^4 + 2*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        -2020363255,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 4*x^5 - x^4 + x^3 + 5*x^2 - x + 1
    ],
    [
        -2020439951,
        x^10 - x^9 - 2*x^7 + 3*x^6 + 2*x^4 - 4*x^3 + x^2 - x + 2
    ],
    [
        -2020452223,
        x^10 - 3*x^9 + 7*x^8 - 13*x^7 + 18*x^6 - 19*x^5 + 18*x^4 - 13*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2020788047,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 5*x^6 + 7*x^4 - 9*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        2020876097,
        x^10 - x^9 - 2*x^8 + x^7 + 3*x^6 - x^5 - 2*x^4 + 2*x^3 + x^2 - 2*x - 1
    ],
    [
        2022025721,
        x^10 - 4*x^9 + 9*x^8 - 12*x^7 + 11*x^6 - 6*x^5 + 3*x^4 - 3*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -2022185007,
        x^10 - 5*x^9 + 12*x^8 - 16*x^7 + 13*x^6 - 5*x^5 - 2*x^4 + 6*x^3 - 3*x^2 - x + 1
    ],
    [
        -2022950495,
        x^10 - x^9 + x^8 - 3*x^7 + x^6 - x^5 + x^4 + 2*x^3 - x^2 + 1
    ],
    [
        2024274457,
        x^10 - x^9 + x^8 - 2*x^7 - x^6 + x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2025064679,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 3*x^3 - 2*x^2 + 1
    ],
    [
        -2025067615,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 10*x^5 + 9*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2026332599,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 2*x^6 - 4*x^5 + 3*x^4 + x^2 - 2*x + 1
    ],
    [
        -2026533199,
        x^10 - x^9 - x^8 + x^7 + 3*x^6 - x^5 - x^4 + x^2 + 2*x + 1
    ],
    [
        2027291881,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 13*x^6 - 11*x^5 + 6*x^4 + x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -2028534319,
        x^10 - x^9 - x^8 + 4*x^6 - 2*x^5 - 2*x^4 - 2*x^3 + 2*x^2 + x + 1
    ],
    [
        -2030097671,
        x^10 - x^9 + x^8 + x^7 + x^6 - x^5 + x^4 + 3*x^2 + x + 1
    ],
    [
        -2030297879,
        x^10 - x^9 - 3*x^8 + 5*x^7 + x^6 - 8*x^5 + 3*x^4 + 4*x^3 - 2*x^2 + 1
    ],
    [
        2030367289,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 4*x^6 - 4*x^5 + 8*x^4 - 2*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -2030466727,
        x^10 - 2*x^9 + 3*x^7 - 3*x^5 - x^4 + 4*x^3 - 2*x + 1
    ],
    [
        -2031009159,
        x^10 + x^8 - x^7 - 3*x^5 + 3*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        -2031587327,
        x^10 - x^8 - 2*x^7 + 3*x^6 + 3*x^5 - 3*x^3 + 2*x + 1
    ],
    [
        2031591673,
        x^10 - x^9 - 3*x^8 + x^7 + 4*x^6 - x^5 - 2*x^4 + 2*x^3 + x^2 - 2*x - 1
    ],
    [
        -2031926327,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 2*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        2034443321,
        x^10 - x^8 - x^7 + 5*x^6 + 4*x^5 - 2*x^4 - 4*x^3 + 2*x^2 + x - 1
    ],
    [
        2035251553,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 4*x^6 - 4*x^5 + 5*x^4 + x^3 - 3*x^2 + x + 1
    ],
    [
        -2035293551,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 10*x^6 - 11*x^5 + 11*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2035549367,
        x^10 + 3*x^8 - 3*x^7 + 3*x^6 - 5*x^5 + 4*x^4 - x^3 + 3*x^2 + x + 1
    ],
    [
        -2036421775,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 5*x^6 - 3*x^5 + 2*x^4 + x^3 + x^2 + x + 1
    ],
    [
        -2036713207,
        x^10 + x^8 - x^7 + x^6 + 2*x^5 + 5*x^4 + 6*x^3 + 6*x^2 + 3*x + 1
    ],
    [
        -2037124223,
        x^10 + x^8 - x^7 - 3*x^4 + 3*x^3 + x^2 - 2*x + 1
    ],
    [
        -2037481783,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 - x^4 + x^3 - x^2 + 1
    ],
    [
        2038246681,
        x^10 - x^9 - 2*x^8 + 3*x^6 + x^5 - 2*x^4 - x^3 + x^2 + 2*x - 1
    ],
    [
        -2038338575,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 - x^5 + 5*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -2038643719,
        x^10 - x^9 + x^8 + 2*x^6 - 3*x^5 + x^4 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        -2038726775,
        x^10 - 2*x^7 + 2*x^6 + x^5 - 3*x^3 + x + 1
    ],
    [
        -2038891927,
        x^10 - x^7 + 2*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2039521759,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 6*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        2039569937,
        x^10 - x^9 - x^8 + 2*x^7 - 2*x^6 - x^5 + 2*x^4 - x^2 + x + 1
    ],
    [
        -2040013431,
        x^10 + 4*x^8 - 3*x^7 + 5*x^6 - 8*x^5 + 8*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        2040372073,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 5*x^6 - x^5 + 5*x^4 - 2*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2040977039,
        x^10 - x^9 + x^8 - x^7 + x^6 - 2*x^5 + 3*x^4 - 2*x + 1
    ],
    [
        -2040985511,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 11*x^6 - 12*x^5 + 13*x^4 - 10*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        2041086217,
        x^10 - 3*x^7 + x^6 + x^5 + 5*x^4 - 2*x^3 - x^2 - 2*x + 1
    ],
    [
        -2042119951,
        x^10 - 5*x^9 + 14*x^8 - 26*x^7 + 35*x^6 - 35*x^5 + 27*x^4 - 16*x^3 + 7*x^2 - 2*x + 1
    ],
    [
        -2042701983,
        x^10 - 2*x^9 - 2*x^8 + 7*x^7 - x^6 - 8*x^5 + 3*x^4 + 3*x^3 - x^2 + 1
    ],
    [
        -2042970407,
        x^10 + 2*x^8 - x^7 + 3*x^6 - x^5 + 2*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        -2043250831,
        x^10 - x^9 - x^7 + 4*x^6 - 4*x^5 + 3*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -2043418087,
        x^10 - x^9 + x^8 - 2*x^7 + 4*x^6 - x^5 + 6*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        2045010673,
        x^10 - x^9 + x^8 + x^5 - 2*x^4 + 2*x^3 - 3*x^2 + x - 1
    ],
    [
        2045120761,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - x^5 - 2*x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        2045236321,
        x^10 - 3*x^9 + 6*x^7 - x^6 - 6*x^5 - x^4 + 5*x^3 + x^2 - 2*x - 1
    ],
    [
        -2045258623,
        x^10 - 4*x^9 + 8*x^8 - 13*x^7 + 16*x^6 - 15*x^5 + 14*x^4 - 10*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2045264359,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 5*x^6 - 6*x^5 + 9*x^4 - 5*x^3 + 5*x^2 - x + 1
    ],
    [
        2046496409,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 4*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -2047032167,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + x^6 - 2*x^5 + 3*x^4 - x^2 + 1
    ],
    [
        2047480201,
        x^10 - 2*x^9 + x^8 + x^7 - 4*x^6 + 2*x^5 + 4*x^4 - 3*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2048096583,
        x^10 - 4*x^9 + 12*x^8 - 25*x^7 + 39*x^6 - 47*x^5 + 43*x^4 - 28*x^3 + 13*x^2 - 4*x + 1
    ],
    [
        -2048223007,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 4*x^6 - 3*x^5 + 5*x^4 - 5*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2048689457,
        x^10 - 2*x^8 + 2*x^6 - x^5 - 4*x^4 + 3*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -2049811191,
        x^10 - x^8 - x^7 + x^6 - 3*x^5 + 7*x^4 + x^3 - 5*x^2 + 1
    ],
    [
        -2049816031,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 9*x^6 - 7*x^5 + 8*x^4 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2050208071,
        x^10 - x^9 + x^8 - 4*x^7 + 3*x^6 - 3*x^5 + 6*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2050604343,
        x^10 - 4*x^9 + 9*x^8 - 11*x^7 + 9*x^6 - 8*x^5 + 12*x^4 - 13*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -2051004023,
        x^10 - x^8 - x^7 + x^6 - x^5 - 2*x^4 - x^3 + 4*x^2 + 2*x + 1
    ],
    [
        2051382401,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 + 2*x^6 + 2*x^5 - 4*x^4 + 5*x^3 - x^2 + 1
    ],
    [
        -2053369151,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 - x^6 + 4*x^5 - 3*x^4 + 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -2053374023,
        x^10 - x^8 - x^7 + 2*x^6 + 2*x^5 - 2*x^3 + 2*x + 1
    ],
    [
        -2053378919,
        x^10 - 2*x^9 + 4*x^8 - 8*x^7 + 12*x^6 - 14*x^5 + 15*x^4 - 12*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        2053547321,
        x^10 - 2*x^9 + 3*x^8 - x^7 - x^6 + x^5 - x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        -2054371607,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 8*x^6 - 7*x^5 + 7*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -2054931687,
        x^10 + 3*x^8 - 3*x^7 + 4*x^6 - 7*x^5 + 6*x^4 - 6*x^3 + 7*x^2 - 2*x + 4
    ],
    [
        2055429553,
        x^10 - 3*x^9 + 3*x^8 - x^7 - 3*x^6 + 8*x^5 - 13*x^4 + 14*x^3 - 11*x^2 + 5*x - 1
    ],
    [
        -2056599775,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - x^5 + 2*x^4 + 2*x^2 + x + 1
    ],
    [
        2057084641,
        x^10 - x^9 + 2*x^8 - x^7 - x^6 - 3*x^5 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -2057124519,
        x^10 - x^9 + 6*x^8 - 5*x^7 + 12*x^6 - 9*x^5 + 11*x^4 - 8*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2057367167,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - x^5 + 2*x^4 + 1
    ],
    [
        2057870569,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 8*x^5 + 9*x^4 - 8*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2058219031,
        x^10 - x^9 + x^6 + x^5 - 2*x^4 + 4*x^2 - 3*x + 1
    ],
    [
        2058731513,
        x^10 - 3*x^8 - 2*x^7 + 5*x^6 + 5*x^5 - 3*x^4 - 5*x^3 - x^2 + x + 1
    ],
    [
        -2059361839,
        x^10 - x^9 - x^8 - x^7 + 3*x^6 + x^5 - 3*x^3 + x^2 + 1
    ],
    [
        -2059816247,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 8*x^6 - 8*x^5 + 8*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        -2060509727,
        x^10 - 2*x^9 + x^8 - x^7 + x^6 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -2060970151,
        x^10 - 3*x^9 + 7*x^8 - 9*x^7 + 9*x^6 - 4*x^5 - x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        2061728137,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 3*x^5 + x^3 - 1
    ],
    [
        -2064225991,
        x^10 - 3*x^9 + 7*x^8 - 13*x^7 + 19*x^6 - 21*x^5 + 21*x^4 - 16*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        2064822713,
        x^10 - x^9 + x^8 - 4*x^5 + 2*x^4 + x^3 - 2*x + 1
    ],
    [
        -2065352999,
        x^10 - 2*x^9 - 2*x^8 + 6*x^7 + x^6 - 8*x^5 + x^4 + 5*x^3 - x^2 - x + 1
    ],
    [
        -2066354575,
        x^10 - x^9 - x^8 + 3*x^7 + 2*x^6 - 5*x^5 + 5*x^3 - 3*x + 1
    ],
    [
        -2067211927,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 2*x^6 + 4*x^5 - x^4 + x^3 + 3*x^2 - x + 1
    ],
    [
        -2067434767,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + 2*x^6 - 5*x^5 + 7*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2067451457,
        x^10 - x^9 + x^8 + x^7 + 3*x^5 - x^2 - 2*x - 1
    ],
    [
        -2068515919,
        x^10 - 3*x^9 + 6*x^8 - 6*x^7 + 6*x^6 - 2*x^5 + 3*x^4 - x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -2068646599,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 6*x^6 - 3*x^5 + 6*x^4 - 2*x^3 + 5*x^2 - x + 1
    ],
    [
        -2068671879,
        x^10 - 3*x^9 + 7*x^8 - 9*x^7 + 10*x^6 - 8*x^5 + 9*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2069040487,
        x^10 + x^8 - x^7 + x^4 + x^2 - 2*x + 1
    ],
    [
        -2069247007,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 2*x^6 - 3*x^5 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        2069363449,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + x^6 + 3*x^5 - 3*x^4 - x^3 + x^2 + 2*x - 1
    ],
    [
        2070283673,
        x^10 - x^9 - x^5 + x^4 + x^3 - x^2 + 2*x - 1
    ],
    [
        -2071135399,
        x^10 - x^9 + x^8 - x^6 + 2*x^5 - x^4 + x^3 + x^2 - x + 1
    ],
    [
        -2071198039,
        x^10 - x^8 + 2*x^6 - 4*x^5 + 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -2071909007,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 5*x^5 + 3*x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        -2072252727,
        x^10 - x^9 + 5*x^8 - 6*x^7 + 11*x^6 - 13*x^5 + 13*x^4 - 12*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        2072812849,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 2*x^6 - x^4 - x^3 - x - 1
    ],
    [
        -2072929239,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 12*x^6 - 13*x^5 + 16*x^4 - 10*x^3 + 9*x^2 - 2*x + 1
    ],
    [
        -2073512439,
        x^10 - 3*x^9 + 3*x^8 - x^7 - x^6 + 4*x^5 - 5*x^4 + 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2073618361,
        x^10 - 2*x^9 + 4*x^8 - 8*x^7 + 11*x^6 - 16*x^5 + 16*x^4 - 13*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -2074087703,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 10*x^6 - 10*x^5 + 11*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2074136503,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 4*x^6 - 3*x^5 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -2074194783,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 + 2*x^6 - 12*x^5 + 11*x^4 - x^3 - x^2 - x + 1
    ],
    [
        -2075918183,
        x^10 - x^9 + x^8 + x^7 + 2*x^5 + x^3 + 2*x^2 + 1
    ],
    [
        -2076545079,
        x^10 - x^9 + x^8 - 2*x^7 + 5*x^6 - 4*x^5 + 2*x^4 - 4*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2076686447,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 2*x^6 + 3*x^5 - x^4 + 3*x^2 - 2*x + 1
    ],
    [
        -2077200535,
        x^10 - 2*x^9 + x^8 + x^7 - 2*x^5 + 2*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        -2077613815,
        x^10 - x^9 + 2*x^7 - 4*x^6 + 3*x^5 + x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2077874775,
        x^10 - x^9 - x^8 + 4*x^7 - 2*x^6 - x^5 + 2*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        2078394937,
        x^10 - x^9 - x^8 + 5*x^7 - 3*x^6 - 3*x^5 + 6*x^4 - 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -2078437495,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 3*x^6 - 2*x^5 - 2*x^4 + x^3 + 1
    ],
    [
        -2079198943,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 2*x^6 - 3*x^5 + 2*x^4 + 1
    ],
    [
        2079443537,
        x^10 - x^9 - 2*x^8 + 4*x^7 - 4*x^5 + 4*x^4 - 2*x^2 + 2*x - 1
    ],
    [
        -2079643607,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 7*x^6 - 7*x^5 + 7*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2080127057,
        x^10 - 3*x^9 + x^8 + 3*x^7 - 2*x^5 - 3*x^4 + 2*x^3 + x^2 + 1
    ],
    [
        -2080232015,
        x^10 - x^9 - x^8 + 3*x^6 - x^4 - 2*x^3 + x + 1
    ],
    [
        -2080474159,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 8*x^6 - 7*x^5 + 8*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2080665439,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 - 2*x^5 + x^4 - x^3 + x^2 + 1
    ],
    [
        -2080768583,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 + x^5 - x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -2081205239,
        x^10 - x^7 - x^5 + 3*x^4 - 2*x + 1
    ],
    [
        -2081741391,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 5*x^6 + 6*x^5 - x^4 - 6*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2081748199,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        -2082405367,
        x^10 + x^8 - 2*x^7 - 2*x^6 - x^5 + 2*x^3 + 2*x^2 + 1
    ],
    [
        -2082948823,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 4*x^5 + x^4 + x^2 - x + 1
    ],
    [
        -2083691223,
        x^10 - x^9 - 2*x^8 + x^7 - 2*x^6 + 2*x^5 + 3*x^4 + 4*x^2 + 1
    ],
    [
        2083983953,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 3*x^6 + 3*x^5 - 10*x^4 + 11*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        -2084313303,
        x^10 - 2*x^8 - 4*x^7 + 2*x^6 + 6*x^5 + 3*x^4 - 4*x^3 - 3*x^2 + x + 1
    ],
    [
        2084463601,
        x^10 - x^9 + 2*x^7 - 4*x^6 + x^5 + 3*x^4 - 5*x^3 - x^2 + 4*x + 1
    ],
    [
        -2084943159,
        x^10 - 2*x^9 - 2*x^8 + 4*x^7 + 2*x^6 - x^5 - x^4 - 3*x^3 + x^2 + 3*x + 1
    ],
    [
        -2085043967,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + x^6 + 2*x^5 - 2*x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2085078473,
        x^10 - x^9 + x^8 + 2*x^7 - 2*x^6 + 2*x^5 - 2*x^3 - x - 1
    ],
    [
        -2086212031,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 + 2*x^5 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2086585601,
        x^10 - x^9 - 2*x^8 + x^7 + x^5 + 3*x^4 - 2*x^2 - x - 1
    ],
    [
        -2086659647,
        x^10 - 2*x^9 + 6*x^8 - 9*x^7 + 13*x^6 - 15*x^5 + 13*x^4 - 10*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2087188479,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 17*x^6 - 18*x^5 + 15*x^4 - 10*x^3 + 7*x^2 - 2*x + 1
    ],
    [
        2087452649,
        x^10 - 2*x^9 + 3*x^7 - 4*x^6 + 2*x^5 + x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -2087475839,
        x^10 - 2*x^8 - 2*x^7 + 3*x^6 + 4*x^5 - 3*x^3 + 2*x + 1
    ],
    [
        2087667481,
        x^10 - 2*x^9 - x^8 + 4*x^7 + x^6 - 3*x^5 - 3*x^4 + 3*x^3 + 4*x^2 - 2*x - 1
    ],
    [
        -2087789959,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 5*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2087918801,
        x^10 - 2*x^9 + x^8 + x^7 - 4*x^6 + 4*x^5 - 3*x^3 + 2*x^2 - 1
    ],
    [
        -2088066023,
        x^10 - x^9 + 2*x^8 - x^7 - x^5 + 2*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2088140143,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 5*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        2089129849,
        x^10 - x^9 - 3*x^8 + 5*x^7 + 2*x^6 - 7*x^5 + 2*x^4 + 5*x^3 - 3*x^2 - x + 1
    ],
    [
        -2089843583,
        x^10 - 3*x^8 - x^7 + 3*x^6 + 2*x^5 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        -2090060047,
        x^10 - x^9 + 2*x^6 - 3*x^4 + x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2090825599,
        x^10 - x^9 + x^8 - x^7 + x^6 - x^5 + 2*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2091715625,
        x^10 - 3*x^9 + 3*x^8 - 4*x^6 + 7*x^5 - 5*x^4 + 4*x^2 - 3*x + 1
    ],
    [
        2092016513,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 15*x^6 - 11*x^5 + 5*x^4 + x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -2092573607,
        x^10 - 2*x^9 + 4*x^7 - 4*x^6 + 4*x^4 - 2*x^3 - x + 1
    ],
    [
        2092637081,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 15*x^6 - 18*x^5 + 16*x^4 - 13*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -2094501807,
        x^10 - x^9 + 5*x^8 - 6*x^7 + 13*x^6 - 12*x^5 + 16*x^4 - 12*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2094630719,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 13*x^5 + 12*x^4 - 10*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2095156375,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 9*x^5 + 10*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2095449121,
        x^10 - x^9 - 3*x^7 + 2*x^6 + x^5 + 3*x^4 - 2*x^3 - 2*x^2 - x + 1
    ],
    [
        -2096933735,
        x^10 - 2*x^9 + 3*x^8 - 6*x^7 + 8*x^6 - 9*x^5 + 7*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        -2097122927,
        x^10 + 3*x^8 - x^7 + 5*x^6 - 2*x^5 + 5*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -2097272007,
        x^10 - x^9 + x^8 - x^7 - 2*x^6 + x^5 - x^3 + 3*x^2 - x + 1
    ],
    [
        -2097427351,
        x^10 + x^8 - x^7 + 2*x^6 + x^5 + 3*x^4 + 5*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -2097726903,
        x^10 - 2*x^9 - x^8 + 8*x^7 - 8*x^6 - 2*x^5 + 11*x^4 - 10*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2098345993,
        x^10 - 3*x^8 - x^7 + 5*x^6 + 3*x^5 - 5*x^4 - 6*x^3 + 2*x^2 + 4*x + 1
    ],
    [
        2098485161,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 6*x^5 - 7*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -2099002967,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 9*x^6 - 7*x^5 + 9*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2099109967,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 9*x^6 - 6*x^5 + 5*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2099597039,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 4*x^6 + 6*x^5 - x^4 - 5*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2099722193,
        x^10 - x^9 - 2*x^7 + x^6 + 3*x^5 - 2*x^4 + 3*x^3 - 3*x^2 + 1
    ],
    [
        -2099843191,
        x^10 - x^9 + 2*x^8 - 5*x^7 + 5*x^6 - 5*x^5 + 8*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2100205673,
        x^10 - 2*x^8 - 3*x^7 + x^6 + 5*x^5 + 3*x^4 - 3*x^2 - 2*x - 1
    ],
    [
        -2100706151,
        x^10 - 2*x^9 + x^8 + 2*x^7 - x^6 - 3*x^5 + 4*x^4 - x^2 + 1
    ],
    [
        -2100989287,
        x^10 - 2*x^9 + 2*x^8 - 3*x^6 + 4*x^5 - x^4 - x^3 + x^2 - x + 1
    ],
    [
        -2101774799,
        x^10 - 2*x^9 + x^8 + x^6 - 2*x^4 + 3*x^3 + x^2 - 2*x + 1
    ],
    [
        2102078201,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^5 - 3*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        -2102140399,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 13*x^6 - 13*x^5 + 11*x^4 - 8*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -2103024119,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 9*x^6 - 9*x^5 + 6*x^4 - 4*x^3 + 2*x^2 + 1
    ],
    [
        2103497881,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 4*x^5 + 5*x^3 - 3*x - 1
    ],
    [
        -2103694423,
        x^10 - 2*x^9 + 2*x^8 - 3*x^5 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        2103739721,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 2*x^6 + x^5 + 2*x^3 + 2*x + 1
    ],
    [
        -2103838839,
        x^10 - 2*x^9 - x^6 + x^5 + 5*x^4 - x^3 + 5*x^2 + 1
    ],
    [
        -2104305399,
        x^10 - 3*x^9 + x^8 + x^7 + 3*x^6 + x^5 - 4*x^4 - 4*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2105010799,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 3*x^6 - 4*x^5 + 4*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        -2105056463,
        x^10 - 2*x^7 - 2*x^6 - x^5 + x^4 + x^3 + 3*x^2 + x + 1
    ],
    [
        2105197961,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 6*x^6 - 2*x^5 - 6*x^4 + 4*x^2 + x - 1
    ],
    [
        2105523769,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 2*x^6 + 2*x^5 - 6*x^4 + 8*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        -2105798391,
        x^10 - x^9 - 2*x^7 + 2*x^6 - x^5 + 4*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2105815887,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 14*x^6 - 14*x^5 + 13*x^4 - 13*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -2106079559,
        x^10 - 2*x^9 + 6*x^8 - 10*x^7 + 16*x^6 - 20*x^5 + 22*x^4 - 18*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        -2106814503,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 2*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        2107389217,
        x^10 - 2*x^9 - 2*x^8 + 5*x^7 + x^6 - 5*x^5 + 4*x^3 - 2*x + 1
    ],
    [
        2107881481,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + 3*x^5 - x^4 - 3*x^3 + 3*x^2 + x - 1
    ],
    [
        -2108101543,
        x^10 - x^8 - 2*x^6 - x^5 + 4*x^4 + 3*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        2108513521,
        x^10 - 3*x^7 - 2*x^5 - 2*x^3 - x - 1
    ],
    [
        -2108538551,
        x^10 - 2*x^9 + 3*x^8 - x^7 - x^6 + 2*x^5 - x^4 + 1
    ],
    [
        -2108819367,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 5*x^3 + 2*x^2 + 1
    ],
    [
        2110714993,
        x^10 - x^9 + x^8 - x^5 + x^4 - 4*x^3 + 2*x^2 + x - 1
    ],
    [
        2111092857,
        x^10 - 2*x^8 - x^7 + 2*x^6 - 2*x^4 + x^2 + x + 1
    ],
    [
        2111369633,
        x^10 - x^9 + x^8 - x^7 - 3*x^5 + x^4 - x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -2112180839,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 3*x^5 + 2*x^4 - x^3 + 4*x^2 - x + 1
    ],
    [
        -2112452703,
        x^10 - 2*x^9 - 2*x^8 + 6*x^7 + x^6 - 6*x^5 - x^4 + 3*x^3 + x^2 - x + 1
    ],
    [
        -2112571319,
        x^10 - x^9 + x^8 + x^6 - x^5 + 2*x^4 - x^3 + x^2 - x + 1
    ],
    [
        2112595361,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 4*x^5 + 2*x^4 + 3*x^3 - 4*x^2 + x + 1
    ],
    [
        -2112891887,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 8*x^6 - 9*x^5 + 9*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2113273111,
        x^10 - x^8 - x^7 + 3*x^6 + x^5 - 2*x^4 - 3*x^3 + x^2 + 2*x + 1
    ],
    [
        -2113889743,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 + x^5 + 2*x^4 - x^3 + 4*x^2 - x + 1
    ],
    [
        -2113901711,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 3*x^6 - 2*x^4 + 2*x^3 - x^2 - x + 2
    ],
    [
        -2113981559,
        x^10 - 3*x^9 + 6*x^8 - 6*x^7 + 5*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        -2114389367,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 14*x^6 - 14*x^5 + 13*x^4 - 9*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -2115247687,
        x^10 - x^9 + 2*x^8 - x^7 + 3*x^6 - x^5 + 2*x^4 + 2*x^2 + 1
    ],
    [
        2115517433,
        x^10 - 4*x^9 + 6*x^8 - 4*x^7 + x^6 + x^5 - 4*x^4 + 7*x^3 - 4*x^2 + 1
    ],
    [
        2116423657,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 5*x^4 - 6*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2116450727,
        x^10 - x^7 + 3*x^6 - x^5 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2116502911,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 6*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2116750631,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 8*x^6 - 9*x^5 + 11*x^4 - 9*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        2117803081,
        x^10 - 2*x^9 + 5*x^7 - 5*x^6 - 2*x^5 + 5*x^4 - 2*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2118084199,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 4*x^5 + 2*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        -2118277079,
        x^10 - x^9 + 3*x^8 - x^7 + x^6 + 3*x^5 - 3*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        -2118661759,
        x^10 - x^9 + 2*x^8 - x^6 + 4*x^5 - 2*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2119180487,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 3*x^6 + x^3 + x^2 - 2*x + 1
    ],
    [
        -2119881007,
        x^10 - x^9 + x^8 - x^7 + 2*x^5 - 3*x^3 + 2*x + 1
    ],
    [
        -2120505143,
        x^10 - 2*x^9 - x^8 + 2*x^7 + 3*x^6 - 2*x^5 - 3*x^4 - x^3 + 3*x^2 + 2*x + 1
    ],
    [
        2120579777,
        x^10 - x^8 - 3*x^7 - 2*x^6 + 3*x^5 + 5*x^4 + 4*x^3 - 3*x^2 - 4*x - 1
    ],
    [
        -2121277879,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 10*x^5 + 9*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2121355441,
        x^10 - 4*x^9 + 8*x^8 - 7*x^7 + 6*x^5 - 4*x^4 - x^3 + x^2 - 1
    ],
    [
        -2121557831,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 7*x^6 + 8*x^5 - x^4 - 6*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        2122045001,
        x^10 + 2*x^8 - 4*x^7 - 7*x^5 + 3*x^4 - x^3 + 5*x^2 + x + 1
    ],
    [
        -2122154759,
        x^10 - x^9 + 3*x^8 - x^7 + 4*x^6 - 2*x^5 + 7*x^4 - 3*x^3 + 5*x^2 - x + 1
    ],
    [
        2122168489,
        x^10 - x^9 - 2*x^8 + 2*x^7 - 2*x^6 - 4*x^5 + 7*x^4 - 7*x^3 + 3*x^2 - 1
    ],
    [
        2123451073,
        x^10 - x^8 - 2*x^7 - 2*x^6 + 2*x^5 + 2*x^3 + x^2 - 3*x + 1
    ],
    [
        -2123678575,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 12*x^5 + 12*x^4 - 10*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -2125807951,
        x^10 + 3*x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -2125966247,
        x^10 + 2*x^8 + 5*x^6 - 2*x^5 + 7*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        -2126335847,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 6*x^6 - 6*x^5 + 5*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2126639743,
        x^10 - x^9 + x^7 - x^5 + 2*x^4 - 4*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2126825687,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 3*x^6 - x^5 + x^4 - x + 1
    ],
    [
        -2126832551,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 7*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        2126984561,
        x^10 - 3*x^9 + 3*x^8 - 3*x^6 + 2*x^5 - x^4 + x^3 + x^2 - x - 1
    ],
    [
        -2126994503,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -2127322471,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 7*x^6 - 6*x^5 + 8*x^4 - 9*x^3 + 8*x^2 - 5*x + 2
    ],
    [
        -2127336031,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 12*x^6 - 14*x^5 + 14*x^4 - 14*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -2127376791,
        x^10 - x^9 - 2*x^7 + 5*x^6 - 4*x^5 + 7*x^4 - 12*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -2127848383,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 4*x^6 - 2*x^5 - x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        2129303633,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 3*x^6 - 5*x^5 + 7*x^4 - 7*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        2129360921,
        x^10 - x^9 + x^6 + 2*x^5 - 5*x^4 + x^3 + 5*x^2 - 2*x - 1
    ],
    [
        -2129942279,
        x^10 - 5*x^9 + 11*x^8 - 12*x^7 + 7*x^6 - 5*x^5 + 8*x^4 - 5*x^3 - x^2 + x + 1
    ],
    [
        2130018641,
        x^10 - 4*x^7 - x^6 - 3*x^5 + 3*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2130638959,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 + 2*x^5 - x^4 - x^3 + x^2 - x + 1
    ],
    [
        -2132100711,
        x^10 - x^9 - x^8 - x^7 + 4*x^6 + 5*x^5 - 6*x^4 - 6*x^3 + 3*x^2 + 4*x + 1
    ],
    [
        -2132773871,
        x^10 - x^9 + x^8 + 3*x^7 + x^5 + 4*x^4 + 2*x^3 + 3*x^2 + x + 1
    ],
    [
        -2132954479,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 15*x^6 - 15*x^5 + 14*x^4 - 9*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2134368793,
        x^10 - 2*x^9 - x^8 + 3*x^7 + 3*x^6 - 3*x^5 - 5*x^4 + 3*x^3 + 3*x^2 - 1
    ],
    [
        -2134500343,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 6*x^5 + 6*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        -2134658767,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + 2*x^6 - 5*x^5 + 7*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -2135594079,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 5*x^6 + 6*x^5 - 5*x^4 + 2*x^3 + 4*x^2 - 6*x + 3
    ],
    [
        -2136061591,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 2*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -2136297103,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 5*x^6 - 6*x^5 + 7*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2136413575,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2136825839,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 2*x^4 + x^3 - x^2 + x + 1
    ],
    [
        -2138436207,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 14*x^6 - 13*x^5 + 2*x^4 + 6*x^3 - 3*x^2 - x + 1
    ],
    [
        -2138626719,
        x^10 - 2*x^9 - x^8 + 8*x^7 - 6*x^6 - 7*x^5 + 12*x^4 - x^3 - 5*x^2 + x + 1
    ],
    [
        -2139284359,
        x^10 - 2*x^9 + x^8 + 4*x^7 - 7*x^6 + 4*x^5 + 3*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2139842919,
        x^10 - x^9 + 2*x^7 - 2*x^5 + 2*x^4 + x^3 - x + 1
    ],
    [
        -2139852623,
        x^10 - x^9 - 2*x^8 + 4*x^7 + 2*x^6 - 6*x^5 + 4*x^3 - x^2 - x + 1
    ],
    [
        -2140119711,
        x^10 - 2*x^9 + 7*x^8 - 8*x^7 + 15*x^6 - 11*x^5 + 14*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2141519561,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 6*x^6 - 4*x^5 + 4*x^3 - 3*x^2 + 1
    ],
    [
        -2141717527,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 9*x^5 + 8*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2142179959,
        x^10 - x^9 + 5*x^8 - x^7 + 8*x^6 + 5*x^5 + 7*x^4 + 8*x^3 + 5*x^2 + 3*x + 1
    ],
    [
        2142579433,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 3*x^6 - 3*x^5 - x^4 + 2*x^3 - x^2 - 2*x + 1
    ],
    [
        -2142771679,
        x^10 - 2*x^9 + 3*x^7 - 4*x^6 - x^5 + 5*x^4 - 2*x^2 + 1
    ],
    [
        2143813129,
        x^10 - 3*x^9 + 2*x^8 + 4*x^7 - 7*x^6 + x^5 + 4*x^4 - 4*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        -2144097991,
        x^10 - 5*x^9 + 12*x^8 - 18*x^7 + 19*x^6 - 15*x^5 + 11*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2144366327,
        x^10 - x^8 - x^7 + x^6 + x^5 + x^4 - 2*x + 1
    ],
    [
        2145458849,
        x^10 - x^9 + 3*x^7 - 2*x^6 - 2*x^5 + 3*x^4 - 3*x^2 + x + 1
    ],
    [
        -2145773863,
        x^10 - 2*x^9 + 2*x^8 + x^6 - 4*x^5 + 5*x^4 - x^3 - x^2 + 1
    ],
    [
        -2146040447,
        x^10 - x^9 + 2*x^6 + x^5 - x^4 - x^3 + x^2 + x + 1
    ],
    [
        2146554689,
        x^10 - 2*x^9 + x^8 - x^6 + x^5 + x^4 + x^3 - x^2 - x - 1
    ],
    [
        -2146888895,
        x^10 - x^8 - 3*x^7 - x^6 + 3*x^4 + 3*x^3 + 3*x^2 + x + 1
    ],
    [
        -2146890895,
        x^10 - 2*x^9 + x^8 + 2*x^6 - 3*x^5 + x^4 + 2*x^3 - x^2 + 1
    ],
    [
        2147906753,
        x^10 - 2*x^9 + x^7 + 2*x^5 - 3*x^4 - 2*x^3 + 2*x^2 + x + 1
    ],
    [
        -2148053311,
        x^10 - x^9 + 2*x^7 - x^6 + 3*x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        -2148482799,
        x^10 - 2*x^9 + 4*x^8 - 2*x^7 + 3*x^6 + x^5 + 2*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2148802001,
        x^10 - 2*x^9 + 3*x^7 - 3*x^6 - 2*x^5 + 5*x^4 - 4*x^2 + 1
    ],
    [
        2148873889,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^6 + 2*x^5 + 3*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -2149038119,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2149116391,
        x^10 - x^9 - x^7 + 2*x^6 + x^5 - x^4 - x^3 + x + 1
    ],
    [
        -2149465967,
        x^10 - x^7 + 3*x^6 + x^5 + 3*x^4 + 3*x^2 + 1
    ],
    [
        -2150229215,
        x^10 - x^9 + 3*x^8 - x^7 + 3*x^6 + 2*x^5 + 3*x^3 + x^2 + x + 1
    ],
    [
        -2150716327,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 6*x^6 - 3*x^5 + 5*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        -2151789439,
        x^10 - x^9 - 2*x^8 + 2*x^7 + x^6 - 3*x^5 + 2*x^4 + 3*x^3 - 2*x^2 - x + 1
    ],
    [
        -2151924839,
        x^10 - x^9 + x^7 - 4*x^6 + 3*x^5 + x^4 - x^3 + 4*x^2 - x + 1
    ],
    [
        -2152042583,
        x^10 - x^9 - x^8 + x^7 + 3*x^6 - 3*x^4 + 2*x^2 + 2*x + 1
    ],
    [
        2152149169,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - x^3 - 1
    ],
    [
        2152183217,
        x^10 - x^9 + x^8 - 2*x^5 + 4*x^4 - 6*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        2152603753,
        x^10 - x^8 - x^7 + x^6 + x^5 - x^4 - 1
    ],
    [
        2153280713,
        x^10 - x^9 - x^8 + x^7 + 2*x^6 - x^5 - 3*x^4 + x^3 + 2*x^2 + x - 1
    ],
    [
        2153791985,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 - 2*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        -2153924959,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 8*x^6 - 7*x^5 + 6*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        2153980921,
        x^10 + 2*x^6 - 3*x^2 - 1
    ],
    [
        -2154022175,
        x^10 - x^9 + x^8 - 3*x^7 + 2*x^6 - x^5 + 2*x^4 + x^2 + x + 1
    ],
    [
        -2154023279,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^6 + 7*x^4 - 2*x^3 - 4*x^2 + x + 1
    ],
    [
        2154270673,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 4*x^6 - 2*x^5 + x^2 + 1
    ],
    [
        -2154343959,
        x^10 - 2*x^9 - x^8 + x^7 + 5*x^6 - 4*x^4 - 5*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -2155220671,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 16*x^6 - 16*x^5 + 14*x^4 - 9*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -2155355423,
        x^10 - x^9 + x^7 - x^6 + x^5 + 2*x^4 - 6*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        2155913521,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 16*x^6 - 11*x^5 + 3*x^4 + 4*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -2155990087,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 3*x^5 + 2*x^4 - 4*x^3 + 2*x^2 + 1
    ],
    [
        -2156420151,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 9*x^6 - 10*x^5 + 5*x^4 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        -2156943527,
        x^10 + 3*x^8 + 4*x^6 - x^5 + 4*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        2157208601,
        x^10 - 3*x^9 + 3*x^8 - 4*x^6 + 5*x^5 - 3*x^4 + x - 1
    ],
    [
        -2157324679,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 6*x^6 - 5*x^5 + 4*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -2157480735,
        x^10 - x^8 - 2*x^7 + 5*x^6 + 2*x^5 - 4*x^3 + x^2 + 2*x + 1
    ],
    [
        -2157727895,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 14*x^5 + 15*x^4 - 12*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -2158172287,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 12*x^5 + 14*x^4 - 11*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2158353743,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 5*x^6 + 9*x^5 - 4*x^4 - 5*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2158723711,
        x^10 + 2*x^8 + 2*x^6 + 2*x^4 + 2*x^2 - x + 1
    ],
    [
        2159263409,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + x^6 - 2*x^5 + 2*x^4 + x^3 - 2*x^2 + x + 1
    ],
    [
        2160770761,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 4*x^6 - 5*x^5 - 4*x^4 + 4*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        2161360769,
        x^10 - x^9 + 2*x^8 + x^7 - 6*x^6 + 10*x^5 - 13*x^4 + 11*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        2161638433,
        x^10 + x^8 - x^7 - 2*x^6 - 2*x^5 - x^4 + 3*x^3 + x^2 - 1
    ],
    [
        -2161639663,
        x^10 - x^8 - 2*x^7 + 3*x^6 + 2*x^5 - 3*x^3 + x^2 + x + 1
    ],
    [
        -2161995543,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 15*x^6 - 11*x^5 + 6*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -2162159063,
        x^10 - x^9 + 3*x^8 - x^7 + 4*x^6 + 5*x^4 + x^3 + 4*x^2 + x + 2
    ],
    [
        -2162346527,
        x^10 - 2*x^9 + x^8 + 4*x^7 - 6*x^6 + 2*x^5 + 4*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -2163586439,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 8*x^6 - 10*x^5 + 11*x^4 - 10*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2163791479,
        x^10 - 2*x^9 + x^8 + x^7 - 2*x^6 + x^5 + x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        2164035673,
        x^10 - x^9 - x^8 + 2*x^7 - 2*x^5 + 3*x^3 - 2*x - 1
    ],
    [
        -2164141719,
        x^10 - 4*x^9 + 7*x^8 - 3*x^7 - 7*x^6 + 12*x^5 - 5*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2164261783,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 10*x^6 - 10*x^5 + 9*x^4 - 6*x^3 + 5*x^2 - x + 1
    ],
    [
        -2164516223,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 4*x^6 - x^5 + 4*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -2165259983,
        x^10 + x^8 - x^7 + x^6 + x^5 + 3*x^4 + x^2 + 1
    ],
    [
        -2166424679,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^6 - 3*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2167742713,
        x^10 - x^9 + x^8 - x^7 - x^5 - 2*x^4 - 2*x^2 + x - 1
    ],
    [
        -2169804599,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 4*x^4 - x^3 + 2*x^2 - 3*x + 2
    ],
    [
        -2170136359,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 6*x^5 + 5*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2170568583,
        x^10 - 4*x^9 + 9*x^8 - 11*x^7 + 9*x^6 - 3*x^5 - x^4 + 4*x^3 - 2*x^2 + 1
    ],
    [
        -2170851679,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2171261759,
        x^10 - 2*x^9 + 2*x^7 + 3*x^6 - 6*x^5 + 3*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -2171748239,
        x^10 - 2*x^7 + x^6 + 2*x^5 + x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        -2172071159,
        x^10 - x^9 + x^8 + 2*x^7 + x^6 - x^5 + 6*x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2172534527,
        x^10 - 2*x^9 - x^8 + 5*x^7 - x^6 - 5*x^5 + 2*x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -2172612367,
        x^10 - x^9 + 2*x^8 - 2*x^6 + 3*x^5 - 2*x^4 - 3*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2174096943,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^6 + 4*x^5 - 3*x^4 + x^3 + x^2 - 2*x + 1
    ],
    [
        -2174895127,
        x^10 + 2*x^8 - x^7 - x^5 - 2*x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -2175151831,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 7*x^5 + 7*x^4 - 4*x^3 + x^2 - x + 1
    ],
    [
        2175198833,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 3*x^6 - 2*x^5 + x^4 + 2*x^3 - 2*x^2 - x - 1
    ],
    [
        -2175958319,
        x^10 + 2*x^8 - 3*x^7 + 2*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -2176021231,
        x^10 - x^9 + x^8 + x^7 - 3*x^6 + 3*x^5 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2176131479,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 2*x^6 + x^5 - 2*x^4 + x^3 + 1
    ],
    [
        -2176268279,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 6*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2176282831,
        x^10 - 4*x^9 + 7*x^8 - 7*x^7 + 6*x^6 - 7*x^5 + 7*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -2176918063,
        x^10 - x^9 - x^7 + x^6 + x^5 - x^2 + 1
    ],
    [
        2177205473,
        x^10 - 3*x^9 + x^8 + 4*x^7 - 2*x^6 - 2*x^5 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -2177292879,
        x^10 - x^9 - 4*x^8 + 5*x^7 + 6*x^6 - 8*x^5 - 5*x^4 + 7*x^3 + 3*x^2 - 4*x + 1
    ],
    [
        -2177615623,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 10*x^6 - 12*x^5 + 14*x^4 - 12*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -2177656375,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 18*x^6 - 19*x^5 + 17*x^4 - 12*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -2177970023,
        x^10 - x^9 + 3*x^7 - 2*x^6 + x^5 + 2*x^4 + 2*x^2 + 1
    ],
    [
        -2178935887,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 2*x^5 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2179025879,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 2*x^6 - x^5 + 3*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        2179764313,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 16*x^6 - 17*x^5 + 15*x^4 - 10*x^3 + 4*x^2 + x - 1
    ],
    [
        2180016617,
        x^10 - x^9 - x^8 + 6*x^4 - 6*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -2181193447,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 9*x^6 - 9*x^5 + 10*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2181224399,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - 3*x^6 + 7*x^5 - 5*x^4 + 3*x^2 - 2*x + 1
    ],
    [
        2181474697,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 3*x^6 - 4*x^5 - 2*x^4 + 5*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        -2181907207,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 4*x^6 - 5*x^5 + 3*x^3 - 2*x^2 + 1
    ],
    [
        2181940625,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^5 + x^4 - 4*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        -2182014823,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^6 + x^5 + 2*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2182908407,
        x^10 - x^9 - x^7 + 2*x^6 + x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        -2183887247,
        x^10 + 3*x^8 + 4*x^6 - x^5 + 2*x^4 - 2*x^3 + x^2 - 2*x + 1
    ],
    [
        2183965625,
        x^10 - 4*x^9 + 6*x^8 - 3*x^7 - x^6 - 2*x^5 + 5*x^4 - 3*x^3 + x^2 + 1
    ],
    [
        -2184565471,
        x^10 - 2*x^9 + x^8 + x^7 - 2*x^6 + 3*x^4 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2185184047,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 3*x^6 - 2*x^4 + 3*x^2 - 3*x + 2
    ],
    [
        -2185498503,
        x^10 - 3*x^8 + 6*x^6 - x^5 - 6*x^4 + 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        2186161217,
        x^10 + x^8 + 2*x^6 - 5*x^5 + 6*x^4 - 7*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2186402279,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 6*x^6 - x^5 - 3*x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        2187178489,
        x^10 - 2*x^9 + 3*x^7 - 3*x^6 - x^5 + 2*x^4 + 1
    ],
    [
        2187534761,
        x^10 - 2*x^9 + x^8 + 4*x^7 - 6*x^6 + 7*x^4 - 4*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -2187913639,
        x^10 + 2*x^8 - x^7 - x^6 - 3*x^5 - 2*x^4 + 2*x^2 + 2*x + 1
    ],
    [
        -2188834727,
        x^10 - 2*x^8 - x^7 + x^6 + 3*x^5 + 3*x^4 - 2*x^3 - 3*x^2 + 1
    ],
    [
        2188974313,
        x^10 - x^9 - 2*x^8 - x^7 + 2*x^6 + 4*x^5 + x^4 - x^3 - 2*x^2 - x + 1
    ],
    [
        -2189778967,
        x^10 - x^7 + x^6 + 2*x^4 - x^3 - x + 1
    ],
    [
        -2190004759,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 + x^5 - x^4 + x^3 - x^2 - x + 1
    ],
    [
        2190458321,
        x^10 - 3*x^9 + 6*x^8 - 6*x^7 + x^6 + 7*x^5 - 10*x^4 + 5*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -2190609511,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 + x^4 + 2*x^3 + 2*x^2 + 1
    ],
    [
        -2191675039,
        x^10 - 4*x^9 + 7*x^8 - 7*x^7 + 6*x^6 - 6*x^5 + 5*x^4 - x^3 - x^2 + 1
    ],
    [
        -2191846127,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 5*x^6 + 4*x^4 + 2*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -2192488015,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        2192690041,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 5*x^5 + 2*x^4 - 2*x^3 - 3*x^2 + x - 1
    ],
    [
        -2193187967,
        x^10 - x^9 - x^8 + x^7 + x^5 - x^4 - x^3 + x^2 + 1
    ],
    [
        -2193546007,
        x^10 - x^9 + x^8 - x^7 + 3*x^6 - 3*x^5 + 2*x^4 - x^3 + x^2 - 2*x + 1
    ],
    [
        -2194172927,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 6*x^6 - 3*x^5 + 4*x^4 - 5*x^3 + x^2 - x + 2
    ],
    [
        -2194264063,
        x^10 - x^9 + x^8 + x^7 + x^6 + x^5 + 2*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2194397033,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 + 2*x^5 - x^4 + 3*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        2194930009,
        x^10 - x^9 - x^8 - x^7 - x^6 + 3*x^5 + 4*x^4 - 2*x^2 - 2*x - 1
    ],
    [
        2195017753,
        x^10 - x^8 - 2*x^7 - 4*x^6 + 5*x^5 + 4*x^4 - 2*x^3 + x^2 - 1
    ],
    [
        -2196195439,
        x^10 - 2*x^9 + x^8 + x^7 - x^6 - x^4 + 2*x^3 - x + 1
    ],
    [
        -2196804375,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 3*x^6 - 4*x^5 + 4*x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -2196868679,
        x^10 - x^8 + x^6 - x^5 + x^4 + 2*x^2 - 3*x + 1
    ],
    [
        2196991369,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 21*x^6 - 24*x^5 + 21*x^4 - 16*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -2197686823,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -2197742783,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - 2*x^6 + 5*x^5 - 5*x^4 + x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2197768039,
        x^10 - x^9 + 2*x^8 + x^7 + 3*x^5 + 2*x^3 + 2*x^2 + 1
    ],
    [
        -2198956679,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 11*x^6 - 15*x^5 + 17*x^4 - 16*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        -2199228607,
        x^10 - x^9 - x^7 - 2*x^6 + 2*x^4 + 2*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -2199370367,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 4*x^6 - 3*x^5 - 2*x^3 + x^2 + x + 1
    ],
    [
        2200288481,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 5*x^6 - 2*x^5 + 5*x^4 - 3*x^2 + x + 1
    ],
    [
        -2200482223,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 12*x^5 + 11*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2201345543,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 4*x^6 - 2*x^5 + 3*x^4 - 6*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2201653143,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 8*x^6 - 7*x^5 + 7*x^4 - 5*x^3 + 5*x^2 - x + 1
    ],
    [
        -2203563767,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 6*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2204331455,
        x^10 - x^9 + 2*x^8 - x^7 + 3*x^6 - 3*x^5 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -2204561687,
        x^10 + 2*x^8 - x^7 + 4*x^6 - 2*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2204598303,
        x^10 - x^9 + 3*x^8 - 3*x^6 + 4*x^5 - 5*x^4 - 2*x^3 + 8*x^2 - 5*x + 1
    ],
    [
        2205107425,
        x^10 - x^9 - x^8 + x^7 + 3*x^6 - 3*x^4 + 3*x^2 + 3*x + 1
    ],
    [
        -2205150007,
        x^10 - x^6 - x^5 - x^3 + 2*x^2 + 1
    ],
    [
        -2205158863,
        x^10 - x^9 - 2*x^8 + x^7 + 5*x^6 - x^5 - 4*x^4 + 2*x^2 + 1
    ],
    [
        -2206208279,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 18*x^6 - 18*x^5 + 16*x^4 - 10*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2206359567,
        x^10 - x^9 + x^8 - x^7 + 2*x^6 - 7*x^5 + 6*x^4 - 3*x^3 - x^2 + 3*x + 1
    ],
    [
        -2206491023,
        x^10 - 2*x^9 + 5*x^8 - 9*x^7 + 12*x^6 - 15*x^5 + 15*x^4 - 11*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2206979647,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 14*x^6 - 16*x^5 + 16*x^4 - 12*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -2207297623,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - x^6 - 4*x^5 + 4*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        -2207331247,
        x^10 - 5*x^9 + 12*x^8 - 18*x^7 + 18*x^6 - 12*x^5 + 7*x^4 - 5*x^3 + 2*x^2 + 1
    ],
    [
        -2207718727,
        x^10 - 2*x^9 + 2*x^7 + 3*x^6 - 7*x^5 + x^4 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        2208086537,
        x^10 - x^9 + x^8 - x^7 - 3*x^6 + x^5 + x^3 + 3*x^2 - 1
    ],
    [
        -2208094183,
        x^10 - 2*x^9 + 4*x^7 - 2*x^6 - 3*x^5 + 4*x^4 - x^2 + 2*x + 1
    ],
    [
        -2209188087,
        x^10 - x^9 + x^8 - 5*x^7 + 11*x^6 - 12*x^5 + 12*x^4 - 13*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -2209339719,
        x^10 - 4*x^9 + 11*x^8 - 20*x^7 + 29*x^6 - 34*x^5 + 33*x^4 - 25*x^3 + 13*x^2 - 4*x + 1
    ],
    [
        -2209815343,
        x^10 - x^9 - 2*x^8 + x^7 + x^6 - x^5 + 2*x^4 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        -2209844791,
        x^10 - x^7 + x^6 - 2*x^5 - x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        2210756641,
        x^10 + x^8 - 4*x^7 + x^6 - 3*x^5 + 5*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2212174071,
        x^10 - 2*x^9 - x^7 + 4*x^6 + x^5 - 5*x^4 + 6*x^2 - 4*x + 1
    ],
    [
        -2212284879,
        x^10 - 2*x^8 - 2*x^7 + x^6 + 3*x^5 + 4*x^4 - x^3 - 4*x^2 + 1
    ],
    [
        -2212448359,
        x^10 + 3*x^8 - x^7 + 6*x^6 - x^5 + 7*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        -2212692887,
        x^10 - x^9 - x^7 + 3*x^6 + x^5 - 6*x^4 + 4*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -2213119567,
        x^10 - x^9 + 2*x^8 - 5*x^7 + 5*x^6 - 5*x^5 + 8*x^4 - 6*x^3 + 3*x^2 - 3*x + 2
    ],
    [
        -2213699447,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 10*x^6 - 7*x^5 + 5*x^4 - x^3 + x^2 + 1
    ],
    [
        -2213968847,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 13*x^6 - 13*x^5 + 13*x^4 - 9*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        2214301049,
        x^10 - 3*x^8 - 2*x^7 + 4*x^6 + 3*x^5 - 4*x^4 - 5*x^3 + x^2 + 3*x + 1
    ],
    [
        -2214398919,
        x^10 - x^9 + x^7 + x^6 - x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2214439313,
        x^10 - 3*x^9 + 8*x^8 - 12*x^7 + 17*x^6 - 18*x^5 + 17*x^4 - 13*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2215270807,
        x^10 - x^7 + x^6 + 2*x^5 + x^4 - x^3 - x^2 + x + 1
    ],
    [
        2215552681,
        x^10 - x^9 + x^8 + 2*x^7 - 3*x^6 + 2*x^5 + x^4 - 3*x^3 + x^2 + x - 1
    ],
    [
        -2216101439,
        x^10 + x^8 - x^7 - x^6 - x^5 + x^4 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        2216263409,
        x^10 - x^9 + 4*x^7 - 7*x^6 + 5*x^5 + 2*x^4 - 9*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -2217262207,
        x^10 - x^9 - x^8 + 2*x^7 + 2*x^6 - 4*x^5 + 4*x^3 - x^2 - 2*x + 1
    ],
    [
        -2217556871,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -2217831727,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 3*x^6 + 2*x^4 - 5*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2218723097,
        x^10 - x^9 + x^7 - x^6 - 4*x^5 + 2*x^4 - 4*x^3 - x^2 - 1
    ],
    [
        -2218965839,
        x^10 - x^9 - x^7 + 4*x^6 - x^5 - x^4 - 2*x^3 + 2*x^2 + x + 1
    ],
    [
        -2219155079,
        x^10 - 2*x^9 + 4*x^7 - 3*x^6 - 2*x^5 + 4*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        -2219394087,
        x^10 - x^9 - 4*x^8 + 5*x^7 + 6*x^6 - 12*x^5 - 3*x^4 + 14*x^3 - 2*x^2 - 6*x + 3
    ],
    [
        -2219698927,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 2*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2220088687,
        x^10 + 3*x^8 - x^7 + 2*x^6 - 4*x^5 - 3*x^3 + 2*x^2 + 1
    ],
    [
        -2220333039,
        x^10 - 2*x^9 + 3*x^8 + x^7 - 5*x^6 + 4*x^5 + 2*x^4 - 5*x^3 + 3*x + 1
    ],
    [
        -2220419119,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 2*x^6 - 4*x^5 + 2*x^4 + 3*x^3 - 3*x^2 + 1
    ],
    [
        -2221149167,
        x^10 - x^9 - 2*x^7 + 2*x^6 + 2*x^5 - x^4 - x^3 - x^2 + x + 1
    ],
    [
        -2221895447,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 + 3*x^5 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2222307319,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 13*x^6 - 14*x^5 + 14*x^4 - 11*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2222611871,
        x^10 - x^9 + x^7 + 2*x^5 - x^3 + x^2 + x + 1
    ],
    [
        2222768417,
        x^10 - 2*x^9 + 2*x^8 - 5*x^6 + 8*x^5 - 9*x^4 + 7*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -2222941887,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 7*x^6 - 3*x^5 + 8*x^4 + 2*x^3 + 5*x^2 + x + 1
    ],
    [
        2223351553,
        x^10 + 3*x^8 - x^7 + 6*x^6 + x^5 + 7*x^4 + x^3 + x^2 - x - 1
    ],
    [
        -2223840607,
        x^10 - x^9 + x^8 - x^7 + 2*x^6 + x^5 - x^2 + x + 1
    ],
    [
        -2224122431,
        x^10 - 2*x^8 - x^7 + 3*x^6 + 2*x^5 - 2*x^4 - 2*x^3 + x + 1
    ],
    [
        -2224531199,
        x^10 - x^9 - 2*x^7 + 3*x^6 - 2*x^5 - x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2225084161,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 19*x^6 - 18*x^5 + 12*x^4 - 5*x^3 - x^2 + 2*x - 1
    ],
    [
        -2226438583,
        x^10 - 2*x^9 + x^8 + x^7 - x^6 - x^5 + 2*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        -2226502319,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 8*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        -2226823759,
        x^10 - x^8 - 3*x^7 - 3*x^6 + 3*x^4 + 6*x^3 + 6*x^2 + 3*x + 1
    ],
    [
        2226881753,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 6*x^6 - 7*x^5 + 6*x^4 - 7*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2227494151,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 5*x^6 - x^5 - 2*x^4 + 4*x^3 - x^2 + 1
    ],
    [
        -2227645159,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 2*x^6 + x^5 + x^4 - x^3 + x^2 + 1
    ],
    [
        2228040697,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 3*x^6 - 7*x^5 + 8*x^4 - 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -2228589103,
        x^10 + x^8 - 3*x^5 - 3*x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        2229937313,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 + x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -2230927687,
        x^10 - x^9 + x^8 - x^7 + x^6 - 3*x^5 - x^4 + 2*x^2 + 2*x + 1
    ],
    [
        -2231149927,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 5*x^5 + 6*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2231798791,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 2*x^6 - 2*x^5 + x^4 + 2*x^2 - 2*x + 1
    ],
    [
        -2231836407,
        x^10 - 2*x^9 + 6*x^8 - 6*x^7 + 7*x^6 - 3*x^5 + 7*x^4 - 6*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -2232040039,
        x^10 + 3*x^8 + 4*x^6 + 2*x^4 + x^2 - x + 1
    ],
    [
        2232367321,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 3*x^6 - 7*x^5 - x^4 + 6*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2232422775,
        x^10 - 2*x^9 + 4*x^7 - x^6 - 5*x^5 + 5*x^4 + 5*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2232964687,
        x^10 - 2*x^9 + x^8 + 3*x^6 - 5*x^5 + 2*x^4 + x^3 + x^2 - 2*x + 1
    ],
    [
        -2233484199,
        x^10 - x^9 - x^8 - 3*x^7 + 5*x^6 + 2*x^5 + x^4 - 6*x^3 + 2*x + 1
    ],
    [
        -2233723447,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 10*x^5 + 11*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2234459033,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 7*x^6 - 3*x^5 - 2*x^4 + 4*x^3 - 3*x^2 + x + 1
    ],
    [
        2235462721,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 - x^6 + 8*x^5 - 11*x^4 + 11*x^3 - 7*x^2 + 3*x - 1
    ],
    [
        -2235865751,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 4*x^6 - x^5 + 1
    ],
    [
        -2235927807,
        x^10 - x^9 - 4*x^8 + 7*x^7 + 5*x^6 - 13*x^5 + 8*x^3 - 2*x^2 - x + 1
    ],
    [
        2236640473,
        x^10 - 3*x^9 + 3*x^8 + 3*x^7 - 10*x^6 + 9*x^5 - x^4 - 5*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2236895919,
        x^10 + x^6 - x^5 - 6*x^4 - 3*x^3 + 4*x^2 + 4*x + 1
    ],
    [
        -2236965919,
        x^10 - x^9 + 2*x^8 - 2*x^7 - x^5 - x^4 + x^3 + x + 1
    ],
    [
        -2237566599,
        x^10 - 2*x^9 + x^8 + 2*x^6 - 3*x^5 + 4*x^4 - 6*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        2237597393,
        x^10 - 2*x^7 - 3*x^6 + x^5 + x^4 + 3*x^3 + 2*x^2 - x - 1
    ],
    [
        -2237882639,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 4*x^6 - 8*x^5 + 10*x^4 - 6*x^3 + 2*x^2 - x + 1
    ],
    [
        -2238301431,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 7*x^5 + 2*x^4 - x^3 + 2*x + 1
    ],
    [
        -2238321399,
        x^10 - x^9 - x^8 + 2*x^7 + 3*x^6 - 5*x^5 + 3*x^4 + x^2 + 1
    ],
    [
        2238419753,
        x^10 - x^9 - x^8 + x^7 + x^6 - 3*x^5 + 2*x^4 + x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -2239628599,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 12*x^6 - 13*x^5 + 11*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2240032657,
        x^10 - x^9 + 3*x^8 - x^7 + 2*x^6 + x^5 - 2*x^4 + 2*x^3 - 3*x^2 - 1
    ],
    [
        -2240103599,
        x^10 - x^9 + x^7 + x^6 - 2*x^5 + x^4 + x^3 - 2*x + 1
    ],
    [
        -2240207511,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 2*x^5 + 2*x^4 + x^3 - 2*x^2 - x + 1
    ],
    [
        2240273177,
        x^10 - x^9 - x^7 + 3*x^5 - 2*x^3 + 2*x - 1
    ],
    [
        -2240875287,
        x^10 - 3*x^8 - 3*x^7 + 2*x^6 + 5*x^5 + 3*x^4 - 2*x^2 - x + 1
    ],
    [
        -2241381287,
        x^10 + x^8 - 3*x^7 + x^6 + 3*x^4 - x^3 - 2*x^2 + 1
    ],
    [
        -2241625671,
        x^10 - x^9 + 2*x^8 - 3*x^7 + x^6 - 2*x^5 + 5*x^4 - x^3 - 2*x + 1
    ],
    [
        -2242134143,
        x^10 - x^9 + 2*x^7 + x^6 - 4*x^5 + 3*x^4 + x^3 - x^2 + 1
    ],
    [
        -2242595951,
        x^10 - 2*x^7 + 3*x^6 - 2*x^5 + x^4 - x^3 + 3*x^2 + x + 1
    ],
    [
        -2242956959,
        x^10 - x^7 + 2*x^6 - x^5 + x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -2243567727,
        x^10 - 3*x^9 + 7*x^8 - 13*x^7 + 20*x^6 - 25*x^5 + 27*x^4 - 21*x^3 + 11*x^2 - 4*x + 1
    ],
    [
        2244310921,
        x^10 - x^9 - x^8 + 2*x^6 + 2*x^5 - 2*x^4 - 2*x^3 - x^2 + 1
    ],
    [
        -2244479335,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 4*x^6 - 7*x^5 + 5*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        -2244553343,
        x^10 - 4*x^9 + 6*x^8 - 2*x^7 - 4*x^6 + 2*x^5 + 4*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -2244604559,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 4*x^6 - 4*x^5 - x^4 + 4*x^3 - x^2 - 2*x + 1
    ],
    [
        -2244871639,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 13*x^5 + 15*x^4 - 13*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        2245139801,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 - 2*x^4 - 2*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        -2245720903,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 + x^5 + 3*x^4 - 9*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -2245880911,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 4*x^4 + 2*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        -2246194199,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 4*x^5 - 5*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        2246737777,
        x^10 + x^8 - x^7 - x^6 - x^5 + 2*x^3 - x - 1
    ],
    [
        -2246920327,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 12*x^5 + 11*x^4 - 9*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        2248156697,
        x^10 - x^9 + 3*x^7 - 4*x^6 + 2*x^5 + 5*x^4 - 7*x^3 + 3*x - 1
    ],
    [
        -2249434719,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 7*x^6 - 2*x^5 - 8*x^4 - x^3 + 6*x^2 + 4*x + 1
    ],
    [
        -2249644079,
        x^10 - x^9 - 2*x^8 + 3*x^7 - 2*x^5 + 3*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        2249975561,
        x^10 - 2*x^9 - 2*x^8 + 6*x^7 - x^6 - 4*x^5 + 3*x^4 - x^3 - 1
    ],
    [
        -2250411367,
        x^10 - 2*x^9 + x^8 + x^7 - x^6 + x^5 + 2*x^4 - 3*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -2250969247,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 4*x^6 - x^5 - x^4 + x^3 + x^2 - x + 1
    ],
    [
        -2251189687,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 7*x^5 + 6*x^4 - 3*x^3 + 4*x^2 + 1
    ],
    [
        -2252096975,
        x^10 - x^9 - 2*x^8 + 5*x^7 - x^6 - 5*x^5 + 6*x^4 - 2*x^2 + 1
    ],
    [
        2252226833,
        x^10 + x^8 - 2*x^7 - 4*x^5 - x^4 - x^3 - 2*x^2 - x + 1
    ],
    [
        -2252237343,
        x^10 - 2*x^9 + x^8 + x^7 - x^6 + 3*x^4 - 2*x^3 - x + 1
    ],
    [
        -2252347967,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 9*x^6 - 9*x^5 + 12*x^4 - 8*x^3 + 7*x^2 - 3*x + 2
    ],
    [
        -2252437823,
        x^10 - x^9 - x^7 + 2*x^6 - x^5 + x^3 - x^2 + x + 1
    ],
    [
        -2252549479,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 6*x^6 + 5*x^5 + x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2253624759,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 8*x^6 - 13*x^5 + 17*x^4 - 17*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        2253938297,
        x^10 - x^9 + 3*x^7 + x^6 - 3*x^5 + 3*x^3 - x^2 - 3*x - 1
    ],
    [
        -2254246087,
        x^10 - x^8 - x^7 + 3*x^6 + 2*x^5 - x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -2254978359,
        x^10 - x^8 - x^7 - x^5 + x^3 + 3*x^2 + 2*x + 1
    ],
    [
        2255891633,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 12*x^5 + 9*x^4 - 4*x^3 + 2*x - 1
    ],
    [
        2256248161,
        x^10 - x^9 + x^8 - x^7 - x^6 + 2*x^5 - 5*x^4 + 6*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -2257114639,
        x^10 + 3*x^8 + 5*x^6 - x^5 + 5*x^4 + 3*x^2 - x + 1
    ],
    [
        2257166537,
        x^10 - x^9 + 2*x^8 - x^7 - x^6 + 4*x^5 - 6*x^4 + 7*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        2257260553,
        x^10 - 2*x^9 + 2*x^8 - 3*x^6 + 4*x^5 - 3*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2257418727,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - 2*x^6 + x^4 - 5*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2257734959,
        x^10 - x^9 + x^7 + 2*x^6 - 2*x^5 + x^4 + x^3 + x^2 + 1
    ],
    [
        -2257958903,
        x^10 - x^9 - x^8 + 2*x^7 + 2*x^6 - 5*x^5 + x^4 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        -2258682039,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 2*x^5 - x^4 + x^3 - x^2 + 1
    ],
    [
        -2259136487,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 2*x^4 + 1
    ],
    [
        -2259526439,
        x^10 - x^9 + x^8 - x^7 - x^6 + 3*x^5 - 2*x^4 + x^3 + x^2 - 2*x + 1
    ],
    [
        -2260174103,
        x^10 + 3*x^8 - x^7 + 5*x^6 - 3*x^5 + 6*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2260206175,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 3*x^4 - 2*x^3 + 3*x^2 + x + 1
    ],
    [
        -2260290527,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 3*x^6 + 4*x^5 - 3*x^4 + x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2260404287,
        x^10 - 2*x^9 + 5*x^8 - 9*x^7 + 13*x^6 - 16*x^5 + 17*x^4 - 14*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        -2260642991,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 + x^5 + x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        2262092801,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 2*x^5 + 3*x^4 - x^3 - x^2 - x - 1
    ],
    [
        -2262389047,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 2*x^6 + x^5 - 3*x^4 + 3*x^3 - x + 1
    ],
    [
        2262408633,
        x^10 - x^9 - 2*x^7 + x^6 + 4*x^5 - x^4 + x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -2263610119,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 3*x^6 + x^4 - 5*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2264504607,
        x^10 - 2*x^9 - 2*x^8 + 7*x^7 - 8*x^5 + 2*x^4 + 5*x^3 - x^2 - 2*x + 1
    ],
    [
        -2264649847,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        -2265562143,
        x^10 - 3*x^9 + 2*x^8 + 4*x^7 - 7*x^6 - x^5 + 8*x^4 - 3*x^3 - 3*x^2 + 2*x + 1
    ],
    [
        2265962953,
        x^10 - 2*x^9 + x^7 + 2*x^6 - x^5 - 3*x^4 + 3*x^3 - x + 1
    ],
    [
        -2267241247,
        x^10 - x^9 - x^8 + 3*x^7 - x^5 + x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        2267372561,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 4*x^6 + x^5 - 7*x^4 + 8*x^3 - 8*x^2 + 3*x - 1
    ],
    [
        -2267960183,
        x^10 - x^8 - 2*x^5 + 3*x^4 + x^2 - 2*x + 1
    ],
    [
        2268259033,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 2*x^5 + 2*x^3 - 2*x - 1
    ],
    [
        -2268781175,
        x^10 - x^7 - x^6 + 2*x^5 + x^4 + x^3 - x + 1
    ],
    [
        -2269298719,
        x^10 - x^9 + 3*x^8 - x^7 + 4*x^6 - x^5 + 4*x^4 + x^3 + 4*x^2 + x + 1
    ],
    [
        -2270340847,
        x^10 - x^9 - x^8 + 3*x^7 - 3*x^6 + 2*x^5 + 3*x^4 - 7*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2270913559,
        x^10 - 2*x^8 - 2*x^7 + 3*x^6 + 3*x^5 - x^4 - 4*x^3 + 2*x + 1
    ],
    [
        2270995001,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 18*x^6 - 18*x^5 + 15*x^4 - 11*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        2271118193,
        x^10 - x^9 + 3*x^7 - 3*x^6 + 2*x^4 - x^3 - x + 1
    ],
    [
        2271158257,
        x^10 - 5*x^9 + 12*x^8 - 18*x^7 + 19*x^6 - 13*x^5 + 4*x^4 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -2271794607,
        x^10 - x^9 - 4*x^8 + 7*x^7 + 3*x^6 - 12*x^5 + 5*x^4 + 5*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2272913319,
        x^10 - x^9 + x^8 + 3*x^7 - 2*x^6 + 2*x^5 + 3*x^4 + x^2 + 1
    ],
    [
        2272921513,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - 2*x^6 + 5*x^5 - 5*x^4 + 3*x^3 - x^2 - 1
    ],
    [
        2273449249,
        x^10 - x^9 + 3*x^7 - 3*x^6 - x^5 + 4*x^4 - 3*x^3 - x^2 + 3*x - 1
    ],
    [
        -2273764679,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 9*x^5 + 10*x^4 - 10*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        2274262921,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 8*x^6 - 8*x^5 + 7*x^4 - 7*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2274921049,
        x^10 - x^9 - 2*x^8 + x^6 + 2*x^5 + 4*x^4 - x^3 - 4*x^2 + 1
    ],
    [
        2275619033,
        x^10 - x^9 - x^8 + 2*x^7 - 2*x^6 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -2275760367,
        x^10 - 4*x^9 + 3*x^8 + 7*x^7 - 11*x^6 - x^5 + 10*x^4 - 3*x^3 - 3*x^2 + x + 1
    ],
    [
        -2276588975,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 + x^5 - 3*x^4 + 2*x^3 + x^2 - x + 1
    ],
    [
        -2276647983,
        x^10 + x^8 - 3*x^7 + x^6 - 2*x^5 + 4*x^4 - x^3 + x^2 - 2*x + 1
    ],
    [
        -2277412471,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 4*x^6 + x^5 + 3*x^4 - x^3 - x^2 + x + 1
    ],
    [
        -2277943991,
        x^10 - 2*x^9 + 5*x^7 - 4*x^6 - 3*x^5 + 5*x^4 - 2*x^2 + 1
    ],
    [
        2278046369,
        x^10 + 2*x^8 - x^7 + 4*x^6 + 2*x^5 + 4*x^4 - 2*x^2 - x - 1
    ],
    [
        -2279200543,
        x^10 + x^8 + x^6 + 2*x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        2279671369,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 10*x^6 - 9*x^5 + 10*x^4 - 8*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2279765447,
        x^10 - x^9 - x^8 - x^7 + 3*x^6 - 2*x^3 + x^2 + x + 1
    ],
    [
        2279792321,
        x^10 - x^9 - 2*x^8 + x^7 + 2*x^6 + x^3 - x^2 - x - 1
    ],
    [
        -2280320927,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 2*x^6 + 3*x^5 - x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -2280525727,
        x^10 + 2*x^8 + 3*x^6 - 2*x^5 + 6*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2281293913,
        x^10 - x^9 + x^7 - 3*x^6 + 3*x^5 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2281589327,
        x^10 - 2*x^7 + 2*x^5 - 2*x^3 + x^2 + 1
    ],
    [
        -2282177239,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 4*x^6 + 8*x^5 - 7*x^4 + x^3 + 5*x^2 - 5*x + 2
    ],
    [
        -2282445559,
        x^10 - 3*x^7 + x^6 + 2*x^5 + 3*x^4 + 2*x^2 + 2*x + 1
    ],
    [
        -2283639047,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 - x^5 + 5*x^4 - 4*x^3 - x + 2
    ],
    [
        -2284096879,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 14*x^5 + 15*x^4 - 13*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -2284360951,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 13*x^6 - 11*x^5 + 8*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2284475663,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 18*x^6 - 20*x^5 + 18*x^4 - 12*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        2284896721,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 5*x^6 + 7*x^5 - 5*x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -2285219455,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 3*x^6 - 2*x^5 + x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2286227113,
        x^10 - x^8 - 3*x^7 - x^6 + 5*x^5 + 6*x^4 - 4*x^2 - 3*x - 1
    ],
    [
        -2286923543,
        x^10 - x^9 + x^7 - x^6 + 3*x^5 - 2*x^4 + 3*x^2 - 2*x + 1
    ],
    [
        2287604657,
        x^10 - x^9 - x^8 + 2*x^3 + 2*x^2 - x - 1
    ],
    [
        -2287612111,
        x^10 - x^9 - 2*x^8 + x^7 + 5*x^6 - x^5 - 4*x^4 - 3*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2287870359,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 8*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2288358399,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 14*x^6 - 14*x^5 + 14*x^4 - 10*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2288851495,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 2*x^6 - 2*x^5 + 2*x^4 + 3*x^2 + x + 1
    ],
    [
        2289259433,
        x^10 - x^8 - 3*x^6 - x^5 + 7*x^4 - 3*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        2289389873,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - 2*x^5 + 4*x^4 - 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -2289912511,
        x^10 - 4*x^9 + 10*x^8 - 19*x^7 + 29*x^6 - 34*x^5 + 33*x^4 - 26*x^3 + 16*x^2 - 6*x + 1
    ],
    [
        2290468321,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 2*x^6 - 5*x^5 + 5*x^4 + 2*x^3 - 4*x^2 + x + 1
    ],
    [
        -2291934447,
        x^10 - 2*x^9 - x^8 + 4*x^7 - 5*x^5 + 2*x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -2292121735,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 3*x^6 + x^5 + 6*x^4 - 10*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        2292682433,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 5*x^6 + 2*x^5 + 3*x^4 - 5*x^3 - x^2 + 3*x + 1
    ],
    [
        2293071593,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 20*x^6 - 21*x^5 + 17*x^4 - 11*x^3 + 5*x^2 - x - 1
    ],
    [
        -2293115239,
        x^10 - x^9 + 2*x^7 - 2*x^6 + 6*x^4 - 12*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        2293761497,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 2*x^6 + 3*x^5 - 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -2294097959,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 5*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2294142647,
        x^10 + 2*x^8 + 2*x^6 - x^5 + 2*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        2295778897,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 6*x^6 + 9*x^5 - 7*x^4 + x^3 + x^2 - 1
    ],
    [
        -2296239415,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 3*x^6 - 2*x^5 + x^4 - x^3 + x^2 + 1
    ],
    [
        -2296285847,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 3*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -2296511911,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 2*x^6 + x^5 + 2*x^2 - 2*x + 1
    ],
    [
        -2297268783,
        x^10 - 2*x^8 - x^7 + 3*x^6 + 2*x^5 - x^4 + x^3 + 5*x^2 + 4*x + 1
    ],
    [
        -2297493599,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 3*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -2298240535,
        x^10 - 2*x^9 + 3*x^8 - x^7 + x^6 + 2*x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2299894399,
        x^10 + x^8 - 3*x^7 + 3*x^6 - 5*x^5 + 6*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2299931759,
        x^10 - x^9 + 2*x^8 + 2*x^6 + x^5 + x^4 + 3*x^3 + x^2 + x + 1
    ],
    [
        2300026529,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 - 2*x^5 + 3*x^4 - 2*x^3 - x^2 + 2*x - 1
    ],
    [
        -2300083319,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 3*x^5 + x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        2300655113,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 5*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2300850719,
        x^10 - x^9 + x^8 - x^7 + 2*x^6 - 2*x^5 + 2*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2301697481,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 10*x^6 - 13*x^5 + 12*x^4 - 10*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        2301911753,
        x^10 - x^9 + 2*x^8 - x^7 + 3*x^6 - x^5 - x^4 + 4*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -2302362247,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 2*x^6 - 3*x^5 + 3*x^4 - x^2 + 1
    ],
    [
        -2303584839,
        x^10 - 3*x^9 + 3*x^8 - x^7 + 2*x^6 - 5*x^5 + 7*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2304285743,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 4*x^5 + 7*x^4 - 3*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2304663759,
        x^10 + 3*x^8 + x^6 - x^5 - 3*x^4 - 3*x^3 + x^2 - 2*x + 4
    ],
    [
        -2305545463,
        x^10 - x^8 - x^7 - 2*x^6 + 3*x^5 + 3*x^4 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        -2305639391,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 4*x^6 - 2*x^5 - 2*x^4 + 4*x^3 + x^2 - 2*x + 1
    ],
    [
        2305917937,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 3*x^6 - 2*x^4 - x^3 - x + 1
    ],
    [
        2307417457,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 8*x^5 + 11*x^4 - 12*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -2307513863,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 8*x^6 - 5*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -2307619207,
        x^10 - 2*x^6 - x^5 + x^4 + 3*x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -2308390319,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 3*x^5 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -2308675895,
        x^10 - 3*x^9 + 3*x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 5*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2309072201,
        x^10 - 2*x^9 + 6*x^8 - 9*x^7 + 13*x^6 - 14*x^5 + 13*x^4 - 10*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2309789599,
        x^10 - x^9 + 3*x^8 - x^7 + 3*x^6 + 2*x^4 + x^3 + x^2 + x + 1
    ],
    [
        -2309958439,
        x^10 - x^9 - x^8 + x^7 - x^6 - x^5 + 2*x^4 + 2*x + 1
    ],
    [
        -2311652239,
        x^10 - x^9 + x^8 + 3*x^7 - x^6 + x^5 + 4*x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        2311758353,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 4*x^6 + 2*x^5 - 7*x^4 + 9*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        -2312287223,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 5*x^6 + 5*x^5 - 2*x^4 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2312885521,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 14*x^6 - 9*x^5 + 2*x^4 + 3*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -2312892871,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 5*x^5 + 6*x^4 - 2*x^3 + 4*x^2 + 1
    ],
    [
        2312956241,
        x^10 - 2*x^8 - x^7 + 5*x^6 + 3*x^5 - 5*x^4 - x^3 + 2*x^2 - 1
    ],
    [
        -2313680031,
        x^10 - x^9 + x^7 + 3*x^6 - 5*x^5 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -2313930807,
        x^10 - 2*x^9 + 2*x^8 - 2*x^5 - x^4 - 2*x^3 + x^2 + 3*x + 1
    ],
    [
        -2314027511,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 6*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2314043559,
        x^10 - x^9 + x^8 - x^5 + 2*x^4 + 3*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -2314228239,
        x^10 - x^9 - x^8 + x^7 - 2*x^6 - x^5 + 5*x^4 + x^3 - 3*x^2 + 1
    ],
    [
        -2314336887,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 10*x^6 - 10*x^5 + 8*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        -2314850119,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2314912871,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 5*x^6 - 4*x^5 + x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        -2315517079,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2315590625,
        x^10 - x^9 + x^8 - x^6 - x^4 + x + 1
    ],
    [
        -2315688607,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 2*x^6 - x^4 + 2*x^3 + x + 1
    ],
    [
        2315896001,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 3*x^6 - 3*x^5 - 4*x^4 + 2*x^3 + 3*x^2 - 1
    ],
    [
        -2316012719,
        x^10 - x^9 + x^7 + x^2 - x + 1
    ],
    [
        -2318042367,
        x^10 - 5*x^9 + 10*x^8 - 7*x^7 - 4*x^6 + 9*x^5 - 3*x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -2318276711,
        x^10 - 2*x^7 + x^6 + x^5 + 3*x^4 - x^3 - x^2 - x + 1
    ],
    [
        -2319227647,
        x^10 + x^8 + 2*x^6 - x^5 - x^4 + x^2 - 2*x + 1
    ],
    [
        -2319340343,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 6*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2319390383,
        x^10 - 2*x^9 + 3*x^8 - 6*x^7 + 8*x^6 - 7*x^5 + 8*x^4 - 7*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2320474561,
        x^10 - 2*x^8 + 3*x^6 - x^5 - 3*x^4 + x^3 + 3*x^2 - 1
    ],
    [
        2321298433,
        x^10 - x^9 - x^8 + 3*x^6 + 4*x^5 - 4*x^4 - 7*x^3 + 3*x + 1
    ],
    [
        -2322076135,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 3*x^6 - x^5 + 3*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2322398871,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 7*x^6 + 11*x^5 - 3*x^4 - 10*x^3 + 13*x^2 - 6*x + 1
    ],
    [
        2322486601,
        x^10 - 4*x^9 + 7*x^8 - 8*x^7 + 6*x^6 - 6*x^4 + 8*x^3 - 7*x^2 + 3*x - 1
    ],
    [
        -2322766759,
        x^10 - 2*x^8 + 4*x^6 - x^5 - 3*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2323346593,
        x^10 + x^8 - x^6 - x^5 + 3*x^3 + x^2 - 2*x - 1
    ],
    [
        -2323503647,
        x^10 - x^9 + x^7 + x^6 - 3*x^5 + 2*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        -2323734399,
        x^10 - x^8 + x^6 - 2*x^5 + 3*x^4 + x^3 - 3*x^2 + 1
    ],
    [
        -2324008503,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 14*x^6 - 15*x^5 + 14*x^4 - 14*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -2325185711,
        x^10 - x^9 + x^8 + x^7 - x^6 + 4*x^5 + x^4 + x^3 + 3*x^2 + 1
    ],
    [
        2325704657,
        x^10 - x^9 - 4*x^6 + 2*x^5 - x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        2325820841,
        x^10 - 3*x^8 - 3*x^7 + 2*x^6 + 5*x^5 + 3*x^4 + x^3 - 3*x^2 - 3*x - 1
    ],
    [
        -2325933063,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 2*x^6 - 6*x^5 + x^4 + 7*x^3 - x^2 - 3*x + 1
    ],
    [
        -2327598991,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 11*x^5 + 11*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2327773265,
        x^10 - x^9 - x^8 + 2*x^7 - 3*x^5 + x^4 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        -2328641167,
        x^10 - 4*x^9 + 6*x^8 - 3*x^7 - 2*x^6 + 3*x^5 - x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -2329416839,
        x^10 + x^8 - 2*x^7 - 3*x^5 - x^3 + 2*x^2 + x + 2
    ],
    [
        -2329739983,
        x^10 - x^9 - 2*x^7 + 2*x^5 + 2*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        2330337241,
        x^10 - 3*x^9 + 3*x^8 - 4*x^6 + 6*x^5 - 3*x^4 - 3*x^3 + 4*x^2 + x - 1
    ],
    [
        2331096857,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 4*x^6 - 2*x^5 - 2*x^4 + x + 1
    ],
    [
        -2331636759,
        x^10 - 3*x^9 + 9*x^8 - 17*x^7 + 26*x^6 - 31*x^5 + 31*x^4 - 23*x^3 + 11*x^2 - 4*x + 1
    ],
    [
        -2332517951,
        x^10 + 4*x^8 - 2*x^7 + 7*x^6 - 5*x^5 + 7*x^4 - 5*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2333392247,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 5*x^6 - 2*x^5 - 3*x^4 + x + 1
    ],
    [
        2333578937,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 6*x^6 - 5*x^5 + 7*x^4 - 9*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2333635111,
        x^10 - x^8 - x^7 + 2*x^6 + x^5 + 2*x^4 - 2*x^2 - x + 1
    ],
    [
        -2333817927,
        x^10 + 5*x^8 + 9*x^6 - 2*x^5 + 5*x^4 - 5*x^3 + x^2 - 2*x + 1
    ],
    [
        2334429481,
        x^10 - 2*x^9 + 3*x^5 + 3*x^4 - 5*x^3 - x^2 + x - 1
    ],
    [
        -2334687479,
        x^10 - x^8 - 2*x^7 - 2*x^6 + x^5 + 3*x^4 + 3*x^3 - x + 1
    ],
    [
        -2334727687,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 4*x^6 - 5*x^5 + 5*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -2335563639,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 + 3*x^6 - x^5 + 2*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        2335716049,
        x^10 - 4*x^8 - 2*x^7 + 6*x^6 + 7*x^5 - 4*x^4 - 7*x^3 + 3*x + 1
    ],
    [
        -2336014751,
        x^10 - 3*x^9 + 4*x^8 - 6*x^6 + 8*x^5 - 3*x^4 - 3*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2336052527,
        x^10 - x^9 + x^5 + x^4 - 3*x^3 + 2*x + 1
    ],
    [
        2336571553,
        x^10 - x^9 + 2*x^8 - x^7 - x^4 + x^3 - x^2 + 2*x - 1
    ],
    [
        2337355561,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 6*x^6 + 10*x^5 - 5*x^4 - 2*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        2337909521,
        x^10 - 2*x^9 + 4*x^7 - 5*x^6 - x^5 + 7*x^4 - 3*x^3 - 3*x^2 + 2*x + 1
    ],
    [
        -2338708167,
        x^10 + 2*x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2339007527,
        x^10 - x^8 + 3*x^6 - 3*x^5 - x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        2340082553,
        x^10 - x^9 + x^8 - x^7 - x^6 + 2*x^5 - 2*x^4 + 2*x^2 - x - 1
    ],
    [
        -2340363151,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2340563047,
        x^10 - x^9 + 3*x^8 - x^7 + 2*x^6 + x^5 + 2*x^4 + x^3 + 3*x^2 + x + 1
    ],
    [
        -2340639023,
        x^10 - x^9 - x^7 + 3*x^5 + 2*x^4 - 4*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        2340737729,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 7*x^6 - 2*x^5 - 3*x^4 + 5*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -2340792999,
        x^10 - 3*x^8 - 2*x^7 + 5*x^6 + x^5 - 5*x^4 + x^3 + 6*x^2 + 4*x + 1
    ],
    [
        2341175233,
        x^10 - 2*x^9 + 2*x^8 + 3*x^7 - 5*x^6 + 3*x^5 + 5*x^4 - 4*x^3 + x^2 + 2*x - 1
    ],
    [
        2341492681,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 6*x^4 - 6*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2341934041,
        x^10 - 2*x^9 - x^8 + 7*x^7 - 5*x^6 - 4*x^5 + 8*x^4 - 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -2343118831,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 8*x^6 - 10*x^5 + 12*x^4 - 11*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2343232031,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^5 - 2*x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -2343831471,
        x^10 - x^9 + 3*x^8 - x^7 + 5*x^6 + 2*x^5 + 5*x^4 + 4*x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -2343853607,
        x^10 + 3*x^8 - x^7 + 3*x^6 - x^5 + x^4 + 1
    ],
    [
        -2343987983,
        x^10 - 4*x^9 + 9*x^8 - 12*x^7 + 10*x^6 - 3*x^5 - 2*x^4 + 4*x^3 - 2*x^2 + 1
    ],
    [
        2344147073,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 4*x^6 - 3*x^5 + 7*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        -2344828743,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 6*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -2344922687,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 8*x^5 + 5*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        -2345691871,
        x^10 - x^9 - x^8 - x^7 + 2*x^6 + x^5 - 3*x^4 + 3*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        2345829073,
        x^10 - x^9 - x^8 + x^7 + x^6 - 3*x^5 + x^4 + 3*x^2 - 1
    ],
    [
        -2347618111,
        x^10 - x^9 - x^8 + x^7 + 2*x^6 - 3*x^5 + 2*x^4 - 2*x^2 + x + 1
    ],
    [
        -2347738911,
        x^10 - 4*x^9 + 6*x^8 - x^7 - 9*x^6 + 13*x^5 - 5*x^4 - 4*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        2347847113,
        x^10 - 2*x^9 + 2*x^8 - x^5 - x^4 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        -2347986079,
        x^10 - x^7 + 3*x^5 + 4*x^4 + 3*x^3 + 2*x^2 - x + 1
    ],
    [
        2348056873,
        x^10 - x^9 - x^8 + x^7 + 2*x^6 - 3*x^5 - 2*x^4 + 4*x^3 - x^2 - 2*x + 1
    ],
    [
        -2348431327,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 14*x^6 - 15*x^5 + 12*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2349423887,
        x^10 - x^9 - 2*x^8 + 4*x^6 + x^5 - 3*x^4 - 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -2349470791,
        x^10 - 4*x^9 + 10*x^8 - 16*x^7 + 18*x^6 - 13*x^5 + 6*x^4 - x^2 + 1
    ],
    [
        -2350411727,
        x^10 - x^9 + 3*x^8 - x^7 + 2*x^5 - x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2350459519,
        x^10 - 3*x^9 + 6*x^8 - 6*x^7 + 5*x^6 - 3*x^5 + 6*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2350878073,
        x^10 - 2*x^9 + x^8 + x^7 - 2*x^6 - 2*x^3 + x^2 - x - 1
    ],
    [
        -2351350863,
        x^10 - x^9 + 3*x^6 - 3*x^5 + 3*x^2 - x + 1
    ],
    [
        -2351710007,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 7*x^6 - 9*x^5 + 12*x^4 - 12*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        2351907161,
        x^10 - x^8 + x^6 - x^5 - x^4 - x^3 - x^2 + x + 1
    ],
    [
        -2352247047,
        x^10 - 2*x^9 + x^8 - 2*x^7 + 7*x^6 - 4*x^5 - 6*x^4 + 7*x^3 - 2*x + 1
    ],
    [
        -2352570743,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 7*x^5 + 4*x^4 - 2*x^3 + 2*x^2 + x + 1
    ],
    [
        -2352683887,
        x^10 + 2*x^8 - 2*x^7 + x^6 - 3*x^5 + 5*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2352865239,
        x^10 - 3*x^8 - 2*x^7 + 5*x^6 + 4*x^5 - 5*x^4 - 5*x^3 + 3*x^2 + 4*x + 1
    ],
    [
        -2353590119,
        x^10 - x^9 + x^8 - x^7 + 3*x^5 - 2*x^4 + 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -2353710879,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 11*x^6 - 10*x^5 + 9*x^4 - 7*x^3 + 4*x^2 - x + 1
    ],
    [
        -2353979151,
        x^10 - x^9 + x^8 + 4*x^7 - 7*x^6 + 5*x^5 + 5*x^4 - 10*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -2354225767,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 - 3*x^5 + 5*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2354499737,
        x^10 - 3*x^9 + 5*x^8 - 9*x^7 + 11*x^6 - 12*x^5 + 12*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2354759927,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 2*x^6 - x^5 + 2*x^3 - 2*x^2 + 1
    ],
    [
        -2354958927,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + x^5 - x^4 - x^3 + 5*x^2 - 4*x + 1
    ],
    [
        2355162313,
        x^10 - x^8 - 3*x^7 - x^6 + 4*x^5 + 5*x^4 + 2*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        -2357419727,
        x^10 + 2*x^8 - x^7 + 4*x^6 - x^5 + 5*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        2357724113,
        x^10 - x^9 - x^8 - 2*x^7 + x^6 + 4*x^5 + 2*x^4 - x^3 - 4*x^2 - x + 1
    ],
    [
        -2358016207,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 + 2*x^6 - x^5 + 4*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -2358155575,
        x^10 + 2*x^8 - 2*x^7 - x^6 - 3*x^5 - 2*x^4 + x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2359578919,
        x^10 - 3*x^9 + 5*x^8 - 3*x^7 - 2*x^6 + 5*x^5 - 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -2359743879,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 14*x^6 - 15*x^5 + 14*x^4 - 10*x^3 + 7*x^2 - 2*x + 1
    ],
    [
        -2359750511,
        x^10 + 2*x^8 - x^7 + x^6 - 2*x^5 + x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2359778503,
        x^10 - x^9 - 2*x^8 + 5*x^6 + x^5 - 4*x^4 - 4*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        2361345793,
        x^10 - x^9 - x^7 + 2*x^5 - 3*x^4 + 2*x^2 + 1
    ],
    [
        -2361739599,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2361893175,
        x^10 - x^9 - 4*x^8 + 2*x^7 + 9*x^6 - 2*x^5 - 8*x^4 - 2*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -2361997007,
        x^10 - x^8 - x^7 + 2*x^6 + 3*x^5 - x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        -2362339439,
        x^10 - x^9 + 2*x^8 + x^7 + 2*x^6 + x^5 + 4*x^4 + 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2363252031,
        x^10 + 2*x^8 - 3*x^7 + 6*x^6 - 11*x^5 + 11*x^4 - 11*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        2363656409,
        x^10 - 2*x^9 + 4*x^7 - 5*x^6 + 7*x^5 - 9*x^4 + 7*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -2363907743,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 2*x^5 - 2*x^4 + 3*x^2 - 3*x + 1
    ],
    [
        -2365309567,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 2*x^4 - x^3 + x^2 + 1
    ],
    [
        -2365676279,
        x^10 - x^9 - x^8 + 2*x^6 - 2*x^5 - 2*x^4 + 4*x^3 - x + 1
    ],
    [
        2365740313,
        x^10 - 2*x^8 - x^7 + 2*x^6 + 3*x^5 + 2*x^4 - 2*x^3 - 3*x^2 + 1
    ],
    [
        2365949081,
        x^10 - x^9 - 3*x^8 + x^7 + 5*x^6 + x^5 - 4*x^4 - 2*x^3 + 2*x^2 - 1
    ],
    [
        2366429641,
        x^10 - 3*x^8 - 2*x^7 + 3*x^6 + 6*x^5 - 2*x^4 - 5*x^3 + x^2 + x - 1
    ],
    [
        2366834281,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^6 + 4*x^5 - x^4 + 3*x^3 - 2*x^2 - x + 1
    ],
    [
        -2366935015,
        x^10 + 2*x^6 - 2*x^5 - x^4 + x^2 - x + 1
    ],
    [
        -2367679175,
        x^10 - x^9 + 2*x^8 - x^7 - x^6 + 2*x^5 - 3*x^4 + x^3 - x + 2
    ],
    [
        -2368214783,
        x^10 - x^9 + x^8 - x^7 + 2*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2369594177,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 5*x^5 - 7*x^4 + 4*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2370929367,
        x^10 + 2*x^8 - x^7 + 4*x^6 + 3*x^4 + 3*x^2 - x + 1
    ],
    [
        -2371410199,
        x^10 + x^8 + x^6 - x^5 + x^4 - x^3 + 1
    ],
    [
        -2371660807,
        x^10 - x^9 + 2*x^8 - x^7 + 3*x^6 + x^2 + 2*x + 1
    ],
    [
        2371705201,
        x^10 - x^9 - x^8 + 2*x^7 - x^6 - 4*x^5 + 3*x^4 + 6*x^3 - 3*x - 1
    ],
    [
        -2372646583,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 12*x^6 - 12*x^5 + 12*x^4 - 8*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        2373192761,
        x^10 - 4*x^9 + 5*x^8 - x^7 - 4*x^6 + 7*x^5 - 5*x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        2373540961,
        x^10 - 2*x^8 - 3*x^7 + 2*x^6 + 6*x^5 - x^4 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        -2374152047,
        x^10 - 4*x^9 + 8*x^8 - 8*x^7 + 4*x^6 - x^5 + 4*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2374258441,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 4*x^5 + 5*x^3 - 3*x^2 + x - 1
    ],
    [
        -2374546607,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 6*x^5 + 4*x^4 - x^3 + x^2 + 1
    ],
    [
        -2374685719,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 6*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2374776167,
        x^10 - 2*x^9 + 2*x^8 - 3*x^6 + 3*x^5 + 2*x^4 - 5*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2376404647,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 2*x^6 + 5*x^5 + 3*x^4 + 2*x^3 + 7*x^2 + 5*x + 1
    ],
    [
        -2376949687,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 2*x^6 - 4*x^5 + 3*x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        2377734001,
        x^10 - x^9 - 2*x^8 + x^7 + 2*x^6 - 2*x^5 + x^4 + 4*x^3 - x^2 - 3*x - 1
    ],
    [
        -2377899143,
        x^10 - x^9 - x^8 + x^7 + 2*x^6 - x^5 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -2377907847,
        x^10 - 3*x^9 + 2*x^8 + 4*x^7 - 7*x^6 + 5*x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        2378402441,
        x^10 - 2*x^9 + x^8 - 3*x^6 + x^5 + 5*x^4 + x^3 - 4*x^2 + 1
    ],
    [
        -2379123311,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 6*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2379181639,
        x^10 - 5*x^9 + 12*x^8 - 18*x^7 + 20*x^6 - 18*x^5 + 14*x^4 - 9*x^3 + 4*x^2 - x + 1
    ],
    [
        2379348553,
        x^10 - x^9 + x^8 - 2*x^7 - 2*x^6 + 5*x^3 + x^2 + 2*x - 1
    ],
    [
        -2380022887,
        x^10 - x^9 + x^8 - x^7 - 2*x^6 + x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        -2380108319,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2380282319,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 7*x^6 - 8*x^5 + 7*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2380952887,
        x^10 - 3*x^9 + 6*x^8 - 6*x^7 + 2*x^6 + 5*x^5 - 7*x^4 + 4*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -2381290407,
        x^10 - x^9 + x^8 - 2*x^7 - x^6 + 2*x^5 - x^4 + 2*x^3 - x + 1
    ],
    [
        -2382274263,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 12*x^6 - 9*x^5 + 6*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        -2382983647,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 8*x^6 - 6*x^5 + 10*x^4 - 6*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        2383546481,
        x^10 - x^9 - 2*x^8 + 2*x^6 + 2*x^5 + 2*x^4 - 2*x^3 - 4*x^2 + 1
    ],
    [
        -2383815487,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 13*x^6 - 15*x^5 + 16*x^4 - 15*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -2384523279,
        x^10 - x^9 - 4*x^8 + 3*x^7 + 5*x^6 - 2*x^5 - 3*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2386065761,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 3*x^6 - 2*x^5 + 4*x^4 - 3*x^3 - 2*x + 1
    ],
    [
        -2386086359,
        x^10 - x^9 - x^8 + x^7 - x^6 + x^5 - x^3 + x^2 + 1
    ],
    [
        -2386374847,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 2*x^6 + x^5 - 2*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -2387132767,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        -2387251231,
        x^10 - x^9 + x^8 - 4*x^7 + 2*x^6 - 2*x^5 + 4*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -2387366519,
        x^10 - 2*x^7 + x^6 - 2*x^5 - x^3 + 2*x^2 + x + 1
    ],
    [
        -2388102887,
        x^10 - 2*x^9 + 2*x^8 - x^5 + 2*x^4 - x^2 + 1
    ],
    [
        2388207761,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 7*x^6 - 4*x^5 + x^4 + 4*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        -2388398783,
        x^10 - 2*x^9 - 2*x^8 + 5*x^7 + x^6 - 3*x^5 - 2*x^3 + 2*x + 1
    ],
    [
        -2388877839,
        x^10 - 2*x^9 - x^8 + 7*x^7 - 4*x^6 - 7*x^5 + 9*x^4 + 2*x^3 - 5*x^2 + 1
    ],
    [
        2389159273,
        x^10 - x^9 + x^8 - x^7 + 3*x^3 - 2*x^2 - x + 1
    ],
    [
        -2389683199,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - x^5 - 2*x^4 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        -2389728639,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 9*x^6 - 11*x^5 + 13*x^4 - 12*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -2390475807,
        x^10 - 4*x^9 + 10*x^8 - 18*x^7 + 26*x^6 - 30*x^5 + 31*x^4 - 24*x^3 + 13*x^2 - 5*x + 1
    ],
    [
        2391088577,
        x^10 - x^8 - x^7 + x^5 + x^4 + x^3 - x^2 - x - 1
    ],
    [
        -2391455207,
        x^10 - 2*x^9 + 5*x^7 - 3*x^6 - 3*x^5 + 6*x^4 - 2*x^2 + x + 1
    ],
    [
        -2391852159,
        x^10 - x^9 - x^8 - 3*x^7 + 2*x^6 + 8*x^5 - 2*x^4 - 3*x^3 - x + 1
    ],
    [
        -2392192631,
        x^10 - 2*x^9 + 6*x^8 - 9*x^7 + 14*x^6 - 16*x^5 + 17*x^4 - 14*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        2392872889,
        x^10 - 5*x^9 + 12*x^8 - 18*x^7 + 19*x^6 - 15*x^5 + 12*x^4 - 10*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        -2393160079,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 5*x^6 - 4*x^5 + 5*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2393396119,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 8*x^6 - 6*x^5 + 6*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        2394300169,
        x^10 - x^9 + x^7 - 2*x^6 + 4*x^5 - 5*x^3 + 3*x^2 + x - 1
    ],
    [
        -2395963623,
        x^10 - x^9 + x^8 - 3*x^7 + 2*x^6 - 3*x^5 + 2*x^4 + x^2 + 2*x + 1
    ],
    [
        -2396592775,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 7*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2396775097,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 15*x^6 - 18*x^5 + 16*x^4 - 12*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2397205799,
        x^10 - x^9 + x^6 - x^5 - 3*x^4 + 3*x^2 + 3*x + 1
    ],
    [
        -2398028247,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 2*x^6 + 4*x^5 - x^4 + 2*x^3 + 3*x^2 + 1
    ],
    [
        -2398819607,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 + 2*x^6 + x^5 - x^3 + 3*x^2 - x + 1
    ],
    [
        -2398937447,
        x^10 - x^9 + x^8 + 3*x^5 - 3*x^4 + 4*x^2 - 3*x + 1
    ],
    [
        -2399247647,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 4*x^5 + 5*x^4 - 3*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2399353399,
        x^10 + 2*x^8 - x^7 - 3*x^5 - x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        -2401083847,
        x^10 - 2*x^8 - 3*x^7 + 3*x^6 + 5*x^5 + x^4 - 5*x^3 - 2*x^2 + x + 2
    ],
    [
        -2402231647,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + x^6 + 2*x^5 - 2*x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2402334313,
        x^10 - x^9 + 3*x^8 - x^7 + x^6 + 3*x^5 - 4*x^4 + 6*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        -2402883895,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 6*x^4 - 6*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2403014607,
        x^10 - 3*x^9 + 9*x^8 - 15*x^7 + 22*x^6 - 25*x^5 + 21*x^4 - 15*x^3 + 7*x^2 - 2*x + 1
    ],
    [
        -2403175559,
        x^10 - x^8 - x^7 + 4*x^5 + 3*x^4 + x^3 - x^2 - 2*x + 1
    ],
    [
        -2403773783,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 4*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -2406264407,
        x^10 + x^8 - x^5 + 2*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -2406300263,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 2*x^6 + 2*x^5 - 2*x^4 + x^3 + x^2 - 2*x + 1
    ],
    [
        2406468457,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 2*x^6 - 4*x^5 + 7*x^4 - 10*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        -2406542479,
        x^10 - 3*x^9 + 5*x^8 - 3*x^7 + 5*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2406940607,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 3*x^4 - x^3 + x^2 + 1
    ],
    [
        -2407218951,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2407450631,
        x^10 - x^9 + 2*x^8 + x^7 - x^6 + 5*x^5 - 2*x^4 + 4*x^2 - 2*x + 1
    ],
    [
        2408337361,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 11*x^6 - 6*x^5 - x^4 + 5*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -2408833271,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 5*x^6 - 5*x^5 + 3*x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        -2409138207,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 8*x^5 + 2*x^4 - x^3 + 3*x + 1
    ],
    [
        -2409231943,
        x^10 - x^7 + 2*x^6 + x^5 - x^4 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        -2409523519,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 2*x^6 - x^5 + 5*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -2409546127,
        x^10 + x^8 - 3*x^7 - x^6 - 2*x^5 + 2*x^4 + x^3 + x^2 + 1
    ],
    [
        -2410572527,
        x^10 + x^8 - 2*x^6 - 2*x^5 + 2*x^2 + 3*x + 1
    ],
    [
        2411557073,
        x^10 - x^9 - x^8 + 2*x^7 - 2*x^6 + 2*x^5 - 2*x^2 + x - 1
    ],
    [
        2412159097,
        x^10 - x^9 + 2*x^8 - 2*x^7 - x^4 + 3*x^3 - x^2 + x - 1
    ],
    [
        -2412575927,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 21*x^6 - 23*x^5 + 21*x^4 - 16*x^3 + 10*x^2 - 5*x + 2
    ],
    [
        -2412966343,
        x^10 - x^9 - 2*x^8 + 3*x^7 - 4*x^5 + 3*x^4 - x^2 + x + 1
    ],
    [
        -2413130039,
        x^10 - x^9 - 2*x^8 + 2*x^7 - 2*x^5 + 3*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        -2413154279,
        x^10 - x^9 + 3*x^8 + 2*x^6 + 3*x^5 + 3*x^3 + x^2 - x + 1
    ],
    [
        -2414261743,
        x^10 + x^8 - x^7 - 2*x^5 + x^4 + x^2 + 1
    ],
    [
        2414281033,
        x^10 - x^9 + 2*x^7 - 2*x^6 - 2*x^5 - 2*x^3 + x^2 + 3*x + 1
    ],
    [
        -2414523767,
        x^10 - x^9 - x^6 + 2*x^5 - x^4 + x^2 - x + 1
    ],
    [
        -2415073751,
        x^10 + 2*x^8 + 3*x^6 - x^5 + 2*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -2415250143,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 19*x^6 - 19*x^5 + 14*x^4 - 9*x^3 + 5*x^2 - x + 1
    ],
    [
        -2415291119,
        x^10 + x^8 - x^7 - x^6 - 2*x^5 - x^4 + x^2 + 2*x + 1
    ],
    [
        -2415337623,
        x^10 - 2*x^9 + x^8 + x^7 - x^3 + 2*x + 1
    ],
    [
        -2415739919,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 3*x^6 - x^5 + 6*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2417172137,
        x^10 + 3*x^8 - x^7 + 3*x^6 - 4*x^5 + x^4 - 4*x^3 + x^2 + 1
    ],
    [
        -2417283895,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 3*x^6 + 3*x^5 + x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2418019817,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 8*x^5 + 7*x^4 - 7*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2418322447,
        x^10 - 2*x^9 + x^8 + x^7 - 4*x^6 + 5*x^5 - x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2418708519,
        x^10 - x^9 + 2*x^8 - 3*x^7 + x^6 + x^4 + 3*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2418854551,
        x^10 - x^9 + 2*x^7 - 2*x^6 - x^5 + 5*x^4 - 3*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2419372087,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 4*x^5 + x^4 + 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -2420254559,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 2*x^6 + 2*x^5 - 3*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        -2421092391,
        x^10 - x^7 - 2*x^6 + 3*x^5 + x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        2421145057,
        x^10 - x^9 - x^8 + 2*x^7 - 2*x^6 + 2*x^5 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -2422085247,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 9*x^6 - 8*x^5 + 5*x^4 - 5*x^3 + x^2 + 1
    ],
    [
        -2422101119,
        x^10 - 2*x^9 + 3*x^7 - x^6 - 4*x^5 + 3*x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        -2423101959,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 4*x^6 - x^5 - 2*x^4 + 4*x^3 - x^2 + 1
    ],
    [
        2423186537,
        x^10 - x^9 - x^8 + 3*x^7 - 3*x^6 - 2*x^5 + 5*x^4 - 4*x^3 - x^2 + 3*x - 1
    ],
    [
        -2423384471,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 2*x^6 + 5*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2423566023,
        x^10 - x^7 + 3*x^6 - x^5 + x^4 + 3*x^2 + 2*x + 1
    ],
    [
        -2423631215,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -2423858175,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - x^5 + x^4 - 8*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -2423980231,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 3*x^6 + 4*x^5 - 2*x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2424538321,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 2*x^6 - 2*x^4 + 3*x^2 - x - 1
    ],
    [
        -2425254719,
        x^10 - 2*x^9 + 3*x^8 - x^7 - x^6 - x^5 + 5*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2426085999,
        x^10 - 2*x^9 + 3*x^8 - x^7 + x^6 - x^5 + 3*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2427357313,
        x^10 - 4*x^9 + 6*x^8 - x^7 - 9*x^6 + 12*x^5 - 5*x^4 - 4*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2427398639,
        x^10 - 2*x^9 + 3*x^7 + x^6 - 6*x^5 + 3*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        2427471521,
        x^10 - x^9 + 3*x^7 - 2*x^6 + x^4 - x^3 - x - 1
    ],
    [
        -2428030119,
        x^10 + x^8 - x^7 + 2*x^6 + 2*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        2428284169,
        x^10 - x^9 + x^8 - 2*x^7 + 2*x^3 - x^2 - 1
    ],
    [
        -2428395471,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 3*x^6 - 5*x^5 + 8*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -2429149015,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 7*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2429940887,
        x^10 - 2*x^9 + x^8 + x^7 - x^6 + 4*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2430615311,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 7*x^6 - 7*x^5 + 9*x^4 - 5*x^3 + 5*x^2 - x + 1
    ],
    [
        2431126121,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 - 2*x^5 + 4*x^4 + x^3 - 5*x^2 + 4*x - 1
    ],
    [
        2431718873,
        x^10 - 4*x^9 + 8*x^8 - 8*x^7 + 2*x^6 + 5*x^5 - 8*x^4 + 7*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        -2431905407,
        x^10 - x^7 + 2*x^6 + 4*x^5 + 3*x^4 + 1
    ],
    [
        2432605057,
        x^10 - x^9 - 2*x^8 + 3*x^7 - 3*x^5 + 4*x^4 - 2*x^2 + 2*x - 1
    ],
    [
        -2432636911,
        x^10 - x^9 + 3*x^8 + x^7 - x^6 + 5*x^5 + 4*x^2 - x + 1
    ],
    [
        -2433107159,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 - x^5 - x^4 - x^3 + x + 1
    ],
    [
        -2433240775,
        x^10 - 2*x^9 + x^8 - x^7 + 3*x^6 - 2*x^5 + 2*x^4 - 3*x^3 + x^2 + 1
    ],
    [
        -2433967807,
        x^10 - x^9 + x^8 - 3*x^7 + 2*x^6 - 3*x^5 + 2*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        2434195697,
        x^10 + x^8 - x^7 + 3*x^6 - 3*x^5 - 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2434708391,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + x^5 + x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2434783511,
        x^10 - x^9 + x^8 - 2*x^7 - x^6 - x^5 + x^4 + 4*x^3 + 4*x^2 + 3*x + 1
    ],
    [
        -2434850927,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 12*x^5 + 11*x^4 - 8*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -2434872887,
        x^10 - x^9 - 3*x^7 + 2*x^6 + 2*x^5 + x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        -2435050351,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 3*x^6 - x^5 - 2*x^4 + 2*x^3 + x^2 + 1
    ],
    [
        -2435295575,
        x^10 - x^9 + 4*x^7 - 3*x^6 + 2*x^5 + 3*x^4 - 3*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2435953743,
        x^10 - 2*x^9 - 2*x^8 + 4*x^7 + 2*x^6 + x^5 - 3*x^4 - 6*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -2436607247,
        x^10 - x^9 - 3*x^8 + 4*x^7 + 5*x^6 - 5*x^5 - 4*x^4 + 3*x^3 + x^2 - x + 1
    ],
    [
        -2436694407,
        x^10 - 5*x^9 + 13*x^8 - 21*x^7 + 25*x^6 - 21*x^5 + 14*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        -2437071319,
        x^10 - x^9 - 3*x^8 + 4*x^7 + 3*x^6 - 6*x^5 - x^4 + 6*x^3 - 3*x + 1
    ],
    [
        2437774049,
        x^10 - 3*x^8 - 2*x^7 + 4*x^6 + 4*x^5 - x^4 - 4*x^3 - 2*x^2 + x + 1
    ],
    [
        -2437819983,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + x^6 + x^5 - 4*x^3 + 3*x + 1
    ],
    [
        -2437869479,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 3*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2438629559,
        x^10 - 2*x^8 - x^7 + 4*x^6 + 3*x^5 - x^4 - 5*x^3 - x^2 + 2*x + 1
    ],
    [
        2438671441,
        x^10 - x^9 - x^8 - x^6 + 2*x^5 + 2*x^4 - x^3 - x - 1
    ],
    [
        -2439003879,
        x^10 - 3*x^9 + 2*x^8 - x^7 + 2*x^6 + 3*x^5 - 4*x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2441481127,
        x^10 - 2*x^9 + 5*x^7 - 2*x^6 - 5*x^5 + 5*x^4 + 4*x^3 - 2*x^2 + 1
    ],
    [
        -2441570983,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 5*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2442339407,
        x^10 - 3*x^9 + 3*x^8 - 3*x^6 + 3*x^5 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2442641759,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 10*x^6 - 11*x^5 + 11*x^4 - 7*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2442662511,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 5*x^5 + 5*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2442722839,
        x^10 - x^9 + 2*x^6 - 2*x^5 + 2*x^2 - 2*x + 1
    ],
    [
        -2442929951,
        x^10 - x^9 + x^8 - x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -2443181063,
        x^10 - x^9 - x^8 + x^7 + x^6 + x^5 - 2*x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2443319273,
        x^10 - x^9 - 3*x^8 + 4*x^7 + 3*x^6 - 8*x^5 + 6*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2443536247,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 5*x^6 - 7*x^5 + 7*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2443876143,
        x^10 - x^9 - x^8 + 2*x^7 + 2*x^4 - 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -2444946167,
        x^10 - x^7 + 2*x^6 + 2*x^5 + x^4 - 2*x^3 + x + 1
    ],
    [
        -2445381271,
        x^10 - x^9 + x^8 - 5*x^7 + 2*x^6 - 3*x^5 + 6*x^4 + x^3 + 4*x^2 + x + 1
    ],
    [
        -2445444559,
        x^10 + 2*x^8 + 4*x^6 - x^5 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        2445927553,
        x^10 - 2*x^8 - x^7 - x^6 + 2*x^5 + 3*x^4 + x^3 - x^2 - 2*x - 1
    ],
    [
        -2446774047,
        x^10 - 4*x^9 + 5*x^8 + 3*x^7 - 13*x^6 + 10*x^5 + 3*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2447000713,
        x^10 - x^8 - x^6 + 4*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        2447081873,
        x^10 - x^9 - x^8 + 2*x^6 - 2*x^5 + 5*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2447413623,
        x^10 - 2*x^9 - x^8 + 4*x^7 - 3*x^6 - 3*x^5 + 9*x^4 + x^3 - 8*x^2 + 3
    ],
    [
        -2447672479,
        x^10 - x^9 + x^7 + 2*x^6 - 4*x^5 + 3*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        2448146465,
        x^10 - 3*x^9 + 6*x^8 - 11*x^7 + 14*x^6 - 16*x^5 + 15*x^4 - 10*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -2448862799,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        2449043737,
        x^10 - x^9 + x^8 - x^7 + x^5 - 2*x^4 + 2*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -2449553967,
        x^10 - 4*x^9 + 10*x^8 - 17*x^7 + 20*x^6 - 18*x^5 + 12*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2449562993,
        x^10 - x^9 - 2*x^7 - x^6 - 4*x^4 + x^3 - 3*x^2 + 2*x - 1
    ],
    [
        2449699177,
        x^10 - x^9 - x^8 + 4*x^7 - 4*x^5 + 2*x^4 + 2*x^3 - x^2 - 1
    ],
    [
        2449743889,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 18*x^6 - 18*x^5 + 13*x^4 - 5*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        2450101817,
        x^10 - 2*x^9 + 2*x^8 - 5*x^7 + 4*x^6 + 2*x^4 + x^3 - 3*x^2 + 1
    ],
    [
        -2450541727,
        x^10 - x^9 + 3*x^7 - x^6 - x^5 + 4*x^4 + x^3 + 2*x + 1
    ],
    [
        -2450869087,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 2*x^6 - 3*x^5 + x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -2450989759,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2451411767,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 2*x^6 - x^5 + 2*x^4 - 3*x^3 + 3*x^2 - 3*x + 2
    ],
    [
        -2451651599,
        x^10 - x^9 + x^8 - x^7 + x^6 - 2*x^5 + 2*x^4 - x^3 + x^2 - x + 1
    ],
    [
        -2451771487,
        x^10 - 3*x^9 + 6*x^8 - 6*x^7 + 3*x^6 + x^5 - 5*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        2452133393,
        x^10 - 3*x^9 + 5*x^8 - 3*x^7 - 2*x^6 + 9*x^5 - 13*x^4 + 13*x^3 - 8*x^2 + 3*x - 1
    ],
    [
        -2452267959,
        x^10 - 3*x^9 + 3*x^8 - x^7 + x^6 - 2*x^5 + x^3 - x^2 + x + 1
    ],
    [
        2452280777,
        x^10 - x^8 - x^7 - 2*x^6 + 4*x^5 - x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2452427113,
        x^10 - x^9 + x^8 - 3*x^7 + 3*x^6 - x^5 + 4*x^4 + 2*x^2 - x - 1
    ],
    [
        -2452797647,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 2*x^5 - 2*x^4 + 2*x^3 + 1
    ],
    [
        2453497777,
        x^10 - 2*x^9 + x^7 + x^5 - x^4 + x^3 + x^2 - 2*x - 1
    ],
    [
        -2453632327,
        x^10 - x^9 - x^8 - x^7 + 3*x^6 + x^4 - 3*x^3 + x^2 + 1
    ],
    [
        -2454935383,
        x^10 - 2*x^9 - x^8 + 5*x^7 - x^6 - 4*x^5 + x^4 + 2*x^3 - x + 1
    ],
    [
        -2455562431,
        x^10 - 3*x^9 + 3*x^8 - x^7 - x^5 + 3*x^4 - 5*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2455851103,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        -2456169959,
        x^10 - 2*x^9 + 3*x^8 - 6*x^7 + 8*x^6 - 9*x^5 + 10*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2456280391,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - 2*x^6 - x^5 + 3*x^3 - 2*x^2 - x + 2
    ],
    [
        -2456733311,
        x^10 - x^9 + 2*x^8 + x^6 - x^5 + 3*x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2456918015,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 9*x^6 - 7*x^5 + 6*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        2457580681,
        x^10 - x^9 + 3*x^8 + x^6 + 2*x^5 - x^4 - 2*x^2 - x - 1
    ],
    [
        2457688553,
        x^10 - 3*x^9 + 5*x^8 - 3*x^7 - 3*x^6 + 10*x^5 - 10*x^4 + 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2457893727,
        x^10 - x^7 + x^5 + x^4 - 2*x^2 + 1
    ],
    [
        -2458421327,
        x^10 - 2*x^8 - 2*x^7 + 2*x^6 + 3*x^5 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        2458424593,
        x^10 - 2*x^8 - 2*x^7 + 4*x^6 + 3*x^5 - 6*x^4 - x^3 + 4*x^2 - x - 1
    ],
    [
        -2458557967,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 + x^5 + 2*x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -2459153439,
        x^10 - 3*x^9 + 8*x^7 - 4*x^6 - 10*x^5 + 7*x^4 + 5*x^3 - 3*x^2 - x + 1
    ],
    [
        -2459157727,
        x^10 - 2*x^8 - 2*x^7 + 3*x^6 + 2*x^5 - 3*x^3 + x + 1
    ],
    [
        2459180881,
        x^10 - 2*x^9 + x^8 - x^7 + x^6 - x^5 + 2*x^4 + 3*x^3 - 2*x - 1
    ],
    [
        -2459398383,
        x^10 - x^9 - 3*x^8 + 5*x^7 + 3*x^6 - 10*x^5 + 2*x^4 + 9*x^3 - 5*x^2 - 3*x + 3
    ],
    [
        -2459538359,
        x^10 - 4*x^9 + 8*x^8 - 10*x^7 + 11*x^6 - 13*x^5 + 15*x^4 - 13*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -2459542079,
        x^10 - x^9 - x^7 - x^6 + x^5 + 2*x^2 + 1
    ],
    [
        -2459694239,
        x^10 + 3*x^8 + 2*x^6 - 2*x^5 + 3*x^4 + 4*x^2 + 1
    ],
    [
        2460120001,
        x^10 - 2*x^9 + x^7 + x^6 - x^4 - x^3 - 2*x^2 + 3*x + 1
    ],
    [
        -2460327895,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 9*x^6 - 10*x^5 + 8*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2460856289,
        x^10 - x^9 + 2*x^8 + 2*x^7 - 2*x^6 + 4*x^5 + x^4 - 3*x^3 + 3*x^2 - 2*x - 1
    ],
    [
        -2461017719,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -2462266567,
        x^10 + 3*x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 5*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2462407273,
        x^10 - 3*x^9 + x^8 + 6*x^7 - 5*x^6 - 6*x^5 + 5*x^4 + 5*x^3 - x^2 - 3*x - 1
    ],
    [
        2462617657,
        x^10 - 4*x^9 + 10*x^8 - 18*x^7 + 23*x^6 - 23*x^5 + 17*x^4 - 9*x^3 + 3*x^2 - 1
    ],
    [
        2462869697,
        x^10 - 3*x^9 + 7*x^8 - 14*x^7 + 21*x^6 - 26*x^5 + 26*x^4 - 21*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        2463049073,
        x^10 - 2*x^9 + x^8 - 3*x^7 + 5*x^6 - x^5 + 4*x^4 - 5*x^3 - 2*x + 1
    ],
    [
        -2463068143,
        x^10 - 2*x^9 + 3*x^8 - x^7 - x^6 + 4*x^5 - 3*x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -2463718447,
        x^10 - x^9 + 2*x^8 - x^6 + 5*x^5 - 4*x^4 + 4*x^2 - 3*x + 1
    ],
    [
        2464593641,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 2*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        -2464753087,
        x^10 - x^9 + 2*x^7 - 2*x^6 + 4*x^4 - 4*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2464992847,
        x^10 - 3*x^7 + x^4 + 2*x + 1
    ],
    [
        2465175953,
        x^10 - 2*x^9 + 3*x^8 - 7*x^6 + 13*x^5 - 16*x^4 + 15*x^3 - 9*x^2 + 4*x - 1
    ],
    [
        2465632441,
        x^10 - 2*x^8 - 2*x^7 + x^6 + 3*x^5 - x^4 - 3*x^3 + x^2 + 2*x - 1
    ],
    [
        -2465695615,
        x^10 - 2*x^9 + x^7 + 2*x^6 - 5*x^4 + 2*x^3 + x^2 - x + 2
    ],
    [
        -2465764271,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 3*x^6 - 4*x^5 + 2*x^4 + x^3 - x + 1
    ],
    [
        2465871641,
        x^10 - x^9 - 2*x^8 + x^7 + x^6 - 2*x^5 + 4*x^4 + 3*x^3 - 4*x^2 - x + 1
    ],
    [
        2466395081,
        x^10 + 2*x^8 - x^7 - x^4 + 2*x^3 - x^2 - 1
    ],
    [
        2466504881,
        x^10 - 2*x^9 + x^8 + 4*x^7 - 6*x^6 + 2*x^5 + 2*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        -2466975103,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 - x^6 + 4*x^5 - x^4 + 3*x^3 + 3*x^2 + 1
    ],
    [
        2467380841,
        x^10 - x^9 - 2*x^8 + 4*x^7 + x^6 - 5*x^5 + 2*x^4 + 5*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        -2468881903,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 6*x^6 - 4*x^5 + 5*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -2469457871,
        x^10 - x^9 + 2*x^8 - x^7 - x^5 + 3*x^4 - 6*x^3 + 7*x^2 - 5*x + 2
    ],
    [
        -2469510359,
        x^10 - 2*x^9 + x^8 + x^7 - 2*x^6 - x^5 + 3*x^4 - x^3 - x^2 + x + 1
    ],
    [
        -2469742135,
        x^10 - x^8 - x^7 + x^6 + x^4 - x + 1
    ],
    [
        -2469809367,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 4*x^6 - 2*x^5 + x^4 - x^3 + 1
    ],
    [
        -2470644199,
        x^10 + x^8 + 2*x^6 - x^5 + 2*x^4 + 2*x^2 + 1
    ],
    [
        -2471254839,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 6*x^6 - 5*x^5 + 2*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -2471365111,
        x^10 - 3*x^9 + 2*x^8 + 4*x^7 - 7*x^6 + 2*x^5 + 3*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        -2471677423,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 8*x^5 + 7*x^4 - 4*x^3 + 5*x^2 - x + 1
    ],
    [
        -2471835119,
        x^10 - 2*x^8 - x^7 + 4*x^6 + 2*x^5 - 5*x^4 - 4*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -2473303159,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 4*x^6 + 4*x^5 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2474820223,
        x^10 - 2*x^8 - x^7 + x^6 + 3*x^5 - 2*x + 1
    ],
    [
        -2475333151,
        x^10 - x^9 - x^8 - x^7 + 4*x^6 + x^5 - x^4 - 3*x^3 + x^2 + x + 1
    ],
    [
        -2475595991,
        x^10 - x^9 + 5*x^8 - x^7 + 7*x^6 + 3*x^5 + 6*x^4 + 2*x^3 + 5*x^2 + 1
    ],
    [
        -2475666511,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 4*x^6 - x^5 + 5*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2476013751,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - 4*x^5 + x^4 + 2*x + 1
    ],
    [
        -2476059127,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 16*x^6 - 17*x^5 + 16*x^4 - 13*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -2476070287,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 6*x^6 + 8*x^5 - 2*x^4 - 5*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2476678783,
        x^10 - x^9 + x^8 + 2*x^7 - 2*x^6 + 4*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2476788239,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - x^6 + 2*x^5 - x^2 + 1
    ],
    [
        -2477302567,
        x^10 - 2*x^8 - 2*x^7 + 2*x^5 + 2*x^4 + x^3 + x^2 + 1
    ],
    [
        -2477318999,
        x^10 - x^9 + 2*x^8 + x^7 + x^6 - x^5 + 4*x^4 - x^2 + x + 1
    ],
    [
        2477463137,
        x^10 - 2*x^8 - 2*x^7 + 3*x^5 + x^4 - 3*x^3 + 2*x + 1
    ],
    [
        -2478667799,
        x^10 - x^9 + 3*x^8 - x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 4*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2479211623,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 3*x^5 - 2*x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        -2480670575,
        x^10 - x^9 - 2*x^7 + 4*x^6 - 2*x^5 + 2*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -2480877359,
        x^10 - x^9 + x^5 - 2*x^4 + x^3 + 2*x^2 + 1
    ],
    [
        -2481178055,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        -2481404023,
        x^10 - x^9 + x^8 - x^7 + 4*x^6 - 5*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2481585887,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 9*x^5 + 4*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2481635799,
        x^10 - 5*x^9 + 12*x^8 - 16*x^7 + 13*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 2*x^2 + x + 1
    ],
    [
        -2481662831,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 2*x^6 + x^2 - 2*x + 1
    ],
    [
        -2481749207,
        x^10 - x^9 + 3*x^6 + 2*x^5 - 4*x^4 + 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2481870703,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 5*x^5 + 4*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -2482049359,
        x^10 - 2*x^9 + 3*x^7 - x^6 - 2*x^5 + x^4 + x^3 + x^2 - 2*x + 1
    ],
    [
        -2482398503,
        x^10 - x^8 - 2*x^7 + 2*x^5 - x^4 - 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -2482413399,
        x^10 - 4*x^9 + 6*x^8 - x^7 - 9*x^6 + 12*x^5 - 4*x^4 - 4*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2482767207,
        x^10 - 4*x^9 + 9*x^8 - 17*x^7 + 26*x^6 - 29*x^5 + 27*x^4 - 22*x^3 + 13*x^2 - 6*x + 3
    ],
    [
        -2483024967,
        x^10 + x^8 - 4*x^7 + x^6 - 3*x^5 + 6*x^4 + 5*x^2 + 1
    ],
    [
        -2483934463,
        x^10 - x^7 - x^5 + 3*x^4 + 2*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -2484103487,
        x^10 + x^6 - 2*x^5 + 3*x^4 + x^3 - 3*x^2 + 1
    ],
    [
        -2484333647,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 4*x^6 - 4*x^4 + 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2484454001,
        x^10 - x^9 + 2*x^8 + x^7 - x^6 + 5*x^5 - 2*x^4 + 2*x^3 + x^2 + x - 1
    ],
    [
        -2485334999,
        x^10 - x^9 + x^7 - 2*x^6 + x^5 + 2*x^2 + 1
    ],
    [
        -2485445839,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 3*x^6 + 6*x^5 - 5*x^4 + 4*x^2 - 3*x + 1
    ],
    [
        2485722409,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 2*x^6 - 2*x^4 + 8*x^3 - 9*x^2 + 5*x - 1
    ],
    [
        -2485753727,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 4*x^6 - x^5 - x^4 + 3*x^2 - 3*x + 1
    ],
    [
        2486175569,
        x^10 - x^9 + 3*x^8 - x^7 + 2*x^6 + x^5 - 3*x^4 + x^3 - 3*x^2 - 1
    ],
    [
        -2487170367,
        x^10 - x^9 - 4*x^8 + 4*x^7 + 6*x^6 - 5*x^5 - 3*x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        -2487174887,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 7*x^6 - 7*x^5 + 7*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2487194287,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 3*x^6 + 4*x^5 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2487197953,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 6*x^6 + 6*x^5 - 2*x^4 - 3*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        2487388577,
        x^10 - x^9 - x^8 - x^7 + 3*x^5 + x^4 + x^3 - x^2 - 2*x - 1
    ],
    [
        -2487408911,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 14*x^5 + 13*x^4 - 9*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -2487537407,
        x^10 - x^8 - x^7 - x^6 + x^4 + x^3 + 1
    ],
    [
        -2487618823,
        x^10 - x^9 + 2*x^8 + 2*x^7 + 3*x^5 + 4*x^4 + 2*x^3 + x^2 + 3*x + 2
    ],
    [
        -2488086191,
        x^10 - x^9 - x^8 + 3*x^6 + x^5 - 2*x^4 - 3*x^3 + x^2 + 2*x + 1
    ],
    [
        2489190625,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 7*x^5 + 6*x^4 - 4*x^3 + 2*x - 1
    ],
    [
        2490215993,
        x^10 - x^9 - x^8 + 4*x^6 - 2*x^5 - 2*x^4 - 2*x^3 + 6*x^2 - x - 1
    ],
    [
        -2490262919,
        x^10 - x^9 - x^8 + 3*x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2490706287,
        x^10 - x^8 - x^7 + x^6 - x^4 - x^3 + x^2 + x + 1
    ],
    [
        -2491172263,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -2491454039,
        x^10 - x^9 + 3*x^7 - 3*x^6 + x^5 + 2*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -2491627959,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 14*x^6 - 17*x^5 + 15*x^4 - 12*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        2491634881,
        x^10 - 3*x^9 + 2*x^8 + 6*x^7 - 14*x^6 + 12*x^5 - 10*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -2491681679,
        x^10 - x^9 + 3*x^7 - 2*x^6 + 2*x^5 + x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -2492155447,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 6*x^6 - 9*x^5 + 9*x^4 - 5*x^3 + 3*x^2 - 3*x + 2
    ],
    [
        2493047737,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 - 4*x^6 + 7*x^5 - 6*x^4 + 5*x^2 - 4*x + 1
    ],
    [
        -2493431119,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - 2*x^6 + 7*x^5 - 7*x^4 + x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2493782431,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 11*x^6 - 8*x^5 + 5*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2494288679,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 2*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -2494337751,
        x^10 - 3*x^7 + 2*x^6 + x^5 + x^4 - 4*x^3 + x + 2
    ],
    [
        -2494715879,
        x^10 - 2*x^9 + 5*x^8 - 9*x^7 + 12*x^6 - 14*x^5 + 14*x^4 - 11*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2494751375,
        x^10 - x^7 - 2*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -2494898351,
        x^10 - 2*x^7 - 2*x^6 - x^5 + 2*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -2495058751,
        x^10 - x^9 + x^8 - 3*x^7 + 3*x^6 + 4*x^4 - 2*x^3 - x^2 - x + 1
    ],
    [
        2495124809,
        x^10 - 3*x^9 + 3*x^8 - 2*x^7 + x^6 + 2*x^5 - 5*x^4 + 5*x^3 - x^2 - x + 1
    ],
    [
        -2495402575,
        x^10 - x^9 + x^8 + x^7 - 3*x^6 - 3*x^3 + x^2 + 3*x + 1
    ],
    [
        2495856809,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 2*x^6 + 3*x^5 - 6*x^4 + 5*x^3 + x^2 - 3*x + 1
    ],
    [
        2495991577,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 3*x^6 - x^5 + 4*x^4 - x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -2495992007,
        x^10 + x^8 - x^7 + 4*x^6 - x^5 + x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2496129055,
        x^10 - x^9 - x^8 + x^7 + 2*x^6 + 2*x^5 - 2*x^4 - 3*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -2496347999,
        x^10 - 2*x^8 - x^6 - 2*x^5 + 5*x^4 + 3*x^3 - 4*x^2 - x + 2
    ],
    [
        2496463769,
        x^10 - 2*x^9 + 2*x^8 - 4*x^6 + 3*x^5 - x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -2496627847,
        x^10 - x^8 - x^6 - 2*x^5 + 2*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        2496764641,
        x^10 - x^9 + 2*x^7 - 3*x^6 + x^5 + 4*x^4 - 4*x^3 - x^2 + 3*x - 1
    ],
    [
        2496777809,
        x^10 - 2*x^9 + 6*x^7 - 9*x^6 + 4*x^5 + 6*x^4 - 11*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        2497027417,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 5*x^6 + 2*x^5 + 3*x^4 - 4*x^3 + 2*x^2 + x - 1
    ],
    [
        2498496569,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 4*x^6 + x^5 + 4*x^4 - 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        2498598481,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 4*x^6 - 7*x^5 + 8*x^4 - 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -2498735223,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 7*x^6 - 5*x^5 + 4*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -2498746039,
        x^10 - x^9 + x^8 + x^7 + x^6 + x^5 + x^4 + 3*x^2 - x + 1
    ],
    [
        -2498787711,
        x^10 - 2*x^9 + 4*x^7 - x^6 - 5*x^5 + 2*x^4 + 5*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        2499540233,
        x^10 - 3*x^9 + 3*x^8 + 3*x^7 - 9*x^6 + 8*x^5 - x^4 - 4*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2500426103,
        x^10 - x^8 + x^6 - x^5 - 2*x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        -2500718103,
        x^10 - x^8 - 4*x^6 - x^5 + 4*x^4 + 2*x^3 + 7*x^2 + 4*x + 1
    ],
    [
        -2500789687,
        x^10 - x^9 - 3*x^8 + x^7 + 5*x^6 + 2*x^5 - 3*x^4 - 3*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2501234343,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 3*x^6 - x^5 + 4*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2501524567,
        x^10 - x^9 + x^8 - x^6 - 3*x^5 - x^4 + 2*x^2 + 3*x + 1
    ],
    [
        -2501654447,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 2*x^5 + x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        -2502477631,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 2*x^4 - x^3 + x^2 + 1
    ],
    [
        -2502613607,
        x^10 - x^9 - 2*x^7 + 2*x^6 - 2*x^5 + 4*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -2502620479,
        x^10 - x^9 - x^8 - 2*x^7 + 3*x^6 + 4*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2502622607,
        x^10 - x^9 - x^8 + 4*x^6 + x^5 - 5*x^4 - 4*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -2502818767,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 15*x^6 - 13*x^5 + 10*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2503238567,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 2*x^5 + x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2503710233,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 4*x^6 - 3*x^5 - 4*x^4 + 2*x^3 + 3*x^2 - 1
    ],
    [
        -2504963799,
        x^10 + x^8 - x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 5*x^3 + 8*x^2 - 5*x + 1
    ],
    [
        -2505222911,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 13*x^6 - 8*x^5 + 3*x^4 + x^3 + x + 1
    ],
    [
        -2505820871,
        x^10 - x^8 - x^7 - 2*x^6 + 2*x^4 + 2*x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -2506097399,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 2*x^6 - x^5 + 7*x^4 - 11*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -2506194799,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 9*x^6 - 10*x^5 + 11*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2507234519,
        x^10 - x^9 - x^8 + 4*x^7 - 4*x^5 + 4*x^4 + x^3 - x^2 + 1
    ],
    [
        -2507477303,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 3*x^5 + 4*x^4 + 2*x^2 + 1
    ],
    [
        -2507615479,
        x^10 - 2*x^9 + 2*x^7 + x^6 - 3*x^5 + x^4 + 1
    ],
    [
        -2508088727,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 3*x^4 - 2*x^3 + 3*x^2 + x + 1
    ],
    [
        -2508294143,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 3*x^6 + 4*x^5 - x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        2508614177,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 10*x^6 - 9*x^5 + 6*x^4 - 2*x^3 - x^2 + x - 1
    ],
    [
        -2508885911,
        x^10 - 2*x^8 - 2*x^7 + 2*x^6 + 3*x^5 - 2*x^3 + 2*x^2 + x + 1
    ],
    [
        -2509298663,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 19*x^6 - 20*x^5 + 19*x^4 - 14*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -2509976575,
        x^10 - x^9 + 2*x^8 + x^7 + 3*x^5 + 2*x^4 + 2*x^2 + 1
    ],
    [
        -2510468063,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 20*x^6 - 22*x^5 + 22*x^4 - 16*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -2510485151,
        x^10 - x^9 + x^7 + 2*x^6 - 2*x^5 + 2*x^4 + 3*x^2 - 3*x + 1
    ],
    [
        -2510591679,
        x^10 - x^9 - 2*x^8 + 4*x^7 - x^6 - 3*x^5 + 6*x^4 - x^3 - 4*x^2 + x + 1
    ],
    [
        -2510882911,
        x^10 - 3*x^9 + 4*x^8 - 7*x^6 + 9*x^5 - 10*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -2510905487,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 20*x^6 - 22*x^5 + 21*x^4 - 17*x^3 + 11*x^2 - 5*x + 2
    ],
    [
        2511961889,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 6*x^6 + 8*x^5 - 7*x^4 + 4*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -2512798447,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 2*x^6 + 2*x^2 + 3*x + 1
    ],
    [
        -2513044903,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 4*x^5 + 5*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2513097103,
        x^10 - x^9 - x^8 + 2*x^7 + 2*x^6 - 4*x^5 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        2513305049,
        x^10 - x^9 - x^8 + 4*x^7 - 2*x^6 + 2*x^4 - 4*x^3 + x - 1
    ],
    [
        -2513414367,
        x^10 - 3*x^9 + 3*x^8 - x^7 + 3*x^6 - 8*x^5 + 7*x^4 - 2*x^2 + 1
    ],
    [
        -2513461023,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 4*x^6 - 6*x^5 + 9*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        -2513554127,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 6*x^6 - 2*x^5 - 3*x^4 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        -2513559727,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 15*x^6 - 15*x^5 + 13*x^4 - 10*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        2513680697,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 11*x^6 - 10*x^5 + 6*x^4 - x^3 - 2*x^2 + 2*x - 1
    ],
    [
        2514084281,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 4*x^6 - 6*x^5 - 3*x^4 + 6*x^3 + 3*x^2 - 2*x - 1
    ],
    [
        -2514644919,
        x^10 - 3*x^9 + 5*x^8 - 3*x^7 - x^6 + 10*x^5 - 5*x^4 + 4*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        -2516249711,
        x^10 + x^8 - x^7 + x^5 + x^4 + 2*x^3 + x^2 + x + 1
    ],
    [
        -2516336199,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 13*x^6 - 11*x^5 + 14*x^4 - 10*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2516489047,
        x^10 - x^9 + 3*x^7 - 2*x^6 + 2*x^4 - x + 1
    ],
    [
        2517088841,
        x^10 - x^9 + x^8 - x^7 + 3*x^5 + 2*x^4 + 3*x^3 - 3*x^2 - 3*x - 1
    ],
    [
        -2517117631,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 14*x^6 - 14*x^5 + 12*x^4 - 7*x^3 + 4*x^2 - x + 1
    ],
    [
        -2517362543,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 9*x^6 - 7*x^5 + 10*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2517712223,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 + 5*x^5 - 6*x^4 + 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        2517715625,
        x^10 - x^9 - 3*x^8 + 4*x^7 + 4*x^6 - 7*x^5 - 2*x^4 + 6*x^3 - x^2 - 3*x + 1
    ],
    [
        -2518158999,
        x^10 - 3*x^8 - x^7 + 2*x^6 + 2*x^5 + x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2518651369,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 17*x^6 - 17*x^5 + 12*x^4 - 5*x^3 + 2*x - 1
    ],
    [
        2519668633,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 5*x^6 + 9*x^5 - 12*x^4 + 11*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        -2519713951,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 7*x^5 + 8*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2520747551,
        x^10 + x^8 - x^7 + 2*x^6 + 3*x^5 + 6*x^4 + 4*x^3 + 4*x^2 + x + 1
    ],
    [
        -2520951007,
        x^10 - x^9 + 3*x^8 - x^7 + 5*x^6 - x^5 + 5*x^4 + 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        2521143193,
        x^10 - x^9 + x^8 - x^7 + x^6 - 2*x^5 - x^4 - 2*x^3 - x^2 - 2*x - 1
    ],
    [
        -2521900271,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 9*x^5 + 9*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2521950257,
        x^10 - 3*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 2*x^5 + 3*x^4 - 2*x^3 - x - 1
    ],
    [
        -2521975471,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 9*x^6 - 11*x^5 + 13*x^4 - 11*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2522227831,
        x^10 - 2*x^7 + x^5 + 4*x^4 - x^3 - x^2 - 3*x + 2
    ],
    [
        -2522370799,
        x^10 - 2*x^8 - x^7 + 3*x^6 + 6*x^5 + 3*x^4 - 3*x^3 - 3*x^2 + 1
    ],
    [
        -2522777839,
        x^10 - 2*x^9 + 2*x^8 + 2*x^6 - 5*x^5 + 6*x^4 - 2*x^2 + x + 1
    ],
    [
        -2523025471,
        x^10 - 3*x^9 + 3*x^8 - 3*x^7 + 6*x^6 - 3*x^5 - x^4 - 6*x^3 + 5*x^2 + x + 1
    ],
    [
        -2523038071,
        x^10 - x^9 + 3*x^8 - x^7 + 4*x^6 + x^5 + 3*x^4 + 2*x^3 + 3*x^2 + x + 1
    ],
    [
        -2523142143,
        x^10 - 3*x^9 + 3*x^8 - x^7 - 3*x^6 + 5*x^5 - 2*x^4 + 2*x^2 + 1
    ],
    [
        -2523894959,
        x^10 + x^8 - x^7 + 3*x^6 - 4*x^5 + 5*x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        2524306793,
        x^10 - x^8 - 3*x^7 + 4*x^5 + x^4 + x^3 - x^2 - 2*x + 1
    ],
    [
        -2524321567,
        x^10 + x^8 - x^7 + x^6 - x^5 + 2*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -2524402279,
        x^10 - x^9 + x^8 - x^7 - x^5 + x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        2524558529,
        x^10 - 2*x^9 + 5*x^7 - 6*x^6 - x^5 + 7*x^4 - 3*x^3 - 2*x^2 + x + 1
    ],
    [
        -2524945119,
        x^10 - 3*x^9 + 8*x^8 - 12*x^7 + 16*x^6 - 16*x^5 + 14*x^4 - 10*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -2525299879,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 12*x^5 + 9*x^4 - 7*x^3 + 4*x^2 - x + 1
    ],
    [
        -2526285591,
        x^10 - 4*x^9 + 5*x^8 + 2*x^7 - 10*x^6 + 4*x^5 + 9*x^4 - 8*x^3 - 2*x^2 + 3*x + 1
    ],
    [
        -2527186063,
        x^10 - 4*x^9 + 6*x^8 - x^7 - 8*x^6 + 12*x^5 - 6*x^4 - 3*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2527358231,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 5*x^5 + 5*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2528581897,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 8*x^5 + 8*x^4 - 6*x^3 + 2*x^2 + x - 1
    ],
    [
        -2529189527,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 6*x^5 + 9*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2529253343,
        x^10 - 3*x^9 + 3*x^8 - x^7 + x^6 - 4*x^5 + 5*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -2530210663,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 3*x^6 + 3*x^5 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2530913041,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 4*x^6 - x^5 + 3*x^4 - 2*x^2 + x + 1
    ],
    [
        -2531114263,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - x^3 - 2*x^2 + x + 1
    ],
    [
        2532034081,
        x^10 - x^9 + 4*x^7 - 4*x^6 - x^5 + 4*x^4 - 3*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2532533607,
        x^10 - 3*x^9 + 4*x^8 - 6*x^6 + 5*x^5 + 4*x^4 - 5*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2532618103,
        x^10 - x^9 - 2*x^8 + 4*x^7 - x^6 - 2*x^5 + x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        -2533348519,
        x^10 - 2*x^8 + 2*x^6 - x^5 - x^4 + 2*x^3 - x + 1
    ],
    [
        2533639873,
        x^10 - 2*x^8 + x^6 - x^5 + x^4 + x^3 - x - 1
    ],
    [
        -2534185951,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2534209927,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 4*x^6 - x^5 + 6*x^4 + 2*x^3 + 4*x^2 + 1
    ],
    [
        -2534260471,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 2*x^6 + 3*x^5 - x^4 + x^2 + x + 1
    ],
    [
        2534349617,
        x^10 - 2*x^9 + 4*x^7 - 7*x^6 + 2*x^5 + 6*x^4 - 7*x^3 + 3*x - 1
    ],
    [
        2535277121,
        x^10 - 2*x^9 + x^8 + x^6 - 3*x^5 + 3*x^4 - 3*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        -2535419087,
        x^10 + 2*x^8 - x^7 - 4*x^5 - x^4 + 2*x^2 + 2*x + 1
    ],
    [
        -2535443879,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 3*x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        2535656593,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 - x^5 + 4*x^4 - 3*x^3 - x^2 + 3*x - 1
    ],
    [
        -2535725551,
        x^10 - 2*x^9 + x^8 - x^7 + x^6 + x^5 - 2*x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        -2535738823,
        x^10 - x^9 - 3*x^8 + 4*x^7 + 4*x^6 - 6*x^5 - 2*x^4 + 4*x^3 + x^2 - 2*x + 1
    ],
    [
        -2536097999,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 4*x^6 + 6*x^5 - 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -2536392527,
        x^10 - x^9 - 2*x^7 + x^6 + 3*x^5 + 2*x^4 - x^2 - x + 1
    ],
    [
        -2536555743,
        x^10 + 3*x^8 - x^7 + 6*x^6 - 5*x^5 + 7*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2536993639,
        x^10 - x^9 - x^8 + 2*x^7 + 2*x^6 - 6*x^5 + 4*x^4 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        -2538212671,
        x^10 - x^9 - 2*x^7 + 4*x^6 - x^5 + x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        2538216337,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 11*x^5 + 11*x^4 - 8*x^3 + 4*x^2 - x - 1
    ],
    [
        2538767953,
        x^10 - x^9 + 3*x^8 + 2*x^6 + 5*x^5 - 2*x^4 + 5*x^3 + x^2 + x + 1
    ],
    [
        -2539372599,
        x^10 - x^9 - x^8 + 2*x^7 - 3*x^6 + 6*x^4 - 10*x^3 + 10*x^2 - 6*x + 3
    ],
    [
        -2539754935,
        x^10 - x^9 - 2*x^8 + 4*x^7 - x^6 - 2*x^5 + 3*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        -2539757511,
        x^10 - 2*x^9 - x^8 + 7*x^7 - 3*x^6 - 9*x^5 + 6*x^4 + 7*x^3 - 5*x^2 - 3*x + 3
    ],
    [
        -2539802647,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 - 4*x^5 + 3*x^3 - x + 1
    ],
    [
        -2541359847,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 3*x^6 - 4*x^5 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2543800199,
        x^10 - x^9 + x^8 + x^7 + x^5 + x^4 + 3*x^2 - x + 1
    ],
    [
        -2543898783,
        x^10 - x^9 + x^7 - 2*x^6 + x^4 + x^2 + x + 1
    ],
    [
        -2544250847,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + x^6 - x^5 + x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        -2544335631,
        x^10 - 4*x^9 + 5*x^8 - 2*x^6 - 5*x^5 + 8*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        -2544784999,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 10*x^5 + 10*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2544965487,
        x^10 - 2*x^9 + 7*x^8 - 11*x^7 + 18*x^6 - 20*x^5 + 20*x^4 - 16*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -2545302887,
        x^10 - 2*x^9 - x^8 + 5*x^7 - x^6 - 4*x^5 + x^4 + 3*x^3 - 2*x + 1
    ],
    [
        2545687721,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^5 - 2*x^4 + 3*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -2546108559,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 6*x^6 + 7*x^5 - x^4 - 8*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        2546117969,
        x^10 - 3*x^9 + 4*x^8 - 8*x^6 + 12*x^5 - 6*x^4 - 4*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        -2546532151,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 6*x^6 - 2*x^5 - x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        -2546952791,
        x^10 - x^9 + 2*x^6 + 2*x^5 + 3*x^4 - 3*x^3 + x^2 - 2*x + 1
    ],
    [
        -2547811687,
        x^10 - x^9 + 5*x^8 - 3*x^7 + 10*x^6 - 6*x^5 + 10*x^4 - 5*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -2549353871,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 9*x^6 - 9*x^5 + 10*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        -2549364759,
        x^10 - 3*x^9 + 6*x^8 - 12*x^7 + 20*x^6 - 23*x^5 + 24*x^4 - 21*x^3 + 13*x^2 - 5*x + 1
    ],
    [
        -2549542199,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 10*x^5 + 11*x^4 - 10*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2549606095,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 6*x^6 + 3*x^5 + 8*x^4 - 15*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        2549710897,
        x^10 - 2*x^8 - x^7 + 2*x^5 + 2*x^4 + x^3 - x^2 - 2*x - 1
    ],
    [
        2550186953,
        x^10 + x^8 - x^7 - x^6 - x^5 + 2*x^4 + x^3 - 2*x^2 + 2*x - 1
    ],
    [
        2551510849,
        x^10 - x^9 - 3*x^8 + 5*x^7 + 2*x^6 - 7*x^5 + 2*x^4 + 2*x^3 - x^2 + 2*x - 1
    ],
    [
        -2553025311,
        x^10 - 2*x^9 + 4*x^8 - 8*x^7 + 12*x^6 - 14*x^5 + 17*x^4 - 16*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        2553688657,
        x^10 - x^9 + x^8 - x^7 + 2*x^6 - 4*x^5 + x^4 + x^3 + 3*x^2 - x - 1
    ],
    [
        -2553704815,
        x^10 - x^9 + 2*x^8 + 2*x^6 + 3*x^5 + x^4 + x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -2553814247,
        x^10 - 3*x^9 + 5*x^8 - 3*x^7 + x^5 + 2*x^4 - x^3 + x + 1
    ],
    [
        -2554141703,
        x^10 - 2*x^9 + 3*x^7 - 5*x^6 + 3*x^5 + 2*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2554834879,
        x^10 - x^9 - x^8 - x^7 + 3*x^6 + x^5 - 2*x^4 - 3*x^3 + x^2 + 3*x + 1
    ],
    [
        2555959961,
        x^10 - x^9 - 2*x^8 + 3*x^6 + 2*x^5 - x^4 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        -2556347207,
        x^10 - x^9 - x^8 - x^6 - x^5 + 3*x^4 + 4*x^3 - x + 1
    ],
    [
        -2556731879,
        x^10 - x^9 - 2*x^5 + x^4 - x^3 + x^2 + x + 1
    ],
    [
        -2557385639,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 8*x^5 + 7*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -2557459711,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 + x^5 - x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        -2557962903,
        x^10 - x^9 - 3*x^8 + 5*x^7 + x^6 - 6*x^5 + 3*x^4 + x^3 - x^2 + 1
    ],
    [
        -2558997047,
        x^10 - x^8 - x^7 + 3*x^6 - x^4 + x^3 + x^2 + 1
    ],
    [
        2559200297,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 3*x^5 + 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        2559944977,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 4*x^6 - 3*x^4 + 2*x^3 - x^2 + x - 1
    ],
    [
        -2560070367,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 5*x^6 - 5*x^5 - 4*x^4 + 6*x^3 + x^2 - 3*x + 1
    ],
    [
        2560494617,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 6*x^6 - 2*x^5 - 2*x^4 + 4*x^3 - 2*x^2 + 1
    ],
    [
        -2560519431,
        x^10 + 2*x^8 - 2*x^7 + 2*x^6 - 3*x^5 - x^4 + x^3 - x^2 + x + 1
    ],
    [
        -2561242111,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 17*x^6 - 20*x^5 + 20*x^4 - 16*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -2562175039,
        x^10 - 4*x^9 + 9*x^8 - 16*x^7 + 23*x^6 - 26*x^5 + 24*x^4 - 17*x^3 + 9*x^2 - 3*x + 1
    ],
    [
        2562841241,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 3*x^6 - 3*x^4 - x^3 + 3*x^2 - 1
    ],
    [
        -2563563519,
        x^10 - x^8 - 2*x^6 - x^5 + x^4 + x^3 + 2*x^2 + x + 1
    ],
    [
        -2564541215,
        x^10 - 2*x^8 - 2*x^7 + 3*x^6 + 3*x^5 - 4*x^3 - x^2 + x + 2
    ],
    [
        -2565358639,
        x^10 - x^9 + x^8 - 2*x^6 + 4*x^5 - 2*x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        2566162793,
        x^10 - 2*x^9 + 2*x^8 - 5*x^6 + 6*x^5 - 4*x^4 + x^3 + x + 1
    ],
    [
        2567887409,
        x^10 - 3*x^9 + 2*x^8 + 5*x^6 - 10*x^5 + 4*x^4 + 5*x^3 - 4*x^2 + 1
    ],
    [
        2568306457,
        x^10 - 2*x^9 + 4*x^7 - 5*x^5 + x^4 + 5*x^3 - 2*x - 1
    ],
    [
        2569175417,
        x^10 - 3*x^8 - 2*x^7 + 5*x^6 + 6*x^5 - 2*x^4 - 7*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2569389903,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 7*x^5 + 12*x^4 - 18*x^3 + 17*x^2 - 7*x + 1
    ],
    [
        2569870681,
        x^10 - 3*x^9 + 3*x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 2*x^2 + x - 1
    ],
    [
        -2571105655,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 2*x^6 - 2*x^5 + 3*x^4 - x^3 + x^2 - 2*x + 1
    ],
    [
        2571264721,
        x^10 - 4*x^8 - 2*x^7 + 3*x^6 + 6*x^5 + 3*x^4 - 5*x^3 - 3*x^2 + x + 1
    ],
    [
        -2571302799,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 6*x^6 - x^5 - 7*x^4 + x^3 + 8*x^2 + 5*x + 1
    ],
    [
        -2571991327,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - 4*x^5 + 3*x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        2573476849,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 2*x^6 + 3*x^5 - 3*x^4 + x^3 + x^2 - 2*x + 1
    ],
    [
        -2574081719,
        x^10 - x^9 - x^8 + x^7 - 2*x^5 + 3*x^4 - x^3 + x^2 - x + 1
    ],
    [
        2574181193,
        x^10 - 2*x^9 + 2*x^8 - 3*x^6 + 3*x^5 - x^4 - x^3 + x^2 - 1
    ],
    [
        -2574616567,
        x^10 - x^9 - 2*x^8 + 3*x^7 - 3*x^5 + x^4 + 2*x^3 - x + 1
    ],
    [
        -2574626591,
        x^10 - x^8 + 2*x^6 - x^5 + x^4 + 2*x^3 + x^2 + 2*x + 1
    ],
    [
        2575440625,
        x^10 - 2*x^9 + 5*x^7 - 4*x^6 - x^5 + 4*x^4 + x^3 - 2*x^2 + x + 1
    ],
    [
        -2575587279,
        x^10 - x^8 - 3*x^7 + 2*x^6 + 5*x^5 - 5*x^3 - x^2 + 2*x + 1
    ],
    [
        2575655153,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - x^5 + x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -2575893095,
        x^10 + x^8 - x^7 - x^6 - 2*x^5 + x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -2576965847,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 + 4*x^6 - 5*x^5 + 6*x^4 - 2*x^3 - x^2 + 1
    ],
    [
        -2577099727,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 8*x^6 - 5*x^5 + 8*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2577417183,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 4*x^6 - 2*x^5 + 2*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2578033951,
        x^10 - 3*x^9 + 7*x^8 - 9*x^7 + 10*x^6 - 7*x^5 + 4*x^4 - x^3 - x + 1
    ],
    [
        2578584017,
        x^10 - x^9 + 2*x^8 + 2*x^7 - x^6 + 4*x^5 + 3*x^4 - x^3 + 3*x^2 + 2*x - 1
    ],
    [
        -2578614967,
        x^10 - x^9 - x^8 + x^7 + 2*x^6 - 3*x^5 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -2579307415,
        x^10 - x^9 - 2*x^8 + 4*x^7 + x^6 - 5*x^5 + 2*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        2580041089,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 4*x^6 + x^5 - 3*x^4 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        2580283777,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 15*x^6 - 14*x^5 + 9*x^4 - 6*x^2 + 5*x - 1
    ],
    [
        2580378529,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^5 - x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -2580587343,
        x^10 - x^9 - x^8 + 4*x^7 - 5*x^6 + 2*x^5 + 5*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2581071583,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 8*x^6 - 9*x^5 + 10*x^4 - 8*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2581483799,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 + 2*x^5 - x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2581671847,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 9*x^5 + 9*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2581721991,
        x^10 - x^9 - x^8 + 5*x^6 - 4*x^5 - x^4 + x^3 + 3*x^2 - 3*x + 1
    ],
    [
        2581808417,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 5*x^6 + 3*x^5 - 10*x^4 + 12*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        -2582505719,
        x^10 - 3*x^8 + 6*x^6 - x^5 - 5*x^4 + 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2582570761,
        x^10 - 2*x^9 + 3*x^8 - 6*x^7 + 8*x^6 - 9*x^5 + 8*x^4 - 6*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2582702279,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 - x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -2583090847,
        x^10 - x^9 + x^7 - x^5 + x^4 - x + 1
    ],
    [
        -2583882423,
        x^10 - 4*x^9 + 11*x^8 - 18*x^7 + 21*x^6 - 13*x^5 + 2*x^4 + 5*x^3 - 2*x^2 + 1
    ],
    [
        -2584333615,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 15*x^6 - 14*x^5 + 12*x^4 - 9*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2584360649,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 5*x^6 + 7*x^5 - 4*x^4 - 2*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        2584771289,
        x^10 - 5*x^9 + 12*x^8 - 15*x^7 + 8*x^6 + 5*x^5 - 11*x^4 + 8*x^3 - 2*x^2 - x + 1
    ],
    [
        -2585048823,
        x^10 - 2*x^9 - 2*x^8 + 7*x^7 - 2*x^6 - 10*x^5 + 9*x^4 + 4*x^3 - 3*x^2 - 2*x + 1
    ],
    [
        -2585337679,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 8*x^6 - 4*x^5 + 7*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -2587294127,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 + x^5 - x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        2587356281,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 3*x^6 + x^5 - 6*x^4 - 5*x^3 + 3*x^2 + 4*x + 1
    ],
    [
        -2587628287,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 - x^5 + x^4 + x^3 + x^2 + x + 1
    ],
    [
        -2588359183,
        x^10 - x^8 - 2*x^7 + 2*x^6 + 3*x^5 + 2*x^4 - 3*x^3 - 2*x^2 - x + 2
    ],
    [
        -2588482079,
        x^10 - 2*x^9 + x^8 - x^7 + x^6 + 2*x^5 - 3*x^4 + 3*x^3 - 2*x + 1
    ],
    [
        2588551633,
        x^10 + 3*x^8 + x^6 - x^5 - 2*x^4 - x^3 + 2*x + 1
    ],
    [
        -2588812199,
        x^10 - x^9 + x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 3*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        2589030473,
        x^10 - x^9 - 3*x^8 + 3*x^7 + x^6 - 3*x^5 + 6*x^4 + x^3 - 5*x^2 + 1
    ],
    [
        2589938441,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 3*x^6 - 5*x^5 + 4*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2590503007,
        x^10 - x^8 - 3*x^7 + 4*x^5 + 3*x^4 - x^3 - 3*x^2 + 1
    ],
    [
        -2590719199,
        x^10 - x^7 + 3*x^6 - x^4 - 3*x^3 + x^2 + 1
    ],
    [
        -2590873807,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 4*x^5 + x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2592210519,
        x^10 + 5*x^8 + 7*x^6 - x^5 - x^3 - 3*x^2 + 1
    ],
    [
        -2592986663,
        x^10 + 3*x^8 + 3*x^6 - x^5 + x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        -2593687959,
        x^10 - x^9 + 6*x^8 - 3*x^7 + 9*x^6 + 3*x^3 - 3*x^2 - x + 1
    ],
    [
        -2593848311,
        x^10 - x^9 - x^7 + 2*x^6 + 2*x^5 - 2*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -2593941367,
        x^10 - 2*x^9 - x^7 + 4*x^6 + x^5 - x^4 - 4*x^3 + 2*x + 1
    ],
    [
        2594136529,
        x^10 - x^9 + x^7 - x^6 + 2*x^5 + x^4 - x^3 - 2*x - 1
    ],
    [
        -2594166503,
        x^10 - x^9 + 2*x^7 - 5*x^6 + 2*x^5 + 6*x^4 - 3*x^3 - 2*x^2 + 1
    ],
    [
        -2594686343,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 3*x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        -2595184839,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 7*x^6 + 3*x^5 + 7*x^4 - 6*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        2595613457,
        x^10 - x^9 + x^8 + x^6 + 2*x^5 - 4*x^4 + 2*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        2595696601,
        x^10 - 2*x^9 - 2*x^8 + 6*x^7 - 3*x^6 - 5*x^5 + 8*x^4 - 3*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -2595713671,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + x^6 + 3*x^4 - 3*x^3 - x + 2
    ],
    [
        -2596725431,
        x^10 - x^9 - x^8 + x^7 + x^6 - 3*x^5 - x^3 + 3*x^2 + x + 1
    ],
    [
        -2596895767,
        x^10 - x^9 - 2*x^8 + 2*x^6 + 3*x^5 - x^4 - 3*x^3 + x + 1
    ],
    [
        -2596920407,
        x^10 - 2*x^9 + 3*x^8 - 6*x^7 + 7*x^6 - 8*x^5 + 9*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2596936559,
        x^10 - 3*x^9 + 5*x^8 - 3*x^7 - x^6 + 3*x^5 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2597600983,
        x^10 - 2*x^9 + x^8 + x^7 - 2*x^6 - x^5 + 3*x^4 - 2*x^2 + x + 1
    ],
    [
        2597988121,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 - x^6 + 5*x^5 - 10*x^4 + 11*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        -2598557807,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 6*x^5 + 4*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        2598592049,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 10*x^6 - 7*x^5 + 4*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2598736527,
        x^10 + 2*x^8 - x^7 - 2*x^5 - 3*x^4 + 4*x^3 + 3*x^2 - 4*x + 1
    ],
    [
        -2599074823,
        x^10 + x^8 - 2*x^7 - x^5 + x^4 + x^2 + 1
    ],
    [
        2599674569,
        x^10 - x^9 + x^8 + x^7 - x^4 + 2*x^3 - x^2 - 2*x + 1
    ],
    [
        -2599875991,
        x^10 + x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2599975327,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 9*x^6 - 8*x^5 + 9*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2600023249,
        x^10 + x^8 - 2*x^7 - 2*x^6 - 3*x^5 - 4*x^4 - 3*x^3 - 4*x^2 - 2*x - 1
    ],
    [
        -2601196991,
        x^10 + 2*x^8 + 4*x^6 + 4*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        -2601782775,
        x^10 - x^9 + 3*x^8 - x^6 + 4*x^5 - 2*x^4 - 3*x^3 + 6*x^2 - 6*x + 3
    ],
    [
        -2601982639,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 5*x^6 - 5*x^5 + 5*x^4 - 2*x^3 + 1
    ],
    [
        2602495737,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + 2*x^5 - 4*x^4 + 7*x^3 - 7*x^2 + 3*x - 1
    ],
    [
        -2602824727,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 10*x^5 + 9*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2603378575,
        x^10 - x^9 + 2*x^8 - 6*x^7 + 6*x^6 - 8*x^5 + 11*x^4 - 7*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        2604399841,
        x^10 - x^9 - x^8 + 3*x^7 - 4*x^5 + 4*x^4 + 3*x^3 - 4*x^2 - x + 1
    ],
    [
        -2604767719,
        x^10 - x^9 + 2*x^7 - x^6 + 2*x^5 - 4*x^4 + 5*x^2 - 4*x + 1
    ],
    [
        2605112225,
        x^10 + x^8 - 3*x^7 - x^6 - 3*x^5 - x^4 - 2*x^3 - x^2 + 1
    ],
    [
        -2605297679,
        x^10 - x^9 + 2*x^8 - 3*x^7 - 2*x^5 + 4*x^4 + x^2 - x + 1
    ],
    [
        -2605570823,
        x^10 - 3*x^7 + x^6 + x^5 + 5*x^4 - x^2 - 2*x + 1
    ],
    [
        -2605802591,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 - 2*x^6 + 5*x^5 - 7*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        2606190625,
        x^10 - x^9 - 2*x^8 + x^7 - x^6 + 3*x^5 + 2*x^4 - 6*x^3 + 3*x - 1
    ],
    [
        2606273297,
        x^10 - 3*x^8 - x^7 + 2*x^5 + 7*x^4 - x^3 - 5*x^2 + 1
    ],
    [
        -2606274287,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 3*x^6 - x^4 - x^3 - x^2 + x + 1
    ],
    [
        -2606288527,
        x^10 - x^7 + x^5 + x^4 + x^3 - 2*x^2 - x + 1
    ],
    [
        -2606346647,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 9*x^6 - 5*x^5 + 2*x^4 - x^2 + 1
    ],
    [
        2606448473,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 9*x^5 + 2*x^4 - 7*x^3 + 2*x^2 - x + 1
    ],
    [
        -2606516575,
        x^10 - 3*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - x^5 - x^4 - x^2 + x + 1
    ],
    [
        -2606523655,
        x^10 - x^9 + x^8 + x^7 - x^6 + x^5 + x^4 + 1
    ],
    [
        -2608802407,
        x^10 - x^8 + 2*x^6 - x^5 - x^4 + x^2 + 1
    ],
    [
        -2609063687,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 6*x^6 - 8*x^5 + 8*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2609118783,
        x^10 - 3*x^9 + 3*x^8 - x^7 + x^6 - 2*x^5 + 2*x^4 + x^3 - x^2 + x + 1
    ],
    [
        2609253593,
        x^10 + x^8 - x^6 - x^5 - 3*x^4 - 3*x^3 - 4*x^2 - 2*x - 1
    ],
    [
        -2609566551,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 3*x^6 - 3*x^5 + 5*x^4 - 2*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2610165167,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 10*x^6 - 6*x^5 + 2*x^4 + x^3 + x + 1
    ],
    [
        -2610682807,
        x^10 - x^9 - x^7 + 3*x^6 + x^5 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2610816055,
        x^10 - x^8 + x^6 - x^5 + x^4 + x^3 - 2*x^2 + 1
    ],
    [
        2610988441,
        x^10 - 3*x^9 + 3*x^8 - x^7 - 2*x^6 + 5*x^5 - 4*x^4 + 2*x^2 - x - 1
    ],
    [
        -2611574839,
        x^10 - 3*x^9 + 3*x^8 - 2*x^7 + 4*x^6 - 6*x^5 + 4*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2612626127,
        x^10 - 2*x^9 + x^8 - x^7 + x^6 - 3*x^5 + 6*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2613449447,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 8*x^5 + 8*x^4 - 3*x^3 + 5*x^2 + 1
    ],
    [
        2614563625,
        x^10 - x^9 + 3*x^7 - x^6 - 2*x^5 + 4*x^4 + 3*x^3 - x - 1
    ],
    [
        -2615263799,
        x^10 - x^9 - x^8 + 4*x^6 - 2*x^5 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2615604895,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 19*x^6 - 19*x^5 + 16*x^4 - 9*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2615852359,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 4*x^6 - 6*x^5 - 3*x^4 + 7*x^3 - 3*x + 1
    ],
    [
        -2616420367,
        x^10 - x^9 + 2*x^6 - 3*x^5 + 2*x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        -2616603743,
        x^10 - 4*x^9 + 8*x^8 - 8*x^7 + 2*x^6 + 7*x^5 - 9*x^4 + 3*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        2617171801,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 6*x^6 - 5*x^5 + 2*x^4 + x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -2617180999,
        x^10 + x^8 - 2*x^7 + x^6 - 2*x^5 + 2*x^4 - x^3 + x^2 - x + 1
    ],
    [
        -2617274407,
        x^10 - 2*x^7 + 3*x^6 - 2*x^5 + 5*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2617328943,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 3*x^6 + 2*x^5 - 2*x^4 + 3*x^3 + x^2 - 3*x + 1
    ],
    [
        2617440625,
        x^10 - 2*x^9 + 5*x^7 - 3*x^6 - 7*x^5 + 11*x^4 - 2*x^3 - 5*x^2 + 2*x + 1
    ],
    [
        2617969153,
        x^10 - x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 10*x^5 + 7*x^4 - 6*x^3 + 3*x^2 - x + 1
    ],
    [
        2618382233,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 - x^5 - 3*x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        -2618601239,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 5*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + 2*x^2 + x + 1
    ],
    [
        2618639281,
        x^10 - 2*x^9 + 6*x^7 - 6*x^6 - 3*x^5 + 9*x^4 - 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        2618988017,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 5*x^6 - 2*x^5 - 7*x^4 + 5*x^2 - x - 1
    ],
    [
        -2619040559,
        x^10 - 2*x^7 - 2*x^6 - x^5 + 3*x^3 + 2*x^2 + x + 1
    ],
    [
        -2619389583,
        x^10 - x^8 - x^6 - 2*x^5 + x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        2619834241,
        x^10 - x^9 - 2*x^8 + x^7 + 5*x^6 - x^5 - 6*x^4 + x^3 + 3*x^2 - x - 1
    ],
    [
        -2620205815,
        x^10 - x^9 - x^8 - x^7 + x^6 + 2*x^5 - x^3 + x^2 - x + 1
    ],
    [
        -2620852807,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 - x^4 - x^3 + 5*x^2 - 5*x + 2
    ],
    [
        -2621031271,
        x^10 - 2*x^9 + 5*x^8 - 9*x^7 + 13*x^6 - 17*x^5 + 19*x^4 - 16*x^3 + 12*x^2 - 7*x + 2
    ],
    [
        -2621598767,
        x^10 - 2*x^9 + 4*x^8 - 2*x^7 + 2*x^6 + x^5 + 2*x^4 + x^3 + x + 1
    ],
    [
        -2621655167,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 - x^6 - x^5 + 4*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2622079871,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 6*x^5 + 5*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        2622572801,
        x^10 - 3*x^9 + x^8 + 4*x^7 - x^6 - 4*x^5 - 2*x^4 + 5*x^3 + 2*x^2 - 3*x - 1
    ],
    [
        -2622694231,
        x^10 + x^8 - x^7 + 4*x^6 - x^5 + 3*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        -2622872959,
        x^10 + 2*x^8 - 2*x^7 + 4*x^6 - 2*x^5 + 6*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        -2623047887,
        x^10 - x^8 + 3*x^6 - 2*x^5 - 3*x^4 + 2*x^2 + 1
    ],
    [
        2623734473,
        x^10 - x^9 + 2*x^7 - 2*x^6 - x^4 + 7*x^3 - 9*x^2 + 5*x - 1
    ],
    [
        2623789433,
        x^10 - x^9 - x^8 - x^6 + 2*x^5 + 2*x^4 - 2*x - 1
    ],
    [
        2624015137,
        x^10 + x^6 - 2*x^5 - 3*x^4 + 5*x^3 - 2*x + 1
    ],
    [
        -2624216327,
        x^10 - x^9 + x^8 + 2*x^7 - 4*x^6 + 4*x^5 - x^4 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2624730847,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 3*x^6 - 3*x^5 + 2*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        -2625386927,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 8*x^6 - 7*x^5 + 4*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2625742183,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 - x^5 + 2*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2626835103,
        x^10 - 2*x^9 + 2*x^8 + 3*x^7 - 9*x^6 + 10*x^5 - x^4 - 11*x^3 + 13*x^2 - 6*x + 1
    ],
    [
        2626904177,
        x^10 - 3*x^8 - 3*x^7 + 5*x^6 + 7*x^5 - x^4 - 6*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        2627218913,
        x^10 - 4*x^8 - x^7 + 6*x^6 + 5*x^5 - 4*x^4 - 6*x^3 + 3*x + 1
    ],
    [
        2627702681,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 6*x^6 - 4*x^5 + 2*x^4 - 2*x^2 + x - 1
    ],
    [
        2627909489,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 5*x^2 - 4*x + 1
    ],
    [
        -2628540639,
        x^10 - x^9 + x^7 - 2*x^6 + x^5 - x^3 + 2*x^2 + x + 1
    ],
    [
        2628974969,
        x^10 - 3*x^8 - 2*x^7 + 2*x^6 + 2*x^5 + 2*x^4 + 2*x^3 - x^2 - 3*x - 1
    ],
    [
        2629270937,
        x^10 - x^9 + 2*x^7 - 3*x^6 + x^5 - x^3 + 2*x^2 - x + 1
    ],
    [
        2629283401,
        x^10 - 3*x^8 + 3*x^6 - x^5 - x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        2629651153,
        x^10 - x^9 - x^8 + 5*x^7 - 2*x^6 - 7*x^5 + 6*x^4 + 4*x^3 - 5*x^2 + 1
    ],
    [
        -2629903039,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 4*x^5 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        2629984033,
        x^10 - x^9 + x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + 2*x^2 - 1
    ],
    [
        -2630769063,
        x^10 - x^9 - 2*x^8 + x^7 + 4*x^6 - 3*x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        2630857841,
        x^10 - 4*x^8 + 4*x^6 - x^5 + x^4 + 3*x^3 - x^2 - 3*x - 1
    ],
    [
        -2630878759,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 8*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2630926241,
        x^10 - x^9 - x^8 + x^7 + 2*x^6 - x^5 - 2*x^4 + x^3 + x^2 - x - 1
    ],
    [
        2631330521,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 6*x^6 - 3*x^5 + x^4 + x^3 - 3*x^2 + x - 1
    ],
    [
        2631709801,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 - x^4 + 3*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        2631789089,
        x^10 - 3*x^9 + 8*x^8 - 14*x^7 + 20*x^6 - 24*x^5 + 22*x^4 - 18*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        2632194353,
        x^10 - 2*x^8 - 2*x^7 - x^6 + 3*x^5 + 7*x^4 - x^3 - 5*x^2 + 1
    ],
    [
        -2632652807,
        x^10 - 3*x^9 + 5*x^8 - 2*x^7 - 4*x^6 + 7*x^5 - x^4 - 8*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        2633913073,
        x^10 - x^9 - 3*x^8 + 5*x^7 - 4*x^5 + 4*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        -2634735199,
        x^10 - x^8 + x^6 + 2*x^4 - 7*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        2634870473,
        x^10 - x^9 + 4*x^7 - 3*x^6 - 4*x^5 + 8*x^4 - 3*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        2634978817,
        x^10 - 4*x^9 + 10*x^8 - 17*x^7 + 19*x^6 - 14*x^5 + 3*x^4 + 5*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        2635089817,
        x^10 - x^9 - 2*x^8 + 2*x^7 + x^6 + 2*x^5 - 4*x^4 - 3*x^3 + 2*x^2 + 4*x - 1
    ],
    [
        -2635298167,
        x^10 - x^9 + x^8 + x^3 + x + 1
    ],
    [
        2635456337,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 + x^5 + x^4 + 2*x^3 + x^2 + 2*x + 1
    ],
    [
        2636484713,
        x^10 - 4*x^9 + 8*x^8 - 10*x^7 + 7*x^6 - 2*x^5 + x^4 - 5*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        2636878289,
        x^10 - x^9 - 2*x^8 + 4*x^7 - 6*x^5 + 3*x^4 + 3*x^3 - 3*x^2 - x + 1
    ],
    [
        -2637243023,
        x^10 - x^9 - x^7 + 2*x^5 - x + 1
    ],
    [
        2638071521,
        x^10 - x^9 - 2*x^8 + 4*x^7 - 5*x^5 + x^3 + x^2 + x + 1
    ],
    [
        2638632817,
        x^10 - 2*x^9 + 2*x^8 - 4*x^6 + 7*x^5 - 7*x^4 + 5*x^3 - 3*x^2 + x - 1
    ],
    [
        -2639127631,
        x^10 - x^8 - x^7 - x^6 + 3*x^5 + x^4 - 2*x + 1
    ],
    [
        2639289521,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 - x^6 + 3*x^5 + 2*x^4 - 5*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        2639834081,
        x^10 - x^9 - 2*x^8 + 3*x^7 - x^6 - 2*x^5 + 3*x^4 - x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2640539015,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 15*x^6 - 14*x^5 + 10*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2640704761,
        x^10 - 2*x^9 + 3*x^8 - x^7 - x^6 + 4*x^5 - 5*x^4 + 4*x^3 - 4*x^2 + x - 1
    ],
    [
        -2641188359,
        x^10 - x^9 - x^8 + 3*x^7 - 5*x^5 + 4*x^4 + 2*x^3 - 3*x^2 + 1
    ],
    [
        -2641673887,
        x^10 - 5*x^9 + 12*x^8 - 16*x^7 + 13*x^6 - 8*x^5 + 8*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2642004031,
        x^10 - 4*x^9 + 8*x^8 - 10*x^7 + 11*x^6 - 11*x^5 + 11*x^4 - 10*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2644838447,
        x^10 - x^9 - x^8 - x^7 + 4*x^6 - 2*x^4 - 3*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2645519263,
        x^10 + x^8 - 3*x^7 + 2*x^6 - x^5 + 4*x^4 - 2*x^3 - x + 1
    ],
    [
        -2645828399,
        x^10 - x^9 + x^8 - 2*x^7 + 4*x^6 - 3*x^5 + x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2645872777,
        x^10 + x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 2*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2646386297,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 7*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2646394831,
        x^10 + x^8 - x^7 + x^6 + x^4 - x^3 - x + 1
    ],
    [
        -2646778199,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 7*x^6 - 3*x^5 + 8*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        -2647054247,
        x^10 - 2*x^9 + 2*x^7 - x^6 + 3*x^4 - 3*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2647217231,
        x^10 + 3*x^8 - 3*x^7 + 4*x^6 - 5*x^5 + 6*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2647231519,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 8*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2648253823,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 4*x^3 + 3*x^2 - 3*x + 2
    ],
    [
        2648374633,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^6 + 8*x^5 - 11*x^4 + 10*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        -2648611791,
        x^10 - 3*x^9 + 7*x^8 - 13*x^7 + 21*x^6 - 28*x^5 + 29*x^4 - 20*x^3 + 8*x^2 - 2*x + 1
    ],
    [
        -2649138871,
        x^10 - x^9 + x^8 + x^7 - x^6 + x^5 + 2*x^4 + x^2 + 2*x + 1
    ],
    [
        -2649299967,
        x^10 - 2*x^9 + 6*x^8 - 10*x^7 + 15*x^6 - 19*x^5 + 21*x^4 - 17*x^3 + 14*x^2 - 6*x + 1
    ],
    [
        2649515153,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 - 2*x^6 + 7*x^5 - 5*x^4 + 2*x^3 - x^2 + 1
    ],
    [
        2650037833,
        x^10 - 2*x^8 - x^7 + 3*x^6 + x^5 - 4*x^4 - 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        2650439641,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 12*x^5 + 9*x^4 - 6*x^3 + 2*x^2 - 1
    ],
    [
        -2650688647,
        x^10 - x^9 + x^8 - x^7 + x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        2650805617,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 - 2*x^5 + 3*x^4 - 3*x^2 + 1
    ],
    [
        -2651119551,
        x^10 - x^9 + x^7 + 2*x^6 - 4*x^5 + x^4 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        -2651142047,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 + 2*x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        -2651277383,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 8*x^6 - 8*x^5 + 9*x^4 - 5*x^3 + 6*x^2 - x + 1
    ],
    [
        -2651438207,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 11*x^6 - 11*x^5 + 10*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        2651564393,
        x^10 - 2*x^8 - x^7 - x^5 + 3*x^4 + 5*x^3 - 3*x - 1
    ],
    [
        -2651667759,
        x^10 - x^9 + 4*x^8 - 6*x^7 + 9*x^6 - 11*x^5 + 13*x^4 - 9*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2651673591,
        x^10 - x^9 - x^8 + x^7 + 4*x^6 - 7*x^5 + 2*x^4 + 4*x^3 - 3*x^2 + 1
    ],
    [
        2651775569,
        x^10 + x^8 - x^7 - 2*x^6 - 2*x^5 - x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        -2652099143,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 14*x^6 - 15*x^5 + 11*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        -2652401375,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 5*x^6 - 4*x^5 + x^4 + x^3 - x^2 + x + 1
    ],
    [
        -2653090399,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 4*x^6 + x^5 + 3*x^4 - 3*x^3 + x^2 + 1
    ],
    [
        -2653682231,
        x^10 - x^9 + 4*x^6 - 3*x^5 + 4*x^2 - 2*x + 1
    ],
    [
        -2653718407,
        x^10 - x^7 + 3*x^6 - 2*x^5 - x^4 - 2*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2653933127,
        x^10 - 2*x^9 + 3*x^8 - 7*x^7 + 10*x^6 - 11*x^5 + 14*x^4 - 11*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2654576839,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -2654717647,
        x^10 + x^8 - x^7 + 2*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -2655080287,
        x^10 - x^9 - 2*x^6 - x^5 + x^4 + 2*x^2 + 3*x + 1
    ],
    [
        -2655110159,
        x^10 - x^9 + 2*x^8 - x^6 + x^5 + x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2656374463,
        x^10 - 2*x^9 + x^8 + x^7 - x^6 + 2*x^5 - 3*x^4 + x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2656997799,
        x^10 + 5*x^8 - x^7 + 9*x^6 - x^5 + 7*x^4 + 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2657166527,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 13*x^5 + 11*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2657260647,
        x^10 + 4*x^8 - x^7 + 8*x^6 - 4*x^5 + 9*x^4 - 6*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        2657311201,
        x^10 - x^7 - x^6 + x^4 + x^3 - x - 1
    ],
    [
        -2657352911,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 3*x^6 + x^5 - 3*x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -2657589031,
        x^10 - x^9 - 2*x^8 + 4*x^7 + 3*x^6 - 8*x^5 - x^4 + 8*x^3 - x^2 - 3*x + 1
    ],
    [
        -2657820519,
        x^10 - 2*x^8 - 3*x^7 + x^6 + 4*x^5 + 3*x^4 - x^3 - 3*x^2 + 1
    ],
    [
        -2657834719,
        x^10 - 2*x^8 - x^7 + 3*x^4 + 4*x^3 + 3*x^2 + 3*x + 2
    ],
    [
        -2657935943,
        x^10 - x^9 + x^8 - x^7 + 2*x^6 - 3*x^5 + 3*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2658523951,
        x^10 - 2*x^9 + x^8 - x^7 + 3*x^6 - 3*x^5 + x^4 + 2*x^2 - 2*x + 1
    ],
    [
        -2658610399,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 2*x^6 + 2*x^5 - 3*x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        2658996433,
        x^10 - x^9 + 2*x^8 + x^7 - x^6 + 5*x^5 + 2*x^3 + 3*x^2 + 1
    ],
    [
        -2659539767,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 5*x^6 + 7*x^5 - 7*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2659922879,
        x^10 - x^9 + 2*x^8 + 2*x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2660061583,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 4*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -2660967223,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 - 2*x^5 + 2*x^4 + x^3 - 2*x^2 + x + 1
    ],
    [
        -2661174983,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2661707159,
        x^10 - 4*x^9 + 10*x^8 - 17*x^7 + 23*x^6 - 26*x^5 + 25*x^4 - 19*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        2661943849,
        x^10 - 3*x^8 - x^7 + x^6 + 3*x^5 + 3*x^4 - 2*x^3 - 2*x^2 + 1
    ],
    [
        -2662158487,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 16*x^6 - 19*x^5 + 20*x^4 - 17*x^3 + 12*x^2 - 7*x + 2
    ],
    [
        -2662273511,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 8*x^5 + 7*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2663113751,
        x^10 - 2*x^9 + x^8 + 4*x^7 - 6*x^6 + 3*x^5 + 4*x^4 - 4*x^3 + 2*x^2 + 1
    ],
    [
        2663390113,
        x^10 - x^9 + 3*x^7 - 2*x^6 - x^5 + 5*x^4 - 2*x^3 - 4*x^2 + x + 1
    ],
    [
        2663637209,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 4*x^6 - 2*x^4 - 4*x^3 + 3*x + 1
    ],
    [
        -2664702279,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 17*x^6 - 15*x^5 + 11*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        2664777641,
        x^10 - x^9 - x^8 + x^7 + x^6 - 4*x^5 + 4*x^4 + 2*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        2665539017,
        x^10 - x^9 + x^8 - 3*x^6 + 2*x^5 - 2*x^3 + 1
    ],
    [
        -2666018375,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 12*x^6 - 18*x^5 + 21*x^4 - 19*x^3 + 14*x^2 - 7*x + 2
    ],
    [
        -2666303815,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 4*x^6 - 6*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -2666366887,
        x^10 - 2*x^9 + 3*x^7 - x^4 + 4*x^2 + 2*x + 1
    ],
    [
        2668615561,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 9*x^5 + 11*x^4 - 10*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2669017999,
        x^10 - x^7 + 2*x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -2669123767,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 4*x^6 - 3*x^5 + 2*x^4 - x^3 + x^2 - x + 1
    ],
    [
        -2669169599,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 4*x^6 + 2*x^4 + 3*x^2 - x + 1
    ],
    [
        2669439593,
        x^10 - x^9 + 4*x^7 - 3*x^6 + 2*x^4 - 3*x^3 + 1
    ],
    [
        -2670066167,
        x^10 - x^9 + x^8 + 3*x^7 - 2*x^6 + x^5 + 3*x^2 - 3*x + 1
    ],
    [
        2670458129,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 4*x^6 - 5*x^5 + 6*x^4 + x^3 - 3*x^2 + x + 1
    ],
    [
        -2671033807,
        x^10 - x^9 + x^8 - 3*x^7 + 3*x^6 - 3*x^5 + x^4 + 2*x^2 + 1
    ],
    [
        2671299305,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 - x^6 + 4*x^5 - 3*x^4 + 3*x^3 + x^2 + 1
    ],
    [
        2671425361,
        x^10 - x^9 + 2*x^8 + x^7 - x^6 + 3*x^5 + 2*x^3 - x^2 + 3*x - 1
    ],
    [
        2672091113,
        x^10 - 3*x^8 - 2*x^7 + 3*x^6 + 5*x^5 + 2*x^4 - 3*x^3 - 3*x^2 + 1
    ],
    [
        -2672731591,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + x^6 + 3*x^4 - 9*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        2673367129,
        x^10 - x^9 - 2*x^8 + 5*x^7 - 2*x^6 - 2*x^5 + x^4 + 4*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        -2673567343,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 17*x^6 - 20*x^5 + 18*x^4 - 13*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -2673624879,
        x^10 - x^9 - x^8 - x^7 + 3*x^5 + x^4 - x^2 - x + 1
    ],
    [
        2673778409,
        x^10 - 3*x^9 + 7*x^8 - 9*x^7 + 8*x^6 - 2*x^5 - 5*x^4 + 9*x^3 - 9*x^2 + 5*x - 1
    ],
    [
        2674851233,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 + x^5 + x^4 + 3*x^3 - x^2 - x - 1
    ],
    [
        2675600713,
        x^10 - 4*x^8 - 2*x^7 + 8*x^6 + 5*x^5 - 7*x^4 - 5*x^3 + 4*x^2 + 2*x - 1
    ],
    [
        2676229657,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 5*x^6 + 4*x^5 - 2*x^4 + x^3 - x^2 + 1
    ],
    [
        2676486457,
        x^10 - x^9 - 2*x^8 + x^7 + 3*x^6 - 3*x^4 - x^3 + 2*x^2 - 1
    ],
    [
        -2677182759,
        x^10 - 4*x^9 + 9*x^8 - 12*x^7 + 10*x^6 - 4*x^5 - x^4 + 2*x^2 - x + 1
    ],
    [
        -2677427703,
        x^10 - 4*x^9 + 10*x^8 - 19*x^7 + 29*x^6 - 34*x^5 + 33*x^4 - 27*x^3 + 17*x^2 - 6*x + 1
    ],
    [
        2677634753,
        x^10 + 2*x^8 + 2*x^6 - x^5 - 3*x^3 - x + 1
    ],
    [
        -2677764439,
        x^10 - 2*x^9 + 3*x^6 - x^4 - 3*x^3 + 2*x + 1
    ],
    [
        2677977521,
        x^10 - x^9 - x^8 + x^7 + x^6 - 4*x^5 + x^4 + 2*x^3 - x^2 + x - 1
    ],
    [
        -2678111423,
        x^10 - 2*x^9 + x^8 + x^7 - x^6 - x^5 + 4*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2678266807,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 2*x^6 + 3*x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        2679934113,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 5*x^6 + 4*x^5 - x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -2679997991,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 + x^5 + 2*x^2 - x + 2
    ],
    [
        -2680388071,
        x^10 + 3*x^8 + 3*x^6 - x^5 + 3*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        2680774897,
        x^10 - 2*x^9 + x^8 + x^6 - x^5 - 2*x^4 + 3*x^3 - x^2 + 1
    ],
    [
        -2680856975,
        x^10 - x^9 + 2*x^8 + x^7 - 3*x^6 + 5*x^5 - 2*x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2681486023,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 10*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2681906449,
        x^10 - x^9 - 2*x^8 + x^7 + 4*x^6 + 2*x^5 - 3*x^4 - 3*x^3 + x^2 + 2*x - 1
    ],
    [
        -2682824327,
        x^10 + x^8 - 2*x^7 + 4*x^6 - 2*x^5 + 4*x^4 - 4*x^3 + 5*x^2 - x + 1
    ],
    [
        -2682892287,
        x^10 - x^8 - x^7 - x^6 + 5*x^4 + 5*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2684269183,
        x^10 + 2*x^8 - x^7 + 3*x^6 - 3*x^5 + 3*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2684669263,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 6*x^6 - 5*x^5 + 7*x^4 - 4*x^3 + 4*x^2 + 1
    ],
    [
        -2684892663,
        x^10 - 4*x^9 + 6*x^8 - 8*x^7 + 13*x^6 - 13*x^5 + 10*x^4 - 9*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -2685152647,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + x^6 + x^5 - 2*x^4 + x^3 + 1
    ],
    [
        -2687442839,
        x^10 - x^9 + x^7 - 4*x^6 + 4*x^5 + x^4 - 5*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2687552719,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 8*x^6 - 10*x^5 + 11*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        2687702993,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + x^5 - 3*x^4 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        -2687711479,
        x^10 - x^9 + 2*x^7 - 2*x^6 + 2*x^5 - 2*x^3 + x^2 - x + 1
    ],
    [
        -2688409663,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 2*x^5 - x^4 + 3*x^3 + x^2 - 3*x + 1
    ],
    [
        -2688877463,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 4*x^6 - 4*x^5 - 2*x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        -2689791367,
        x^10 - x^9 + x^8 - 2*x^7 + 2*x^6 - 4*x^5 + x^4 - x^3 + 3*x^2 + x + 1
    ],
    [
        2690805553,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 11*x^5 + 9*x^4 - 8*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2690986247,
        x^10 - x^9 + 3*x^8 + 2*x^6 + 3*x^5 + 2*x^4 + 2*x^3 + 3*x^2 + x + 1
    ],
    [
        -2691181639,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 7*x^6 - 5*x^5 + 7*x^4 - 4*x^3 + 4*x^2 + 1
    ],
    [
        2691699761,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 2*x^6 + 4*x^5 - 7*x^4 + 4*x^3 - x + 1
    ],
    [
        -2691883479,
        x^10 - 3*x^9 + 3*x^8 - 4*x^6 + 4*x^5 + 2*x^4 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        2692102937,
        x^10 - x^9 + x^8 - 2*x^7 - x^6 - 2*x^5 + 3*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2692279535,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^6 + 3*x^5 - 3*x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        -2692824183,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - 6*x^5 + 7*x^4 - x^3 + 5*x^2 + 1
    ],
    [
        -2693038919,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 7*x^6 + 6*x^4 + 2*x^3 + 5*x^2 + 2*x + 1
    ],
    [
        -2693519887,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 4*x^6 - 9*x^5 + 13*x^4 - 10*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2693732953,
        x^10 - x^9 - 3*x^8 + 7*x^7 - x^6 - 9*x^5 + 8*x^4 + 3*x^3 - 5*x^2 + 1
    ],
    [
        -2694020783,
        x^10 - x^8 - 2*x^7 - x^6 + 4*x^5 + 6*x^4 - 5*x^3 - 3*x^2 + 2*x + 1
    ],
    [
        -2694352167,
        x^10 - 3*x^9 + 6*x^7 - 3*x^6 - x^5 - 3*x^3 + 3*x^2 + 1
    ],
    [
        2695154953,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 3*x^6 - 2*x^5 + 5*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        2695248569,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 + 2*x^5 - 6*x^4 + 5*x^3 - 2*x + 1
    ],
    [
        -2697094415,
        x^10 - x^9 + x^8 - x^7 + 3*x^6 - 2*x^5 + x^4 + 4*x^3 + x^2 + 1
    ],
    [
        -2697783607,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 7*x^5 + 8*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2697811399,
        x^10 - 2*x^9 + 5*x^7 - 4*x^6 - 3*x^5 + 6*x^4 - 2*x^3 + x^2 - 2*x + 1
    ],
    [
        2698080457,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 10*x^6 - 6*x^5 + x^4 - x + 1
    ],
    [
        -2698301647,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 + x^3 + x + 1
    ],
    [
        2699783081,
        x^10 - x^9 + 2*x^8 - x^7 + x^5 - 2*x^4 + 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -2700086479,
        x^10 + x^8 - 2*x^7 - x^6 - 2*x^5 + x^3 + x^2 + x + 1
    ],
    [
        -2701153351,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 19*x^6 - 18*x^5 + 13*x^4 - 7*x^3 + 3*x^2 - x + 1
    ],
    [
        -2701629607,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 6*x^5 + 7*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2701844287,
        x^10 - x^9 + 3*x^8 - x^7 + 3*x^6 + x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        -2702043199,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 2*x^6 + x^5 - x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        -2702755639,
        x^10 - 2*x^9 - x^8 + 2*x^7 + 4*x^6 - 2*x^5 - 3*x^4 - 2*x^3 + 2*x^2 + x + 1
    ],
    [
        2703145553,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 5*x^6 - 3*x^5 - 2*x^4 + x^3 - 2*x^2 - 1
    ],
    [
        2703631001,
        x^10 + 2*x^8 - x^7 - x^5 - x^4 + x^3 - x^2 + 2*x - 1
    ],
    [
        2704424417,
        x^10 - x^7 + 3*x^6 + 2*x^5 + x^4 - 4*x^3 - 2*x^2 + 1
    ],
    [
        2704839289,
        x^10 - 4*x^9 + 7*x^8 - 7*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - 3*x^2 + 2*x - 1
    ],
    [
        -2705864359,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + x^6 + 2*x^5 - 3*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2706004513,
        x^10 - x^9 + 2*x^8 - 2*x^6 + 4*x^5 - 4*x^4 + 3*x^2 - 3*x + 1
    ],
    [
        -2706012839,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 2*x^4 - x^3 + x^2 + x + 1
    ],
    [
        -2706366199,
        x^10 + 2*x^8 + 3*x^6 - 2*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        2707054673,
        x^10 - x^9 + x^8 + 2*x^7 - 4*x^6 + 2*x^5 + 2*x^4 - 4*x^3 + x^2 + 2*x - 1
    ],
    [
        2707240913,
        x^10 - 3*x^9 + 4*x^8 + x^7 - 8*x^6 + 9*x^5 - x^4 - 4*x^3 + 2*x^2 + x - 1
    ],
    [
        2707337081,
        x^10 - x^9 - x^8 + 3*x^7 - 3*x^6 - x^5 + 7*x^4 - 4*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        -2707850599,
        x^10 + 3*x^8 + x^6 - x^5 - 2*x^4 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        -2708070871,
        x^10 - 2*x^9 + 3*x^7 - 4*x^5 + x^4 + 2*x^3 + 1
    ],
    [
        -2708970967,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 6*x^6 + x^5 + x^4 + 4*x^3 + x + 1
    ],
    [
        -2709932527,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 3*x^6 + 6*x^5 - 3*x^4 - x^3 + 5*x^2 - 3*x + 1
    ],
    [
        2709971753,
        x^10 + 3*x^8 - 2*x^7 + 2*x^6 - 3*x^5 - 2*x^4 + x^3 - x^2 + x + 1
    ],
    [
        -2711199047,
        x^10 + x^8 - 2*x^7 + x^6 - 3*x^5 + 4*x^4 + x^3 - 3*x^2 + 1
    ],
    [
        -2711924951,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 14*x^6 - 13*x^5 + 11*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2712477151,
        x^10 - x^9 + x^8 + x^7 + 3*x^5 - x^4 + x^3 + 3*x^2 + 1
    ],
    [
        -2712808447,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 + 3*x^6 - 2*x^5 + 4*x^4 - 3*x^3 + x^2 + 1
    ],
    [
        -2712952199,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^5 + 4*x^4 - x^3 - x^2 + 1
    ],
    [
        -2713460599,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 10*x^5 + 9*x^4 - 8*x^3 + 4*x^2 - x + 1
    ],
    [
        -2714126287,
        x^10 + x^6 + x^4 - x^3 - x^2 + 1
    ],
    [
        -2714810823,
        x^10 - 4*x^9 + 7*x^8 - 7*x^7 + 3*x^6 + 2*x^5 - 4*x^4 + x^3 + 2*x^2 - x + 1
    ],
    [
        -2714859967,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 2*x^5 + 3*x^4 + x^2 + 1
    ],
    [
        -2715364983,
        x^10 - 2*x^9 + x^8 + x^7 + x^6 - 3*x^5 + 5*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2715554911,
        x^10 - 2*x^9 + x^8 - x^7 + 2*x^6 + x^5 - x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -2715644887,
        x^10 - x^9 + x^8 - 2*x^7 + x^6 + 1
    ],
    [
        2715741793,
        x^10 - x^9 + 3*x^8 - 3*x^7 + x^6 + x^5 - 4*x^4 + 6*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -2715898183,
        x^10 - 3*x^9 + 3*x^8 - 2*x^7 + 5*x^6 - 7*x^5 + 4*x^4 - x^3 + 1
    ],
    [
        -2716632599,
        x^10 - x^8 - 2*x^7 + 3*x^5 + 2*x^4 - x^3 - 2*x^2 + 1
    ],
    [
        -2716931999,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 + 2*x^4 - x^3 + 2*x + 1
    ],
    [
        2717146529,
        x^10 + x^8 - 2*x^7 - x^5 + 2*x^4 + x^3 - 1
    ],
    [
        -2717302663,
        x^10 + x^8 - x^7 + x^6 - x^5 + x^4 - 2*x^3 + 1
    ],
    [
        -2717306919,
        x^10 + 4*x^8 - 2*x^7 + 9*x^6 - 8*x^5 + 11*x^4 - 7*x^3 + 5*x^2 - x + 1
    ],
    [
        -2717425471,
        x^10 - x^9 - x^6 + x^5 + 2*x^2 - x + 1
    ],
    [
        -2717897911,
        x^10 - x^8 - 3*x^7 - 3*x^6 - x^5 + 4*x^4 + 7*x^3 + 7*x^2 + 4*x + 1
    ],
    [
        -2718221999,
        x^10 - x^7 - 2*x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        -2718537471,
        x^10 - 5*x^9 + 14*x^8 - 25*x^7 + 32*x^6 - 32*x^5 + 27*x^4 - 17*x^3 + 7*x^2 - 2*x + 1
    ],
    [
        2718773801,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 + 3*x^5 - 5*x^4 + 2*x^3 - 1
    ],
    [
        -2720152175,
        x^10 - 3*x^9 + 7*x^8 - 9*x^7 + 12*x^6 - 15*x^5 + 19*x^4 - 14*x^3 + 7*x^2 - x + 1
    ],
    [
        -2720456199,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 14*x^5 + 18*x^4 - 15*x^3 + 15*x^2 - 6*x + 4
    ],
    [
        2720637529,
        x^10 - x^9 - 2*x^8 + 5*x^7 - 3*x^6 - 5*x^5 + 8*x^4 - 3*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -2720673719,
        x^10 - x^9 + x^7 + 2*x^6 - 4*x^5 + x^4 + 3*x^3 - 2*x^2 - x + 1
    ],
    [
        -2720905487,
        x^10 - 3*x^9 + 4*x^8 - x^7 - x^6 - x^5 + 6*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2721264737,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^4 - 5*x^3 + 3*x + 1
    ],
    [
        -2721371823,
        x^10 - 2*x^9 + x^8 + x^7 + 2*x^6 - 5*x^5 + 3*x^4 + 2*x^2 - 3*x + 1
    ],
    [
        -2721726239,
        x^10 - 3*x^9 + 5*x^8 - 2*x^7 - 3*x^6 + 6*x^5 - 2*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -2722265015,
        x^10 + 2*x^8 + 5*x^6 - 2*x^5 + 5*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2722507943,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - 3*x^5 + 3*x^4 + x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -2722979783,
        x^10 - x^9 + x^8 + 2*x^7 - x^6 + x^5 + x^4 + x^2 - 2*x + 1
    ],
    [
        2723315081,
        x^10 - 3*x^9 + 2*x^8 + 4*x^7 - 5*x^6 - 2*x^5 + 4*x^4 + 2*x^3 - x^2 - 2*x - 1
    ],
    [
        -2723525687,
        x^10 - x^9 + x^8 - x^6 + 2*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2723875447,
        x^10 - 3*x^9 + 5*x^8 - 9*x^7 + 13*x^6 - 14*x^5 + 15*x^4 - 12*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        2724857225,
        x^10 - 3*x^8 + 5*x^6 - x^5 - 5*x^4 + 5*x^3 - x^2 - x + 1
    ],
    [
        -2725052607,
        x^10 + x^8 - x^7 - 2*x^5 + x^4 - x^3 + x^2 + 1
    ],
    [
        -2726426903,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^5 + 4*x^4 - x + 1
    ],
    [
        -2726762351,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 10*x^5 + 9*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2726927575,
        x^10 - 2*x^8 - x^7 + x^6 + 2*x^5 - 2*x^3 + x + 1
    ],
    [
        -2728086399,
        x^10 - 3*x^9 + 6*x^7 + 2*x^6 - 11*x^5 + 9*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2728260599,
        x^10 - x^9 + 3*x^7 - 4*x^6 + 2*x^5 + 3*x^4 - 5*x^3 + 2*x^2 - x + 1
    ],
    [
        2729046049,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 7*x^6 + 4*x^5 + 2*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -2729070063,
        x^10 - x^9 - x^8 + 3*x^7 + 3*x^6 - 6*x^5 + 7*x^3 - x^2 - 3*x + 1
    ],
    [
        -2729366399,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 9*x^5 + 8*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        2729733913,
        x^10 + x^8 - x^7 - x^6 - x^4 + 3*x^3 + x^2 + 2*x - 1
    ],
    [
        -2729984583,
        x^10 - 2*x^9 + x^8 + 4*x^7 - 6*x^6 + 2*x^5 + 2*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        2730027425,
        x^10 - x^9 + x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 5*x^4 - 4*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -2731017951,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 3*x^6 + 9*x^5 - 7*x^4 - 2*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2731037447,
        x^10 - x^9 + x^6 - x^5 + 4*x^4 - 8*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2731239143,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -2731256519,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 8*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        2731840673,
        x^10 - 3*x^9 + x^8 + 6*x^7 - 8*x^6 + 6*x^4 - 4*x^3 + x^2 - 1
    ],
    [
        2732389921,
        x^10 - x^9 + x^8 - x^7 + 2*x^5 - 3*x^4 + x^3 + 3*x^2 - x - 1
    ],
    [
        -2732583367,
        x^10 - x^9 - x^7 + x^6 + x^5 - x^4 - x^3 + x + 1
    ],
    [
        -2733683175,
        x^10 - 4*x^9 + 4*x^8 + 3*x^7 - 7*x^6 + 7*x^4 - 3*x^3 - 2*x^2 + x + 1
    ],
    [
        -2733895183,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 5*x^6 + 2*x^5 - 4*x^4 + 4*x^2 - 3*x + 1
    ],
    [
        -2733938551,
        x^10 - x^9 + 2*x^8 + 2*x^7 - x^6 + 4*x^5 + x^4 + x^3 + 3*x^2 + 1
    ],
    [
        2734220561,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 + 2*x^5 - 5*x^4 + 5*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -2734650967,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - x^3 - 2*x + 1
    ],
    [
        2734747529,
        x^10 - x^8 - x^7 - x^6 - x^5 + 3*x^3 + 3*x^2 - x - 1
    ],
    [
        2735663561,
        x^10 - 3*x^8 + 2*x^6 - 3*x^5 + 4*x^3 - x^2 - 2*x + 1
    ],
    [
        2736555769,
        x^10 - 2*x^8 + 3*x^6 - 2*x^5 - 3*x^4 + 3*x^3 - 2*x + 1
    ],
    [
        -2736796495,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 8*x^6 - 8*x^5 + 7*x^4 - 8*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        2736981329,
        x^10 - x^9 - 3*x^8 + 5*x^7 + 3*x^6 - 7*x^5 - 4*x^4 + 4*x^3 + 4*x^2 - 1
    ],
    [
        2737157761,
        x^10 - x^9 + x^6 + x^5 - 4*x^4 + 3*x^3 + x^2 - 2*x + 1
    ],
    [
        -2737524143,
        x^10 - 2*x^8 - 3*x^7 + 3*x^5 + 4*x^4 + 2*x^3 + x + 1
    ],
    [
        2737528121,
        x^10 - 2*x^9 - x^6 + 4*x^5 + x^4 - x^3 - 2*x - 1
    ],
    [
        -2737881943,
        x^10 - 3*x^8 + 5*x^6 - x^5 - 4*x^4 + 3*x^3 + x^2 - 2*x + 1
    ],
    [
        -2738420231,
        x^10 - x^9 - x^8 + x^7 - 2*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2739024833,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 5*x^6 + 6*x^5 - 3*x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2739141927,
        x^10 - 2*x^9 - 3*x^8 + 9*x^7 + x^6 - 14*x^5 + 8*x^4 + 3*x^3 - 4*x^2 + x + 1
    ],
    [
        -2739349159,
        x^10 - x^9 - x^8 + x^7 + x^5 + x^4 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        -2740775399,
        x^10 - 2*x^9 + x^8 + x^6 - 2*x^5 + 2*x^4 - x^3 + 1
    ],
    [
        -2741149831,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 10*x^5 + 11*x^4 - 10*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        2741758529,
        x^10 - 3*x^8 - 3*x^7 + 4*x^6 + 8*x^5 + 2*x^4 - 5*x^3 - 4*x^2 + 1
    ],
    [
        -2741945687,
        x^10 - 2*x^9 + 5*x^7 - 4*x^6 - 3*x^5 + 5*x^4 + x^3 - 2*x^2 - x + 1
    ],
    [
        -2742199583,
        x^10 + x^8 + 2*x^6 - 2*x^5 + x^4 + 2*x^2 - x + 1
    ],
    [
        -2742421807,
        x^10 - x^9 + 2*x^7 - 4*x^6 + 3*x^5 + 2*x^4 - 5*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        2742808321,
        x^10 + 3*x^8 - x^7 + x^6 - 2*x^5 - 2*x^4 + x^3 - x^2 + 2*x - 1
    ],
    [
        -2742955727,
        x^10 - x^9 + 3*x^8 + 2*x^5 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2743205999,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 2*x^6 - x^5 + 2*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2743402927,
        x^10 - x^9 + x^8 - 3*x^7 + 4*x^6 - 7*x^5 + 7*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        -2744493183,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 5*x^4 - x^3 + x^2 + 1
    ],
    [
        -2744701703,
        x^10 - x^8 - 3*x^7 + 2*x^6 + x^5 + x^4 - 3*x^3 + x^2 + x + 1
    ],
    [
        -2745859479,
        x^10 - 3*x^8 - x^7 + 3*x^6 - x^4 + 3*x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -2747678503,
        x^10 - 3*x^8 - 2*x^7 + 4*x^6 + 5*x^5 - 2*x^4 - 5*x^3 + 2*x + 1
    ],
    [
        2748027257,
        x^10 - 4*x^9 + 8*x^8 - 13*x^7 + 16*x^6 - 15*x^5 + 10*x^4 - 4*x^3 - x^2 + 2*x - 1
    ],
    [
        -2749012559,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 7*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2749477975,
        x^10 - x^9 - x^8 + 4*x^7 - 3*x^6 + 3*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2750370039,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 11*x^6 - 12*x^5 + 12*x^4 - 9*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        2750576273,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 6*x^5 + 3*x^4 - 3*x^3 + x^2 - 2*x + 1
    ],
    [
        -2751614527,
        x^10 - 3*x^9 + 6*x^8 - 11*x^7 + 17*x^6 - 20*x^5 + 20*x^4 - 16*x^3 + 10*x^2 - 5*x + 2
    ],
    [
        -2751781775,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^5 + 3*x^4 + x^3 - x^2 + x + 1
    ],
    [
        2751966577,
        x^10 - 3*x^8 - x^7 + 4*x^6 + x^5 - 3*x^4 - x^3 + x^2 + x + 1
    ],
    [
        -2751985151,
        x^10 - 2*x^9 + 3*x^8 - 6*x^7 + 6*x^6 - 7*x^5 + 7*x^4 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2752324687,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 10*x^6 - 9*x^5 + 10*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2753367223,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 8*x^6 - 7*x^5 + 7*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2753508353,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 2*x^6 + 3*x^5 + 2*x^4 - x^3 + 3*x^2 + x - 1
    ],
    [
        -2754039143,
        x^10 - 2*x^9 + x^8 + x^7 - x^6 + 2*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        -2754515471,
        x^10 - x^9 - 2*x^7 + 3*x^6 + x^5 - x^3 - 2*x^2 + x + 1
    ],
    [
        -2754839327,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 4*x^5 + 2*x^4 - x^3 - x^2 + 1
    ],
    [
        2755423961,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 13*x^6 - 11*x^5 + 6*x^4 - 2*x^3 + 2*x - 1
    ],
    [
        -2756009847,
        x^10 - x^9 - 2*x^8 - x^7 + 4*x^6 + x^5 - x^4 - 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2756219287,
        x^10 - 2*x^9 + 3*x^8 - 6*x^7 + 6*x^6 - 5*x^5 + 6*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2756576583,
        x^10 - x^9 - 2*x^8 + 4*x^7 + x^6 - 5*x^5 + 2*x^4 + 4*x^3 - 2*x^2 - x + 2
    ],
    [
        -2756628655,
        x^10 - x^9 + 2*x^8 - 3*x^7 + x^6 + x^5 + 3*x^3 - 2*x^2 - x + 1
    ],
    [
        2756807969,
        x^10 - x^9 - x^8 + 2*x^7 + x^5 - 5*x^4 + 6*x^3 - 2*x^2 - x + 1
    ],
    [
        -2756955967,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 9*x^5 + 12*x^4 - 10*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2757193279,
        x^10 + 2*x^8 - x^7 - x^6 - 2*x^4 + 2*x^3 + 2*x^2 + x + 1
    ],
    [
        2757223657,
        x^10 - x^9 + x^8 - 2*x^7 + 2*x^6 + x^5 + x^4 - 3*x^3 - 4*x^2 - 3*x - 1
    ],
    [
        -2757696103,
        x^10 - 2*x^9 - x^8 + 3*x^7 + x^6 - x^5 - 3*x^3 + 2*x + 1
    ],
    [
        -2758609143,
        x^10 - 3*x^8 - 4*x^7 + 5*x^6 + 8*x^5 - 2*x^4 - 7*x^3 + 2*x + 1
    ],
    [
        -2759157679,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 13*x^6 - 10*x^5 + 7*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        2759592937,
        x^10 - 5*x^9 + 12*x^8 - 17*x^7 + 15*x^6 - 7*x^5 - 2*x^4 + 7*x^3 - 7*x^2 + 3*x - 1
    ],
    [
        2759834057,
        x^10 - 2*x^9 - x^8 + 2*x^7 + 2*x^6 + 3*x^5 - 3*x^4 - 5*x^3 + x + 1
    ],
    [
        -2760236271,
        x^10 - 3*x^8 - x^7 + 5*x^6 + 2*x^5 - 2*x^4 - x^3 - x + 1
    ],
    [
        2760745633,
        x^10 - x^9 + 2*x^8 - x^6 + x^5 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2761402671,
        x^10 - 5*x^9 + 11*x^8 - 11*x^7 + 3*x^6 + 2*x^5 + 4*x^4 - 7*x^3 + 3*x^2 + x + 1
    ],
    [
        2761441601,
        x^10 - x^9 + 4*x^7 - 5*x^6 + 7*x^4 - 6*x^3 - x^2 + 3*x - 1
    ],
    [
        -2761936351,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 5*x^6 - 3*x^5 + 5*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        -2761955047,
        x^10 - x^9 + x^8 - x^6 + x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        2762166457,
        x^10 - 2*x^8 - x^7 + x^6 + 2*x^5 + x^4 - 2*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2762277535,
        x^10 - x^9 - 2*x^5 + x^4 + x^3 + 1
    ],
    [
        -2762816311,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2762843175,
        x^10 - 4*x^9 + 6*x^8 + x^7 - 14*x^6 + 17*x^5 - 2*x^4 - 12*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        -2763509199,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 9*x^6 - 9*x^5 + 9*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2763844879,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 17*x^6 - 17*x^5 + 14*x^4 - 10*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -2765257199,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 5*x^5 + 7*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2766098647,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 6*x^5 + 7*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2767372847,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 8*x^5 + 7*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        2767457681,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 12*x^6 - 10*x^5 + 6*x^4 - 2*x^3 - x^2 + 2*x - 1
    ],
    [
        -2767972127,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 8*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2768069377,
        x^10 - x^9 + 3*x^7 - 3*x^6 - 2*x^5 + 6*x^4 - 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -2768109471,
        x^10 - 2*x^9 + 2*x^7 - 3*x^6 + 5*x^5 - 5*x^3 + 2*x^2 + 1
    ],
    [
        2768135593,
        x^10 - x^9 + 2*x^8 + x^7 + x^6 + 5*x^5 - x^4 + 4*x^3 + 2*x^2 + x + 1
    ],
    [
        2768160209,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 5*x^5 + 3*x^4 - x^3 - x^2 + 2*x - 1
    ],
    [
        -2768530879,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 2*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -2769462191,
        x^10 + 2*x^8 - x^6 - 2*x^5 - 2*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -2770069023,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 6*x^6 - 2*x^5 + 3*x^4 + x^3 - x^2 + 2*x + 1
    ],
    [
        -2770855271,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - x^5 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -2772807967,
        x^10 + 3*x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 2*x^4 - x^3 + 3*x^2 + x + 1
    ],
    [
        -2773530927,
        x^10 + 2*x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2773801567,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 + x^5 - x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2774065561,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 2*x^6 + 2*x^5 - x^4 - 2*x^3 + x^2 - x - 1
    ],
    [
        -2774205703,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 4*x^6 - 2*x^5 + 5*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        2774602361,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 7*x^4 - 7*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2774667887,
        x^10 - x^7 + x^6 + 2*x^5 + 2*x^4 + x^3 - x + 1
    ],
    [
        -2774759287,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 2*x^6 - 3*x^5 + 3*x^4 - x^3 - x + 1
    ],
    [
        2775583097,
        x^10 - 3*x^9 + 6*x^8 - 12*x^7 + 17*x^6 - 20*x^5 + 20*x^4 - 16*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -2775615247,
        x^10 - 2*x^9 + 2*x^7 + x^6 - 2*x^5 - x^4 - 2*x^3 + x^2 + 3*x + 1
    ],
    [
        -2776588727,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - 2*x^6 + 4*x^5 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2776760527,
        x^10 - 2*x^9 + 5*x^8 - 4*x^7 + 7*x^6 - 2*x^5 + 6*x^4 + x^3 + 3*x^2 + x + 1
    ],
    [
        -2777499959,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 14*x^6 - 13*x^5 + 11*x^4 - 6*x^3 + 5*x^2 - x + 1
    ],
    [
        2777602129,
        x^10 - 3*x^9 + 8*x^8 - 15*x^7 + 22*x^6 - 27*x^5 + 25*x^4 - 20*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        -2778449607,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 11*x^6 - 9*x^5 + 13*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2779821511,
        x^10 - x^9 + x^8 - 2*x^6 + 4*x^5 - x^4 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2780059063,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 20*x^6 - 21*x^5 + 21*x^4 - 15*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -2780458543,
        x^10 - x^7 - x^6 - x^5 + 2*x^2 + x + 1
    ],
    [
        -2780490807,
        x^10 - 4*x^9 + 11*x^8 - 19*x^7 + 23*x^6 - 18*x^5 + 8*x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -2780730463,
        x^10 - x^9 - x^8 - x^7 + 4*x^6 + x^5 - 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -2781675559,
        x^10 + x^8 - x^7 + x^6 - 3*x^5 - 2*x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2781808839,
        x^10 - 5*x^9 + 15*x^8 - 30*x^7 + 43*x^6 - 44*x^5 + 35*x^4 - 24*x^3 + 14*x^2 - 5*x + 1
    ],
    [
        2781823201,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 6*x^6 + 9*x^5 - 7*x^4 + 5*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -2782127711,
        x^10 - x^9 - 2*x^8 + x^7 + 4*x^6 - x^5 - 2*x^4 + x^3 + x^2 - x + 1
    ],
    [
        -2782183967,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 6*x^5 + 4*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        2782318009,
        x^10 - 2*x^6 - x^5 - x^4 + x^3 + x^2 + x + 1
    ],
    [
        -2783289575,
        x^10 - x^9 - 2*x^7 + x^6 + 4*x^5 - 2*x^4 - x^3 + 1
    ],
    [
        2783378953,
        x^10 - x^9 + x^8 + 3*x^7 - 6*x^6 + x^5 + 5*x^4 - 5*x^3 - x^2 + 2*x - 1
    ],
    [
        -2783972023,
        x^10 - x^9 - x^8 + x^7 + x^6 - x^5 + 2*x^2 - 2*x + 1
    ],
    [
        2783995057,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 4*x^6 + 4*x^5 - 2*x^4 - x^3 + 4*x^2 - x - 1
    ],
    [
        2784144889,
        x^10 - 3*x^8 - x^7 + 6*x^6 + 5*x^5 - 3*x^4 - 6*x^3 - 2*x^2 + x + 1
    ],
    [
        -2784785183,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + 3*x^2 + x + 1
    ],
    [
        2785167153,
        x^10 - x^9 + x^7 - 4*x^5 + 7*x^4 - 4*x^3 - x^2 + 3*x - 1
    ],
    [
        -2785397279,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 10*x^6 - 8*x^5 + 13*x^4 - 8*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2785991519,
        x^10 - x^9 + x^8 + 2*x^7 - 2*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2786276151,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 8*x^6 - 7*x^5 + 7*x^4 - 6*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2786631647,
        x^10 - 5*x^9 + 12*x^8 - 16*x^7 + 13*x^6 - 7*x^5 + 6*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        2787484001,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 2*x^6 + 7*x^5 - 11*x^4 + 11*x^3 - 10*x^2 + 5*x - 1
    ],
    [
        2787622433,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 11*x^6 - 8*x^5 + 2*x^4 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -2788580047,
        x^10 - 2*x^8 - 2*x^7 + 2*x^6 + 3*x^5 - x^4 + x^3 - 2*x + 1
    ],
    [
        -2788603119,
        x^10 - x^9 + x^7 + 5*x^6 - x^5 + x^4 + 6*x^3 + 8*x^2 + 4*x + 1
    ],
    [
        -2788705319,
        x^10 - x^9 - 2*x^8 + 3*x^7 - x^6 - 2*x^5 + 2*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -2788778039,
        x^10 - x^7 - x^5 + x^2 + 1
    ],
    [
        2789049281,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 7*x^6 - 2*x^5 - 2*x^4 + 4*x^3 - 3*x^2 + 1
    ],
    [
        2789241857,
        x^10 - 2*x^9 + 2*x^7 - 3*x^5 + x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        -2789430911,
        x^10 - 2*x^9 + 4*x^7 - 4*x^6 - 3*x^5 + 7*x^4 - 5*x^2 + x + 2
    ],
    [
        -2789605327,
        x^10 - 2*x^7 + 2*x^6 - 3*x^5 + x^4 - x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2789619073,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 4*x^6 - 6*x^5 + 4*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        2790121897,
        x^10 - x^9 - 3*x^8 + 5*x^7 + x^6 - 6*x^5 + 3*x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        2790510641,
        x^10 - x^9 + x^8 + x^7 - 3*x^6 + 2*x^5 - 2*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -2790720287,
        x^10 + x^8 - x^7 + 2*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -2791337287,
        x^10 - 2*x^9 + x^8 - 3*x^6 + 5*x^5 - 2*x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2791719103,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 4*x^5 + 3*x^4 - 4*x^3 - 2*x^2 + x + 1
    ],
    [
        -2791788583,
        x^10 - 2*x^9 + 3*x^8 - x^6 + 3*x^5 + 2*x^4 + x^2 + 2*x + 1
    ],
    [
        -2792046119,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 19*x^6 - 19*x^5 + 17*x^4 - 11*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2792730961,
        x^10 - 3*x^9 + 5*x^8 - 3*x^7 - 3*x^6 + 6*x^5 - 4*x^4 - x^3 + 3*x^2 - x - 1
    ],
    [
        2792764481,
        x^10 + x^8 - 4*x^7 - 3*x^5 + 4*x^4 + x^3 + 2*x^2 - 1
    ],
    [
        -2792772023,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 10*x^6 - 10*x^5 + 8*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2792799953,
        x^10 - 4*x^9 + 6*x^8 - 3*x^7 - 4*x^6 + 8*x^5 - 5*x^4 + 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        2792870753,
        x^10 - x^9 - x^8 + 2*x^6 + x^5 - 3*x^4 + 2*x^2 - x - 1
    ],
    [
        -2793134583,
        x^10 + 5*x^8 + 9*x^6 - 2*x^5 + 11*x^4 - 5*x^3 + 7*x^2 - 2*x + 1
    ],
    [
        -2793306655,
        x^10 - 2*x^9 + x^8 - x^7 + 3*x^6 - 2*x^5 + x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        2793344921,
        x^10 - x^9 - x^8 + 5*x^6 - 2*x^5 - 3*x^4 - 3*x^3 + 5*x^2 - x - 1
    ],
    [
        -2793860991,
        x^10 - 3*x^9 + 5*x^8 - 9*x^7 + 13*x^6 - 14*x^5 + 13*x^4 - 10*x^3 + 5*x^2 - x + 1
    ],
    [
        -2793987199,
        x^10 - 2*x^9 + x^8 - x^7 + 4*x^6 - 3*x^5 + x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -2794307983,
        x^10 - x^9 - x^7 + 2*x^6 - 2*x^5 + 2*x^4 + 2*x^2 - x + 1
    ],
    [
        2796110761,
        x^10 - x^9 - 2*x^8 + 2*x^7 - x^5 + 3*x^4 + 3*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        -2796377439,
        x^10 - x^9 + x^8 + x^6 - 2*x^4 + 3*x^3 - x + 1
    ],
    [
        -2796709599,
        x^10 - 3*x^9 + 5*x^8 - 3*x^7 - 2*x^5 + 11*x^4 - 17*x^3 + 13*x^2 - 5*x + 1
    ],
    [
        -2796908479,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 3*x^6 - 3*x^5 + 4*x^4 + x^3 - x^2 - x + 1
    ],
    [
        -2797108087,
        x^10 - x^9 + 2*x^7 - 3*x^5 + 3*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        -2797298631,
        x^10 - x^9 + x^7 - x^6 - x^5 - 2*x^4 + 2*x^2 + x + 1
    ],
    [
        2798046281,
        x^10 - x^9 + x^8 - 2*x^7 + x^6 + 4*x^5 - x^4 - 5*x^3 + 3*x^2 + x - 1
    ],
    [
        -2798275487,
        x^10 - 2*x^9 + 4*x^7 - 5*x^6 + 3*x^5 + x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2798893961,
        x^10 - x^9 + 4*x^5 - 4*x^3 - 1
    ],
    [
        2798977553,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - 2*x^6 + 8*x^5 - 12*x^4 + 12*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        -2799403983,
        x^10 - x^9 - 5*x^8 + 5*x^7 + 11*x^6 - 10*x^5 - 9*x^4 + 6*x^3 + 2*x^2 + 1
    ],
    [
        -2799640439,
        x^10 - 3*x^9 + 8*x^8 - 16*x^7 + 24*x^6 - 28*x^5 + 28*x^4 - 21*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        -2799897407,
        x^10 - x^9 + 4*x^7 - x^6 - 3*x^5 + 5*x^4 + 2*x^3 - 3*x^2 + 1
    ],
    [
        -2799989167,
        x^10 - 2*x^7 - x^6 + x^4 - x^3 + x^2 + x + 1
    ],
    [
        2800129873,
        x^10 - 4*x^8 - 2*x^7 + 7*x^6 + 4*x^5 - 5*x^4 - 3*x^3 + x^2 + x + 1
    ],
    [
        -2800378607,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 13*x^6 - 13*x^5 + 12*x^4 - 11*x^3 + 9*x^2 - 5*x + 2
    ],
    [
        -2801509247,
        x^10 - 2*x^9 + 4*x^8 - 2*x^7 + x^6 + 4*x^5 - 2*x^4 + 3*x^3 + 2*x^2 + 1
    ],
    [
        -2801561855,
        x^10 - x^6 - x^5 - x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        -2802069207,
        x^10 - x^9 - x^8 + 3*x^7 - x^5 + 2*x^4 - x^3 + x^2 + 3*x + 1
    ],
    [
        2802099793,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 + 2*x^6 + x^5 - 4*x^4 + 7*x^3 - 7*x^2 + 3*x - 1
    ],
    [
        -2802175175,
        x^10 - 2*x^9 + 5*x^8 - 9*x^7 + 11*x^6 - 14*x^5 + 15*x^4 - 12*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -2802530527,
        x^10 - 4*x^7 + 2*x^5 + 5*x^4 - 3*x^2 - x + 1
    ],
    [
        -2804392967,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 12*x^6 - 14*x^5 + 14*x^4 - 10*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2804467279,
        x^10 - x^9 + 2*x^8 - 2*x^7 - x^6 - 2*x^5 - x^4 + 3*x^2 + 2*x + 1
    ],
    [
        2804610497,
        x^10 - 4*x^9 + 5*x^8 - x^7 - 4*x^6 + 7*x^5 - 7*x^4 + 5*x^3 - x^2 - x + 1
    ],
    [
        -2804679847,
        x^10 - x^9 + x^7 + x^6 - x^5 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        2805649817,
        x^10 - x^7 + 2*x^5 - 2*x^4 + x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -2805676447,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 + 2*x^5 + x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -2805867343,
        x^10 - 3*x^9 + 5*x^8 - 9*x^7 + 14*x^6 - 17*x^5 + 17*x^4 - 13*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -2806692727,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -2808286119,
        x^10 - x^9 + 5*x^8 - 3*x^7 + 7*x^6 + 4*x^4 + 3*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2808740551,
        x^10 - 3*x^9 + 8*x^8 - 12*x^7 + 17*x^6 - 17*x^5 + 17*x^4 - 12*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2808888799,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 2*x^6 - x^5 - 3*x^4 + 2*x^3 - x^2 + x + 2
    ],
    [
        -2809102599,
        x^10 - x^9 - 2*x^8 + 4*x^7 + 2*x^6 - 7*x^5 - x^4 + 5*x^3 - x + 1
    ],
    [
        -2809353031,
        x^10 - x^9 + 5*x^8 - 3*x^7 + 9*x^6 - 4*x^5 + 9*x^4 - 5*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -2810093815,
        x^10 + 3*x^8 - x^7 + 5*x^6 + 6*x^4 + 2*x^2 - x + 1
    ],
    [
        -2810550943,
        x^10 - x^9 - x^8 + 4*x^7 - 2*x^6 - 3*x^5 + 5*x^4 - 2*x^2 + x + 1
    ],
    [
        -2810554767,
        x^10 - 2*x^9 + x^8 + x^6 - 3*x^5 + 8*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2812362687,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 4*x^6 - 2*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2812396673,
        x^10 - 4*x^8 - 3*x^7 + 7*x^6 + 7*x^5 - 3*x^4 - 6*x^3 + x^2 + 2*x - 1
    ],
    [
        -2812458175,
        x^10 - x^9 + x^8 - 2*x^6 - 2*x^5 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        2812518577,
        x^10 - 4*x^9 + 8*x^8 - 10*x^7 + 8*x^6 - 4*x^5 + 2*x^3 - 2*x^2 + x - 1
    ],
    [
        2813022353,
        x^10 - 2*x^9 + 3*x^8 + x^7 - 4*x^6 + 8*x^5 - 6*x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        2813374169,
        x^10 - x^9 + 3*x^7 - 4*x^6 + 3*x^5 + 2*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2814037223,
        x^10 - x^9 - x^8 + x^7 + 2*x^5 - x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -2814322327,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 19*x^6 - 22*x^5 + 21*x^4 - 16*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        2814467377,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + x^6 + 4*x^5 - 9*x^4 + 9*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        2815183057,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 12*x^6 - 7*x^5 + 3*x^4 + x^3 - 2*x^2 - 1
    ],
    [
        2815193537,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - 2*x^5 - 2*x^4 + 7*x^3 - 8*x^2 + 5*x - 1
    ],
    [
        -2815785751,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 2*x^6 + x^5 - 3*x^4 + 2*x^3 + 1
    ],
    [
        -2815828487,
        x^10 - 2*x^9 + 6*x^8 - 7*x^7 + 11*x^6 - 8*x^5 + 10*x^4 - 5*x^3 + 6*x^2 - x + 1
    ],
    [
        -2816127487,
        x^10 - 2*x^9 - x^8 + 5*x^7 - x^6 - 6*x^5 + 7*x^4 - 2*x^3 - x + 1
    ],
    [
        -2816159319,
        x^10 - 3*x^9 + 9*x^8 - 14*x^7 + 23*x^6 - 23*x^5 + 25*x^4 - 14*x^3 + 9*x^2 - 2*x + 1
    ],
    [
        -2816182647,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 9*x^6 - 7*x^5 + 10*x^4 - 3*x^3 + 6*x^2 + 1
    ],
    [
        -2816398031,
        x^10 - x^7 + 3*x^6 - 2*x^5 + x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        2816812513,
        x^10 - x^9 - 2*x^8 + 4*x^7 - 5*x^5 + 3*x^4 + x^3 - 2*x^2 + x - 1
    ],
    [
        -2817282631,
        x^10 + x^8 - 2*x^7 + x^6 - 3*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2817607007,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 8*x^5 + 8*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2818719567,
        x^10 - 4*x^9 + 6*x^8 - 3*x^7 - 2*x^6 + 5*x^5 - 4*x^4 + 2*x^2 - x + 1
    ],
    [
        -2818836207,
        x^10 - 3*x^9 + 6*x^8 - 11*x^7 + 13*x^6 - 11*x^5 + 10*x^4 - 7*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2818899711,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^5 - 2*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        -2819273607,
        x^10 - 2*x^9 + 6*x^8 - 7*x^7 + 8*x^6 - 4*x^5 - 3*x^4 + 4*x^3 - 5*x^2 + 3
    ],
    [
        -2819338359,
        x^10 + x^8 - x^7 + x^6 - 2*x^5 + x^4 + x + 1
    ],
    [
        -2819425239,
        x^10 - x^9 - 3*x^8 + 5*x^7 + 4*x^6 - 10*x^5 - x^4 + 11*x^3 - 3*x^2 - 6*x + 4
    ],
    [
        -2820055807,
        x^10 - x^9 + x^8 - x^7 + x^6 + x^4 - x^3 + 1
    ],
    [
        2820079081,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 - 2*x^5 + 5*x^4 - 4*x^2 + 1
    ],
    [
        -2820398327,
        x^10 - 3*x^9 + 7*x^8 - 9*x^7 + 9*x^6 - 3*x^5 - x^4 + 4*x^3 - 2*x^2 + 1
    ],
    [
        -2820679103,
        x^10 + x^8 - x^7 - x^5 + x^4 - x^3 + x^2 - x + 1
    ],
    [
        -2820890823,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 + x^4 - 2*x^2 + x + 1
    ],
    [
        -2821703767,
        x^10 - x^9 + 2*x^8 - 2*x^6 + x^5 - x^4 - 2*x^3 + 2*x^2 + x + 1
    ],
    [
        -2822061303,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 2*x^6 - 2*x^5 + 2*x^4 - x^3 + 1
    ],
    [
        2822236801,
        x^10 - x^9 - x^8 + 2*x^6 + 2*x^5 - 2*x^4 + 2*x^2 - x - 1
    ],
    [
        2822331409,
        x^10 - x^9 - x^7 + x^6 + x^5 + x^3 - 2*x^2 - 1
    ],
    [
        -2822771815,
        x^10 - x^9 - x^8 + 4*x^7 + 3*x^6 - x^5 + 2*x^4 + 3*x^3 + 6*x^2 + 2*x + 1
    ],
    [
        -2823217559,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 5*x^6 - x^5 - x^4 + 2*x^3 + 1
    ],
    [
        -2823572807,
        x^10 - x^9 + 2*x^8 - x^6 + 3*x^5 + 3*x^2 - x + 1
    ],
    [
        -2823935207,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 13*x^6 - 11*x^5 + 8*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        2824624897,
        x^10 - x^9 - 3*x^8 + 5*x^7 + 3*x^6 - 8*x^5 - x^4 + 8*x^3 - x^2 - 3*x + 1
    ],
    [
        -2824685703,
        x^10 - 4*x^9 + 10*x^8 - 19*x^7 + 30*x^6 - 37*x^5 + 38*x^4 - 32*x^3 + 20*x^2 - 7*x + 1
    ],
    [
        -2825270959,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 3*x^6 - 6*x^5 + 6*x^4 + x^3 - 3*x^2 + x + 1
    ],
    [
        2825473177,
        x^10 - 2*x^9 + 4*x^8 - 8*x^7 + 9*x^6 - 10*x^5 + 10*x^4 - 7*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2825540143,
        x^10 - x^9 + x^5 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2825830775,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 8*x^6 - 5*x^5 + x^4 + 2*x^3 + 1
    ],
    [
        -2825996647,
        x^10 - 2*x^9 + 2*x^8 + x^6 + x^3 + 3*x^2 + x + 1
    ],
    [
        -2826021487,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 15*x^6 - 16*x^5 + 16*x^4 - 12*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2826110207,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 10*x^5 + 9*x^4 - 7*x^3 + 3*x^2 - x + 1
    ],
    [
        -2826235263,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 3*x^6 - 3*x^5 + 5*x^4 - 3*x^3 + x^2 + 1
    ],
    [
        -2827080551,
        x^10 - x^9 + x^6 - x^5 + 2*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        -2827668847,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 2*x^6 - 2*x^5 + 4*x^4 - 2*x^2 + x + 1
    ],
    [
        2827699489,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 4*x^5 - 6*x^4 + 6*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        2827730153,
        x^10 + x^8 - x^7 + 3*x^6 - 4*x^5 + x^4 - x^3 + 2*x^2 - 1
    ],
    [
        2827854041,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - 3*x^4 + 6*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        2827865993,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 12*x^6 - 13*x^5 + 12*x^4 - 9*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        2827947649,
        x^10 - x^9 + 4*x^7 - 3*x^6 - x^5 + 4*x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        2828719057,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 8*x^4 - 7*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2829140537,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 3*x^6 + 2*x^5 - 3*x^4 - 5*x^3 + x^2 + 3*x + 1
    ],
    [
        -2829635615,
        x^10 - x^9 - x^8 + x^7 + 4*x^5 - x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        2829790793,
        x^10 - x^9 - 2*x^8 + x^7 + 3*x^6 + 2*x^5 - 5*x^4 - x^3 + 4*x^2 - 1
    ],
    [
        -2830022791,
        x^10 - x^9 - x^8 + x^7 + 3*x^6 - 4*x^5 + 2*x^3 + x^2 - 3*x + 2
    ],
    [
        -2830238039,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 7*x^6 - 4*x^5 + 6*x^4 - x^3 + 4*x^2 + x + 1
    ],
    [
        2830282777,
        x^10 + x^6 - 3*x^5 - 3*x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        -2830364087,
        x^10 - x^9 + x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2830510703,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 3*x^6 - 2*x^5 + 5*x^4 - 3*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        2830928537,
        x^10 - 3*x^9 + 3*x^8 - x^7 + x^6 - 4*x^5 + 3*x^4 - 2*x + 1
    ],
    [
        -2831114959,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 - x^5 + 3*x^4 - 5*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        2832168377,
        x^10 + x^8 - 3*x^5 + 3*x^4 - 3*x^3 + 2*x^2 + x - 1
    ],
    [
        -2832367687,
        x^10 - x^9 + 2*x^7 - x^6 + 2*x^5 + x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -2832570319,
        x^10 - x^8 + x^6 - 4*x^5 + 7*x^4 - 6*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -2832570319,
        x^10 - 5*x^9 + 10*x^8 - 8*x^7 - 2*x^6 + 6*x^5 + 3*x^4 - 7*x^3 + 2*x + 1
    ],
    [
        2832823481,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 6*x^6 - 9*x^5 + 12*x^4 - 11*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -2834304911,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 6*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -2834357103,
        x^10 - 2*x^9 - 2*x^8 + x^7 + 7*x^6 - 7*x^4 + x^3 + 8*x^2 + 5*x + 1
    ],
    [
        -2834357439,
        x^10 - x^8 - 2*x^7 + 2*x^6 + 2*x^5 - 2*x^3 - x^2 + x + 1
    ],
    [
        -2834927159,
        x^10 - 3*x^9 + 3*x^8 - 3*x^7 + 6*x^6 - 5*x^5 + 3*x^4 - 5*x^3 + 2*x^2 + x + 1
    ],
    [
        2834980633,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 2*x^6 + 3*x^5 - 7*x^4 + 9*x^3 - 7*x^2 + 3*x - 1
    ],
    [
        2835555017,
        x^10 + 2*x^8 + 2*x^6 - 2*x^3 - 4*x^2 - 2*x - 1
    ],
    [
        -2835788119,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 6*x^6 - x^5 + 4*x^4 + 3*x^3 + x^2 + 2*x + 1
    ],
    [
        -2836183711,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 - x^6 + 5*x^5 - 4*x^4 - x^3 + 4*x^2 - 3*x + 2
    ],
    [
        -2837438375,
        x^10 - x^8 - x^7 - x^6 + x^5 + 2*x^4 + x^3 - 2*x + 1
    ],
    [
        2837824993,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 2*x^6 - 4*x^5 + 2*x^4 + 3*x^3 - 2*x - 1
    ],
    [
        2838232057,
        x^10 - x^9 + 3*x^7 - 4*x^6 + 2*x^5 + 3*x^4 - 5*x^3 + x^2 + 2*x - 1
    ],
    [
        -2838634375,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 3*x^6 - 5*x^5 + 6*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        -2838826775,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 4*x^6 - 6*x^5 + 7*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2838839967,
        x^10 - 3*x^9 + 2*x^8 + 4*x^7 - 9*x^6 + 7*x^5 - 5*x^3 + 7*x^2 - 6*x + 3
    ],
    [
        -2838861247,
        x^10 - 3*x^9 + 3*x^8 + 2*x^7 - 5*x^6 + 5*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        2839082329,
        x^10 - 3*x^8 - 2*x^7 + 2*x^6 + 6*x^5 + 2*x^4 - 4*x^3 - 3*x^2 - x + 1
    ],
    [
        2839837121,
        x^10 - x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 7*x^5 + 4*x^4 + x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -2840063495,
        x^10 - 2*x^9 + 2*x^7 - 3*x^6 + 4*x^4 - x^3 + 2*x + 1
    ],
    [
        -2841039479,
        x^10 - x^9 + 4*x^6 - 4*x^5 + 3*x^2 - 3*x + 1
    ],
    [
        -2841048799,
        x^10 + 3*x^8 - x^7 + 5*x^6 - x^5 + 6*x^4 - x^3 + 4*x^2 - x + 2
    ],
    [
        2841242561,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 2*x^5 - 2*x^4 + 2*x^3 - x^2 + x - 1
    ],
    [
        -2841534239,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 8*x^5 + 9*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        2841861833,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 3*x^5 - 3*x^3 + 2*x^2 - 1
    ],
    [
        -2841874807,
        x^10 - 2*x^8 - 2*x^7 + x^6 + 3*x^5 + 2*x^4 - x^3 - 2*x^2 + 1
    ],
    [
        -2842894879,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 8*x^6 - 13*x^5 + 17*x^4 - 17*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        2843177521,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 3*x^6 - x^5 - 4*x^4 + 4*x^2 - 1
    ],
    [
        2843317657,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 21*x^6 - 24*x^5 + 22*x^4 - 17*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -2843728767,
        x^10 - 3*x^8 - 2*x^7 + 4*x^6 + 5*x^5 - x^4 - 6*x^3 - 2*x^2 + 3*x + 2
    ],
    [
        -2844122183,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 13*x^6 - 13*x^5 + 12*x^4 - 9*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2844151559,
        x^10 - x^9 + 3*x^8 + 4*x^6 + 2*x^5 + 4*x^4 + 4*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -2845260071,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 5*x^6 - 2*x^5 + x^4 - x^3 + x^2 - 2*x + 1
    ],
    [
        -2845315639,
        x^10 - 2*x^8 - x^7 + 2*x^6 + 2*x^5 + x^4 - 2*x^3 - x + 1
    ],
    [
        2845428481,
        x^10 - 4*x^9 + 6*x^8 - 2*x^7 - 6*x^6 + 10*x^5 - 6*x^4 + 4*x^2 - 3*x + 1
    ],
    [
        -2845918231,
        x^10 + 2*x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 5*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        2846700913,
        x^10 + x^8 + x^6 - 2*x^5 - 3*x^4 - 5*x^3 - x^2 - x + 1
    ],
    [
        -2846853743,
        x^10 - x^9 + x^8 - x^5 + 2*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -2847208519,
        x^10 - x^9 - x^8 + 3*x^6 - x^5 - x^3 + x^2 - x + 1
    ],
    [
        2847239201,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 5*x^6 + 2*x^5 + 4*x^4 - 5*x^3 + 2*x - 1
    ],
    [
        2847619529,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 5*x^6 + 10*x^5 - 13*x^4 + 12*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        -2847715359,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 3*x^6 - 3*x^5 - 2*x^4 + 3*x^3 + x^2 - 2*x + 1
    ],
    [
        -2848256343,
        x^10 - 2*x^9 + 2*x^8 + 3*x^7 - 7*x^6 + 6*x^5 - 5*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2849425047,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 20*x^6 - 21*x^5 + 20*x^4 - 13*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2849720431,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 7*x^6 - 9*x^5 + 10*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2850181783,
        x^10 - x^8 - x^7 - 2*x^6 - x^5 + x^4 + 2*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -2850305047,
        x^10 + 3*x^8 - 4*x^7 + 4*x^6 - 7*x^5 + 5*x^4 - 4*x^3 + 3*x^2 + 1
    ],
    [
        2850451393,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 7*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2850529481,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 4*x^5 - x^4 + 4*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -2850752279,
        x^10 - x^9 + x^8 - 2*x^6 + 2*x^5 + 2*x^4 - 3*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2850756841,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 11*x^6 - 8*x^5 + 5*x^4 - 2*x^3 - 1
    ],
    [
        2851004977,
        x^10 - 2*x^8 - 2*x^5 - 2*x^4 - 2*x^3 - x^2 + 1
    ],
    [
        -2852959239,
        x^10 - 4*x^9 + 9*x^8 - 12*x^7 + 10*x^6 - 8*x^5 + 13*x^4 - 16*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        -2853726119,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 2*x^5 + 4*x^4 + x^3 - x^2 + x + 1
    ],
    [
        -2853812375,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 3*x^4 - x^3 + 3*x^2 + x + 1
    ],
    [
        2854128601,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 5*x^6 + 6*x^5 - 4*x^4 + x^3 + x^2 - x + 1
    ],
    [
        -2854606319,
        x^10 - x^9 + x^7 + x^6 - 2*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -2855003119,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 7*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2855144143,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 4*x^5 + 2*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -2856525887,
        x^10 - x^9 + 3*x^8 + 2*x^6 + 2*x^5 + x^2 - 2*x + 1
    ],
    [
        -2856544207,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2856733927,
        x^10 - 3*x^9 + 7*x^8 - 13*x^7 + 18*x^6 - 20*x^5 + 20*x^4 - 15*x^3 + 9*x^2 - 5*x + 2
    ],
    [
        2857445473,
        x^10 - x^9 - 3*x^8 + x^7 + 6*x^6 - x^5 - 5*x^4 - x^3 + 3*x^2 + 2*x - 1
    ],
    [
        2857653361,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 4*x^6 - 2*x^5 + 3*x^4 - 3*x^3 - x - 1
    ],
    [
        -2857672567,
        x^10 - x^9 + 2*x^8 + 2*x^5 + 2*x^4 - x^3 + 4*x^2 - x + 1
    ],
    [
        2860587953,
        x^10 - x^9 - x^8 - x^7 + 4*x^6 + x^5 - 2*x^4 - 2*x^3 + 3*x - 1
    ],
    [
        2860781921,
        x^10 - x^9 + x^8 - x^7 - 2*x^6 + 3*x^5 - 2*x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        2861056057,
        x^10 - x^9 + x^8 - x^7 + 2*x^6 - 5*x^5 + 4*x^4 - 2*x^3 - x^2 + 1
    ],
    [
        -2861584447,
        x^10 + 2*x^8 - x^7 + 2*x^6 + 2*x^5 - 2*x^4 + x^3 + 3*x^2 + x + 1
    ],
    [
        2862067001,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + x^6 - 5*x^5 + 10*x^4 - 11*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -2862685799,
        x^10 - 2*x^9 + 2*x^7 - 2*x^6 + x^5 + x^4 + x^3 + 2*x^2 - x + 1
    ],
    [
        -2863305207,
        x^10 - 5*x^6 - 2*x^5 + 9*x^4 + 3*x^3 - 5*x^2 - x + 1
    ],
    [
        -2863321207,
        x^10 - x^9 + 2*x^7 - 3*x^6 + x^5 + x^4 - 2*x^3 + 3*x^2 - x + 1
    ],
    [
        -2863908863,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2864180007,
        x^10 - 4*x^9 + 6*x^8 - x^7 - 8*x^6 + 7*x^5 + 4*x^4 - 5*x^3 + 3*x + 1
    ],
    [
        -2864384687,
        x^10 - 2*x^8 - x^7 + 3*x^6 - x^4 + x^3 + x^2 + x + 1
    ],
    [
        -2864593871,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 2*x^6 - 3*x^5 + 3*x^4 - x^3 + x^2 - 2*x + 1
    ],
    [
        -2864910743,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 4*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -2866591927,
        x^10 - x^9 + x^8 - x^7 + x^6 - 4*x^5 + 5*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -2866786319,
        x^10 - 2*x^9 + 2*x^8 + 3*x^7 - 5*x^6 + 5*x^5 + 2*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        -2866835615,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 4*x^4 - 3*x^3 - x + 1
    ],
    [
        2867055425,
        x^10 - 2*x^9 + 3*x^7 - x^6 - 4*x^5 + 3*x^4 + 3*x^3 - 4*x^2 + x + 1
    ],
    [
        -2867131127,
        x^10 - x^9 - x^8 + x^7 + 2*x^5 - x^4 - x^3 + x^2 - x + 1
    ],
    [
        2868214729,
        x^10 - 4*x^8 + 4*x^6 - x^5 + x^4 + 4*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        -2868626575,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 6*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2868648929,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 3*x^6 + 2*x^5 - 2*x^4 + 3*x^3 + x^2 + x + 1
    ],
    [
        -2869288839,
        x^10 - 4*x^9 + 11*x^8 - 22*x^7 + 35*x^6 - 45*x^5 + 47*x^4 - 37*x^3 + 20*x^2 - 6*x + 1
    ],
    [
        -2869396703,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 4*x^5 + 4*x^4 - 3*x^3 + 1
    ],
    [
        -2869605871,
        x^10 + 3*x^8 - x^7 + 4*x^6 - x^5 + 3*x^4 - x^3 + x^2 + 1
    ],
    [
        2869826521,
        x^10 - 2*x^9 + 3*x^8 - 4*x^6 + 7*x^5 - 6*x^4 + 5*x^2 - 4*x + 1
    ],
    [
        -2870021767,
        x^10 - x^9 - 2*x^8 + 3*x^7 - 4*x^5 + 3*x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        -2870467151,
        x^10 - 3*x^9 + 4*x^8 - 6*x^6 + 6*x^5 + x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2871301855,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 16*x^6 - 17*x^5 + 15*x^4 - 10*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        2871422473,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 10*x^6 - 11*x^5 + 8*x^4 - 4*x^3 + x^2 + 2*x - 1
    ],
    [
        -2872343527,
        x^10 - 3*x^9 + 4*x^8 - 5*x^6 + 4*x^5 + 3*x^4 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        -2872935391,
        x^10 - 3*x^9 + 2*x^8 + x^6 + 2*x^5 - 3*x^4 - 3*x^3 + x^2 + 2*x + 1
    ],
    [
        -2873310119,
        x^10 - 2*x^8 - 2*x^7 + x^6 - x^4 + x^3 + 5*x^2 + 4*x + 1
    ],
    [
        -2873526111,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - x^5 + 2*x + 1
    ],
    [
        2873574217,
        x^10 - 2*x^9 - x^8 + x^7 + 4*x^6 - 4*x^4 + x^3 - 1
    ],
    [
        2873608649,
        x^10 - 2*x^8 - 2*x^7 - x^6 + 2*x^5 + 7*x^4 + 3*x^3 - 4*x^2 - 4*x - 1
    ],
    [
        2874442969,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 + x^6 + 4*x^5 - 8*x^4 + 9*x^3 - 7*x^2 + 3*x - 1
    ],
    [
        2874811361,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 4*x^6 - 2*x^5 - 4*x^4 + 2*x^3 + 3*x^2 - x - 1
    ],
    [
        2874919273,
        x^10 - x^9 - 2*x^8 + 5*x^7 + 2*x^6 - 6*x^5 - x^4 + 5*x^3 - 3*x - 1
    ],
    [
        2875863593,
        x^10 - 2*x^9 + 2*x^7 + x^6 - 2*x^5 - 3*x^4 + x^3 + x^2 + x + 1
    ],
    [
        -2878421287,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 6*x^6 - 4*x^5 + 6*x^4 - 7*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        2878659457,
        x^10 - x^9 + x^7 - x^6 + 3*x^5 - 6*x^4 + 8*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        -2878806295,
        x^10 - x^8 - x^7 + x^6 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -2879175319,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 + 2*x^5 + x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2879547327,
        x^10 - 4*x^9 + 9*x^8 - 16*x^7 + 27*x^6 - 38*x^5 + 37*x^4 - 25*x^3 + 13*x^2 - 4*x + 1
    ],
    [
        -2880235503,
        x^10 - x^9 - 4*x^8 + 3*x^7 + 8*x^6 - 7*x^5 - 5*x^4 + 6*x^3 - x + 1
    ],
    [
        -2880397879,
        x^10 - 2*x^8 + 3*x^6 - x^5 - 5*x^4 - 2*x^3 + 4*x^2 + 4*x + 1
    ],
    [
        -2880632359,
        x^10 - x^7 + 3*x^4 + x^3 + 3*x^2 + x + 1
    ],
    [
        -2880728287,
        x^10 - 3*x^9 + 3*x^8 - x^7 - x^5 + 2*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -2881443239,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 10*x^6 - 11*x^5 + 11*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        2881659601,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^5 - 3*x^4 + x^3 + x^2 - 2*x + 1
    ],
    [
        -2881958575,
        x^10 - x^9 + 2*x^8 + 2*x^7 - 4*x^6 + 7*x^5 - 2*x^4 - 4*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2882196479,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 3*x^6 + 4*x^5 - x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        -2882203183,
        x^10 - 3*x^9 + 3*x^8 - x^7 + x^5 - x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -2882243719,
        x^10 - 2*x^9 + x^8 + 4*x^7 - 6*x^6 + x^5 + 7*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2882814167,
        x^10 - x^7 - x^6 + 2*x^4 + 3*x^3 + 4*x^2 + 3*x + 1
    ],
    [
        2882877993,
        x^10 - x^9 - x^8 + 2*x^7 - x^6 - x^4 + 5*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -2883071791,
        x^10 - x^9 + 2*x^8 + 2*x^5 + 2*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -2883491311,
        x^10 - x^9 - x^8 + 3*x^7 - x^5 + x^3 + x^2 - x + 1
    ],
    [
        -2883595591,
        x^10 - 2*x^8 + 3*x^6 - 2*x^5 - 2*x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        2883908897,
        x^10 - 2*x^9 + 3*x^8 - 4*x^6 + 5*x^5 - 2*x^4 - 3*x^3 + 2*x^2 - 1
    ],
    [
        2883964289,
        x^10 - x^8 - 3*x^7 + x^6 + 3*x^5 + 2*x^4 - x^3 - 2*x^2 - 1
    ],
    [
        2885693561,
        x^10 - x^9 + x^8 - 2*x^7 + 2*x^5 + 3*x^3 + 1
    ],
    [
        -2885782919,
        x^10 - 3*x^9 + 8*x^8 - 14*x^7 + 20*x^6 - 22*x^5 + 21*x^4 - 15*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        -2885868263,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 5*x^5 + 4*x^4 - 5*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2886415303,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 6*x^5 + 8*x^4 - 5*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2886492353,
        x^10 - x^9 - x^8 + 2*x^7 + 2*x^6 - 2*x^5 - 2*x^4 + 3*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        -2886635135,
        x^10 + 2*x^8 - 3*x^7 - x^6 - 5*x^5 + 2*x^3 + 4*x^2 + 3*x + 1
    ],
    [
        2887552489,
        x^10 - x^9 + 3*x^8 - x^7 + 3*x^5 - 4*x^4 + 4*x^3 - 4*x^2 + x - 1
    ],
    [
        2887829777,
        x^10 - x^9 + x^8 - x^7 - 2*x^6 - 2*x^5 - 3*x^4 - 2*x^3 - 3*x^2 - 1
    ],
    [
        -2888475263,
        x^10 - 3*x^8 - 2*x^7 + 4*x^6 + 4*x^5 - 2*x^4 - 4*x^3 + x^2 + 3*x + 1
    ],
    [
        -2888479319,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 3*x^6 + 5*x^5 - 2*x^4 - 3*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -2888844943,
        x^10 - 3*x^9 + 5*x^8 - 3*x^7 + x^6 + 3*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -2889432567,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 5*x^5 + 5*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -2889748463,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 5*x^6 - 3*x^5 - 2*x^2 + 1
    ],
    [
        -2890162207,
        x^10 - 3*x^5 - 2*x^4 + 3*x^2 + 2*x + 1
    ],
    [
        2890556241,
        x^10 - x^8 - 5*x^7 - x^6 + 5*x^5 + 7*x^4 + 2*x^3 - 4*x^2 - 4*x - 1
    ],
    [
        -2890941407,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 16*x^6 - 17*x^5 + 17*x^4 - 13*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        2890990361,
        x^10 - x^9 + x^8 + x^7 - x^6 - 2*x^5 + 4*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -2891210431,
        x^10 - x^8 - x^7 - 2*x^6 + 2*x^4 + 4*x^2 - 2*x + 1
    ],
    [
        -2891423831,
        x^10 - 2*x^9 + 3*x^6 - x^4 - 3*x^3 + x^2 + x + 1
    ],
    [
        -2891752039,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 7*x^6 - 7*x^5 + 7*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2891796031,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 + x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        2891861377,
        x^10 - x^9 + 2*x^8 - 2*x^7 - x^6 + 2*x^5 - x^4 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        -2892604831,
        x^10 - x^9 + x^8 - 2*x^6 + 4*x^5 - 2*x^3 + x^2 + 1
    ],
    [
        2893091561,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 - 2*x^6 + 7*x^5 - 11*x^4 + 12*x^3 - 10*x^2 + 5*x - 1
    ],
    [
        -2893191463,
        x^10 - 4*x^9 + 8*x^8 - 13*x^7 + 18*x^6 - 19*x^5 + 17*x^4 - 13*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        2893203553,
        x^10 - 3*x^9 + 2*x^8 + x^6 - x^5 + 2*x^3 - x^2 - x - 1
    ],
    [
        -2893239383,
        x^10 - x^9 + 2*x^6 - x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        -2893345839,
        x^10 - 3*x^9 + 4*x^8 - 5*x^6 + 5*x^5 + 3*x^4 - 5*x^3 + 3*x + 1
    ],
    [
        -2893484695,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 2*x^5 + 2*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -2893687031,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 12*x^5 + 12*x^4 - 12*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -2893854335,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        2895996041,
        x^10 - 2*x^9 + x^8 + x^7 - x^6 - 5*x^4 + 10*x^3 - 9*x^2 + 4*x - 1
    ],
    [
        2896051409,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 3*x^6 + 6*x^5 - 5*x^4 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -2896218215,
        x^10 - 2*x^9 + 2*x^8 - 4*x^5 + 10*x^4 - 12*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        2897590625,
        x^10 - x^9 - 3*x^7 + 4*x^6 + 2*x^5 - x^4 - 4*x^3 + 1
    ],
    [
        -2898145575,
        x^10 - 3*x^9 + 5*x^8 - 3*x^7 - 2*x^6 + 8*x^5 - 9*x^4 + 5*x^3 + 3*x^2 - 6*x + 4
    ],
    [
        -2898454207,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 6*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2898462689,
        x^10 - 3*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 5*x^5 + 4*x^4 - 2*x^3 - 1
    ],
    [
        -2898637727,
        x^10 - x^9 - 2*x^8 + x^7 + 4*x^6 - 3*x^4 - 3*x^3 + x^2 + 2*x + 1
    ],
    [
        -2898683023,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 3*x^6 + 4*x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        -2900564687,
        x^10 + x^8 - 2*x^7 - x^5 - x^4 + x^3 + 3*x^2 - x + 1
    ],
    [
        2900576633,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - 5*x^6 + 5*x^5 - 4*x^4 - x^3 + 5*x^2 - 4*x + 1
    ],
    [
        2901013385,
        x^10 - x^9 - x^8 + 2*x^7 - 3*x^5 + x^4 + 2*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        -2901294055,
        x^10 - x^9 + 3*x^8 - x^7 + x^6 + x^5 + x^2 - 2*x + 1
    ],
    [
        -2901952951,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - x^5 + 2*x^4 + x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2903386249,
        x^10 - 4*x^9 + 7*x^8 - 8*x^7 + 7*x^6 - 5*x^5 + 3*x^3 - x^2 + 1
    ],
    [
        2903617513,
        x^10 + x^8 - x^7 - x^6 + x^5 + x^3 - 2*x - 1
    ],
    [
        -2903790951,
        x^10 - 4*x^9 + 8*x^8 - 14*x^7 + 21*x^6 - 23*x^5 + 24*x^4 - 17*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        -2903874543,
        x^10 - 4*x^9 + 5*x^8 - x^7 - 2*x^6 + 3*x^5 - 5*x^4 + 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -2904047407,
        x^10 - 3*x^9 + 7*x^8 - 9*x^7 + 11*x^6 - 7*x^5 + 5*x^4 + 2*x^2 + 1
    ],
    [
        -2904517471,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^5 - x^4 + 3*x^3 + 2*x^2 + 1
    ],
    [
        -2904727607,
        x^10 - x^9 - x^8 + x^6 + 2*x^5 - x^4 - 2*x^3 + x + 1
    ],
    [
        2904828761,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 6*x^6 - 6*x^5 + 5*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        2904942281,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 4*x^5 - 3*x^4 + 2*x^3 - x^2 - 1
    ],
    [
        -2904978487,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 2*x^6 - 2*x^5 + 6*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -2905143975,
        x^10 + x^8 - x^6 - 2*x^5 - x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        2905889993,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 6*x^6 - 4*x^5 + 2*x^4 - x^3 - 2*x^2 - 1
    ],
    [
        -2906566983,
        x^10 - x^9 + 4*x^6 - 5*x^5 + 4*x^4 - 7*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        -2906566983,
        x^10 - 2*x^9 - 2*x^8 + 5*x^7 + 2*x^6 - 3*x^5 - 3*x^4 - 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2906728823,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 16*x^6 - 16*x^5 + 14*x^4 - 10*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2907399097,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 20*x^6 - 22*x^5 + 19*x^4 - 15*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -2907559999,
        x^10 - x^9 + 3*x^8 + x^7 + x^6 + 5*x^5 + 2*x^4 + 3*x^3 + 3*x^2 + x + 1
    ],
    [
        2907728225,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - 4*x^5 + 3*x^4 + 2*x^3 - 3*x^2 - x + 1
    ],
    [
        -2908656679,
        x^10 - x^9 + 2*x^8 + x^6 - x^5 + 3*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        2908906961,
        x^10 - x^9 - x^8 - 3*x^7 + 4*x^6 + 5*x^5 - 5*x^4 - x^3 + 2*x^2 - x - 1
    ],
    [
        -2908925679,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 8*x^6 - 10*x^5 + 11*x^4 - 10*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2909637047,
        x^10 - 3*x^9 + 3*x^8 + 2*x^7 - 6*x^6 + 4*x^5 + 3*x^4 - 7*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2909725415,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 8*x^6 - 7*x^5 + 10*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2910306887,
        x^10 - 2*x^9 + x^8 + x^7 - 2*x^6 + x^5 + x^4 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        2911070977,
        x^10 - x^7 + 3*x^6 - x^5 - 4*x^4 + 2*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        2911577297,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 4*x^6 - 5*x^4 + 5*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -2911839111,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - 2*x^6 - 3*x^5 + 7*x^4 + x^3 - 5*x^2 + 1
    ],
    [
        -2911953287,
        x^10 + x^8 - 3*x^7 - 2*x^6 - 4*x^5 + x^4 + 3*x^3 + 5*x^2 + 4*x + 1
    ],
    [
        -2912549471,
        x^10 - x^9 - x^8 + x^7 + 2*x^6 - 2*x^5 - 2*x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -2913436415,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 - 3*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -2914677079,
        x^10 - 2*x^8 - x^7 + x^6 + x^5 + 2*x^4 - 2*x^2 + 1
    ],
    [
        -2915546671,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 9*x^6 - 7*x^5 + 9*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        2915789753,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 4*x^5 - 3*x^4 + 4*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        2915878721,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - x^5 - 2*x^4 + 4*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        2916130681,
        x^10 - 2*x^9 + x^7 + 5*x^6 - 7*x^5 + 2*x^4 + 2*x^2 - 1
    ],
    [
        2916558353,
        x^10 - x^9 - 3*x^7 + 2*x^6 + x^5 + x^4 - 2*x^2 + 3*x - 1
    ],
    [
        -2916723919,
        x^10 - x^9 + 2*x^8 - x^7 - 4*x^5 - x^4 + 3*x^2 + x + 1
    ],
    [
        2916850337,
        x^10 - x^9 + x^7 - x^6 + 2*x^5 - 4*x^4 + 3*x^3 - 2*x^2 + x - 1
    ],
    [
        2916881761,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 9*x^6 - 8*x^5 + 6*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        2916886753,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 4*x^6 - 5*x^5 - 2*x^4 + 5*x^3 + x^2 - 3*x - 1
    ],
    [
        2916912217,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 2*x^5 + x^4 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        -2917172327,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 - 2*x^5 + 5*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        2918590625,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 3*x^6 + 7*x^5 - 7*x^4 + 4*x^3 - 2*x + 1
    ],
    [
        -2919105407,
        x^10 + x^8 - 2*x^5 + 4*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2919627967,
        x^10 - 2*x^9 + x^8 + x^6 - x^5 + x^3 - x^2 + 1
    ],
    [
        -2921625207,
        x^10 - 4*x^9 + 5*x^8 - 2*x^7 + 5*x^4 - 10*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        2922808337,
        x^10 - 2*x^9 + x^8 - x^7 + 4*x^6 - 5*x^5 - x^4 + 6*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        -2922877775,
        x^10 - x^8 - 3*x^7 + x^6 + 4*x^5 - 3*x^3 + x^2 + 1
    ],
    [
        -2922928919,
        x^10 - 2*x^9 + 2*x^8 + x^7 + 2*x^6 - 7*x^5 + 13*x^4 - 10*x^3 + 5*x^2 - x + 1
    ],
    [
        -2923729079,
        x^10 - 3*x^9 + 4*x^8 - 5*x^6 + 6*x^5 - x^4 - 5*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -2924146967,
        x^10 - x^9 + x^8 - 2*x^7 - 2*x^6 + x^5 + 4*x^3 + 3*x^2 + x + 1
    ],
    [
        2924225201,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 4*x^6 - 6*x^5 - x^4 + 2*x^3 + 3*x^2 - x - 1
    ],
    [
        -2924998679,
        x^10 + x^8 - x^7 - 3*x^6 - x^5 - x^4 + 2*x^3 + 2*x^2 + 1
    ],
    [
        -2925044759,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 4*x^6 - 2*x^5 + x^4 + x^3 + x + 1
    ],
    [
        -2925086719,
        x^10 - 2*x^8 - x^7 + 2*x^6 + x^5 - 4*x^3 + 3*x + 1
    ],
    [
        -2925157927,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 12*x^6 - 14*x^5 + 14*x^4 - 12*x^3 + 10*x^2 - 5*x + 2
    ],
    [
        -2926092487,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 + x^5 - 2*x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -2926308087,
        x^10 - 2*x^8 + x^6 - 3*x^5 + 5*x^4 + 2*x^3 - 4*x^2 + 1
    ],
    [
        -2926633383,
        x^10 - x^9 + 2*x^8 - x^6 + 3*x^5 - 2*x^4 + x^3 + x^2 - 2*x + 1
    ],
    [
        2928752017,
        x^10 - 2*x^9 + 6*x^8 - 8*x^7 + 10*x^6 - 7*x^5 + 3*x^4 + x^3 - 4*x^2 + 2*x - 1
    ],
    [
        2928986393,
        x^10 - 2*x^9 + x^8 + 2*x^7 - x^6 - 2*x^5 + x^4 + 5*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        2930987041,
        x^10 - x^9 + 3*x^6 - 2*x^5 - 4*x^4 + 6*x^3 - x^2 - 2*x + 1
    ],
    [
        2931167633,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 12*x^5 + 12*x^4 - 9*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        2931679921,
        x^10 - 2*x^9 + x^8 - 2*x^7 + 5*x^6 - 3*x^5 + 2*x^4 - 3*x^3 - 2*x^2 - 1
    ],
    [
        -2931998087,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        2932510729,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 5*x^6 + x^5 + 6*x^4 - 5*x^3 - x^2 + 3*x - 1
    ],
    [
        -2933139799,
        x^10 + 3*x^8 - x^7 + 4*x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -2933755767,
        x^10 - 3*x^8 - 2*x^7 + 8*x^6 - x^5 - 2*x^4 - 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -2933873087,
        x^10 - x^7 + x^6 + 3*x^4 + 2*x^3 + 2*x^2 + 1
    ],
    [
        2933899097,
        x^10 - x^9 - 2*x^8 + 4*x^7 + 3*x^6 - 6*x^5 - 2*x^4 + 5*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        -2933980439,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 12*x^6 - 13*x^5 + 13*x^4 - 9*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2934122479,
        x^10 - x^9 + x^8 + x^7 - 3*x^6 + 4*x^5 - x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2934294233,
        x^10 - 3*x^8 - x^7 + 3*x^6 + 2*x^5 + 3*x^4 + 2*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        -2934356759,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 4*x^6 - 4*x^5 + 6*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2934870353,
        x^10 - 4*x^8 - 2*x^7 + 5*x^6 + 5*x^5 - 3*x^3 - 2*x^2 - 1
    ],
    [
        2935689633,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 - 2*x^5 + 3*x^4 - 3*x^3 + x^2 + 2*x + 1
    ],
    [
        -2936256343,
        x^10 + 2*x^8 - x^7 + 4*x^6 - x^5 + 4*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -2936784527,
        x^10 - x^9 + x^8 - x^7 + 2*x^6 - 2*x^5 + x^4 + x^2 - 2*x + 1
    ],
    [
        2937289361,
        x^10 - 2*x^9 - x^8 + 4*x^7 - x^6 - 4*x^5 + 4*x^4 + x^3 - 3*x^2 + x + 1
    ],
    [
        -2937493479,
        x^10 - x^5 + x^3 + x + 1
    ],
    [
        -2938105679,
        x^10 - 3*x^7 + x^6 + 2*x^5 + 2*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -2938106439,
        x^10 - 4*x^9 + 6*x^8 - 6*x^7 + 9*x^6 - 11*x^5 + 7*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2938133897,
        x^10 - 4*x^9 + 7*x^8 - 7*x^7 + 4*x^6 - 2*x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        -2938139327,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 3*x^6 - x^5 + 2*x^2 + 2*x + 1
    ],
    [
        2938428697,
        x^10 - x^9 + x^8 + 3*x^7 - 7*x^6 + 6*x^5 - 8*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        2938519369,
        x^10 - 3*x^8 - x^7 + x^6 + 2*x^5 + 4*x^4 + x^3 - 3*x^2 - 2*x - 1
    ],
    [
        -2939432767,
        x^10 - x^9 - 2*x^8 + 4*x^7 + 2*x^6 - 5*x^5 + x^4 + 3*x^3 + 1
    ],
    [
        -2939663583,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 8*x^6 - 15*x^5 + 20*x^4 - 17*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -2939827823,
        x^10 - x^9 + 3*x^8 - x^7 + 3*x^6 + 4*x^4 + 3*x^2 + x + 1
    ],
    [
        -2940041087,
        x^10 - x^9 + x^8 + x^7 + 2*x^6 + 4*x^5 + 3*x^4 + x^3 - x + 1
    ],
    [
        -2941153871,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 8*x^6 - 8*x^5 + 4*x^4 + x^2 - 2*x + 1
    ],
    [
        2941522657,
        x^10 - x^9 - 2*x^8 + 4*x^6 + x^5 - 3*x^4 - x^3 + 2*x^2 + x - 1
    ],
    [
        -2941771687,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 4*x^6 - 3*x^5 - 2*x^4 + 3*x^3 + x^2 - 2*x + 1
    ],
    [
        -2941840863,
        x^10 - x^9 + 6*x^5 + 9*x^4 + 9*x^3 + 9*x^2 + 5*x + 1
    ],
    [
        -2942387039,
        x^10 - x^9 + x^8 - x^7 + 2*x^6 - 3*x^5 + 6*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2943363023,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 2*x^6 - x^5 + 2*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2943566809,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 3*x^6 - 4*x^5 + 2*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        -2944371967,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 7*x^6 - 5*x^5 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -2944486327,
        x^10 - x^9 + 3*x^8 - x^7 + 3*x^6 + 2*x^5 + 4*x^4 + 4*x^3 + 4*x^2 + 3*x + 1
    ],
    [
        -2944836567,
        x^10 - 2*x^9 - 4*x^8 + 9*x^7 + 6*x^6 - 17*x^5 - x^4 + 13*x^3 - 2*x^2 - 3*x + 1
    ],
    [
        -2944983055,
        x^10 - x^9 + 3*x^8 - x^7 + x^6 + x^5 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2945903993,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 + 2*x^6 + x^5 - 2*x^3 + x^2 + 2*x - 1
    ],
    [
        -2946412831,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + 2*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -2946617119,
        x^10 + x^8 + 2*x^6 - x^5 + 4*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        2946887849,
        x^10 - x^9 + x^7 - x^6 - x^5 + 2*x^4 - x^3 - x^2 + x - 1
    ],
    [
        -2947338599,
        x^10 - x^9 - x^7 + 3*x^6 - x^5 - x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2947426991,
        x^10 + x^8 - 2*x^7 + x^6 - 2*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -2947614543,
        x^10 - x^9 - x^8 + 2*x^7 - x^5 + 5*x^4 + 2*x^2 + x + 1
    ],
    [
        2947767049,
        x^10 - 2*x^9 - x^8 + 4*x^7 + x^6 - 5*x^5 + x^4 + 3*x^3 - 3*x^2 + x + 1
    ],
    [
        -2948044167,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 8*x^5 + 14*x^4 - 17*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        2948289313,
        x^10 - x^9 - 2*x^8 + 5*x^7 - x^6 - 5*x^5 + 4*x^4 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        -2948638127,
        x^10 - x^8 - 3*x^7 + 2*x^6 + 5*x^5 + 3*x^4 - 3*x^3 - 3*x^2 + 1
    ],
    [
        -2949833447,
        x^10 - 2*x^8 - 2*x^7 + 3*x^6 + 3*x^5 - 2*x^4 + x^3 - 2*x + 1
    ],
    [
        -2949963127,
        x^10 - 4*x^9 + 9*x^8 - 11*x^7 + 10*x^6 - 7*x^5 + 8*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        -2950282711,
        x^10 - 2*x^9 + 4*x^8 - 2*x^7 - x^6 + 6*x^5 - 5*x^4 + 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        2950389161,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 7*x^5 - 13*x^4 + 15*x^3 - 11*x^2 + 5*x - 1
    ],
    [
        -2950493607,
        x^10 - 4*x^9 + 3*x^8 + 8*x^7 - 13*x^6 - x^5 + 11*x^4 - 5*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2950594423,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 3*x^5 + 5*x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        -2951530079,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^6 + x^5 + 4*x^4 - x^3 - 2*x^2 + 1
    ],
    [
        2951568257,
        x^10 - x^9 - 2*x^8 + 2*x^7 - x^6 + 2*x^4 - x^3 + 2*x^2 - 1
    ],
    [
        2952471689,
        x^10 - x^9 - 3*x^7 + 5*x^6 - x^5 + 2*x^4 - 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2952765919,
        x^10 - 2*x^9 + 3*x^7 - 4*x^6 + 2*x^5 + x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -2952861671,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 - 2*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        -2953351487,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 5*x^5 + 2*x^4 + 4*x^3 - 3*x^2 - x + 2
    ],
    [
        -2953378055,
        x^10 + x^8 + 2*x^6 - x^5 + x^4 - x^3 + x^2 - x + 1
    ],
    [
        -2953669231,
        x^10 - x^8 + 2*x^6 - x^5 - x^4 - 2*x^3 + x^2 + 2*x + 1
    ],
    [
        -2953997047,
        x^10 - x^9 + x^8 + 3*x^7 - 5*x^6 + 5*x^5 - 6*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        2954058697,
        x^10 - x^9 + x^8 - 4*x^7 + 3*x^6 - 2*x^5 + 4*x^4 - x^3 - x - 1
    ],
    [
        2954578481,
        x^10 - x^9 + x^8 + 2*x^7 - 5*x^6 + 8*x^5 - 6*x^4 + 5*x^3 + x + 1
    ],
    [
        2954959409,
        x^10 - x^9 - x^6 + 6*x^5 - 9*x^4 + 9*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -2955072559,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 4*x^6 + 6*x^5 - 2*x^4 - 4*x^3 + 8*x^2 - 5*x + 1
    ],
    [
        2955200873,
        x^10 - 2*x^8 - 3*x^7 + 4*x^5 + 5*x^4 + 2*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        2956007321,
        x^10 - 3*x^9 + 3*x^8 - x^7 - 2*x^5 + 5*x^4 - 3*x^3 - x^2 + 3*x - 1
    ],
    [
        2956259161,
        x^10 - 2*x^9 + 3*x^8 - 6*x^7 + 8*x^6 - 7*x^5 + 8*x^4 - 7*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2956359919,
        x^10 - x^9 - 3*x^6 + x^5 + 2*x^4 - 2*x^3 + x^2 + 3*x + 1
    ],
    [
        2956636313,
        x^10 - x^9 - x^7 - x^6 + 3*x^5 - 2*x^4 + 3*x^3 - 3*x^2 + x - 1
    ],
    [
        -2956843055,
        x^10 - 2*x^9 + x^8 + 2*x^6 - 6*x^5 + 10*x^4 - 10*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -2957398807,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 2*x^6 - x^5 + 2*x^2 - 2*x + 1
    ],
    [
        2957830217,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 2*x^4 - 3*x^3 + x^2 - 2*x + 1
    ],
    [
        2958284129,
        x^10 - 2*x^9 + 6*x^7 - 6*x^6 - 3*x^5 + 9*x^4 - 4*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -2958390671,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 12*x^5 + 11*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2958586799,
        x^10 - 2*x^8 + 4*x^6 - 2*x^5 - 2*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        2958938713,
        x^10 + x^8 - x^7 + x^6 - x^4 - x^2 + 2*x - 1
    ],
    [
        -2959062047,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 6*x^5 + 5*x^4 - 4*x^3 + 2*x^2 + 1
    ],
    [
        -2959121911,
        x^10 - x^9 + x^8 - x^6 + 2*x^5 + x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2960268039,
        x^10 - 3*x^9 + 2*x^8 - x^7 + 7*x^6 - 9*x^5 + 4*x^4 - 5*x^3 + 4*x^2 + 1
    ],
    [
        2960565625,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 3*x^6 - x^5 + 2*x^4 - x^3 + x^2 + x - 1
    ],
    [
        2961317137,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 3*x^2 - 1
    ],
    [
        -2961899327,
        x^10 - 2*x^9 + x^8 - 2*x^7 + 5*x^6 - 3*x^5 - 2*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -2961936783,
        x^10 - 4*x^9 + 7*x^8 - 9*x^7 + 9*x^6 - 4*x^5 - x^4 + 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -2962022191,
        x^10 - x^9 - 3*x^8 + 7*x^7 - x^6 - 10*x^5 + 11*x^4 - 2*x^3 - 2*x^2 + 1
    ],
    [
        2962339417,
        x^10 - x^9 + x^8 - 2*x^4 + 2*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        2962838321,
        x^10 - x^9 + 3*x^7 - 2*x^6 - x^5 + x^4 + 4*x^3 - 8*x^2 + 5*x - 1
    ],
    [
        -2963454607,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 6*x^6 - 2*x^5 - 2*x^4 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        -2963674071,
        x^10 - 2*x^9 + 5*x^7 - 5*x^6 - 2*x^5 + 6*x^4 - 3*x^3 + x + 1
    ],
    [
        2963773601,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 10*x^5 + 7*x^4 - 3*x^3 + 2*x - 1
    ],
    [
        2963851321,
        x^10 - x^9 - 2*x^8 - x^7 + 2*x^6 + 3*x^5 + 3*x^4 - 4*x^2 - x - 1
    ],
    [
        2963979041,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 3*x^5 - x^4 - 3*x^3 + 2*x^2 - 5*x + 1
    ],
    [
        -2964808207,
        x^10 - x^9 + 3*x^7 - 4*x^6 + 2*x^5 + 2*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2964828663,
        x^10 - x^8 - x^7 - 2*x^6 - 3*x^5 + x^4 + 4*x^3 + 4*x^2 + 3*x + 1
    ],
    [
        -2965069999,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - x^5 + 2*x^4 + 2*x^2 + x + 1
    ],
    [
        2965403233,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 3*x^6 - 2*x^5 + x^4 - x^3 - x^2 - x - 1
    ],
    [
        -2966491391,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 5*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2966757361,
        x^10 - 2*x^9 + 5*x^8 - 9*x^7 + 11*x^6 - 14*x^5 + 12*x^4 - 9*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2966976167,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^6 + x^4 + x^3 + 1
    ],
    [
        -2967184791,
        x^10 - 3*x^8 - 3*x^7 + 6*x^6 + 5*x^5 - 3*x^4 - 6*x^3 + 3*x + 1
    ],
    [
        -2967477991,
        x^10 - 3*x^9 + 6*x^8 - 5*x^7 + 2*x^6 + 2*x^5 - x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2967673847,
        x^10 - x^7 - x^6 + 4*x^4 + x^3 - 4*x^2 - x + 2
    ],
    [
        2968548841,
        x^10 - x^9 + x^8 - 3*x^7 + 4*x^6 - 3*x^5 - 4*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        2968579729,
        x^10 - x^9 + x^8 + x^7 - x^4 + x^3 - x^2 - x - 1
    ],
    [
        -2968787071,
        x^10 - x^9 + x^8 - 4*x^7 + 4*x^6 - 3*x^5 + 5*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -2969935679,
        x^10 - x^9 + 2*x^8 - 5*x^7 + 5*x^6 - 7*x^5 + 8*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2970392593,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 3*x^6 + 2*x^5 - 7*x^4 + 10*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        -2970532543,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 - x^6 + 4*x^5 - 2*x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2971170481,
        x^10 - 3*x^9 + x^8 + 4*x^7 - 2*x^6 - 4*x^5 + 4*x^4 - x^3 - 4*x^2 + 4*x - 1
    ],
    [
        2971280201,
        x^10 - 2*x^9 - x^8 + 5*x^7 - x^6 - 5*x^5 + 4*x^4 + x^3 - 3*x^2 + x + 1
    ],
    [
        -2971436319,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 6*x^6 - 2*x^5 + 7*x^4 + x^3 + 5*x^2 + x + 1
    ],
    [
        -2972859047,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 4*x^6 - 8*x^5 + 8*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        2972889881,
        x^10 - 2*x^8 - 3*x^7 + x^6 + 4*x^5 + 3*x^4 - 2*x^2 - 1
    ],
    [
        2972926945,
        x^10 - 3*x^8 - x^7 + 5*x^6 + x^5 - 6*x^4 - 3*x^3 + 2*x^2 - 1
    ],
    [
        2973001601,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 7*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2973047729,
        x^10 - 3*x^8 - x^7 + 5*x^6 + 4*x^5 - 4*x^4 - 5*x^3 + 3*x + 1
    ],
    [
        -2973553327,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 3*x^6 + 7*x^5 - 6*x^4 + x^3 + 4*x^2 - 5*x + 2
    ],
    [
        -2974162879,
        x^10 + x^8 - x^7 + 2*x^6 + 2*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2974177321,
        x^10 - 4*x^9 + 5*x^8 + 2*x^7 - 10*x^6 + 7*x^5 + 2*x^4 - 4*x^3 + x^2 + 1
    ],
    [
        -2975713927,
        x^10 - 2*x^9 + 5*x^8 - 9*x^7 + 12*x^6 - 15*x^5 + 15*x^4 - 12*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -2976258071,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - x^5 + 3*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2977234903,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 6*x^5 + 7*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2977262487,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 3*x^6 - 6*x^5 + 5*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        2977677649,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 - 3*x^4 + 3*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -2977734879,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 - x^5 + x^4 - 2*x^3 + 2*x + 1
    ],
    [
        -2977789063,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 6*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -2977963055,
        x^10 - x^8 - x^7 - x^5 + 2*x^4 + 2*x^3 - x + 1
    ],
    [
        -2978771247,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 17*x^6 - 15*x^5 + 10*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        2978875225,
        x^10 - x^9 - 2*x^8 + 2*x^7 + x^5 + 2*x^4 - 3*x^3 - x^2 + x - 1
    ],
    [
        -2978988759,
        x^10 - 3*x^9 + 6*x^8 - 6*x^7 + 3*x^6 + x^5 - 3*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2979111481,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 9*x^6 - 8*x^5 + 6*x^4 - x^3 - 2*x + 1
    ],
    [
        2979510337,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 3*x^6 - x^5 - 2*x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        2981778337,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - x^6 + 3*x^5 - 4*x^4 + 3*x^3 - 2*x^2 + x - 1
    ],
    [
        2981827753,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 2*x^6 - 2*x^4 - 3*x^3 + 2*x^2 + x + 1
    ],
    [
        -2981842967,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 9*x^6 - 8*x^5 + 6*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -2981944111,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 9*x^6 - 8*x^5 + 10*x^4 - 7*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2981951321,
        x^10 - 2*x^9 - 2*x^8 + 6*x^7 + x^6 - 8*x^5 + x^4 + 5*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2982182639,
        x^10 - 2*x^9 + 3*x^8 - 6*x^7 + 8*x^6 - 8*x^5 + 9*x^4 - 6*x^3 + 4*x^2 + 1
    ],
    [
        -2982313879,
        x^10 - x^9 - x^7 + 4*x^6 - 4*x^5 + x^4 - x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -2982865247,
        x^10 - x^9 + 3*x^8 + x^7 + 5*x^5 + 3*x^4 + x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -2983755767,
        x^10 - 4*x^9 + 10*x^8 - 18*x^7 + 26*x^6 - 31*x^5 + 31*x^4 - 24*x^3 + 15*x^2 - 7*x + 2
    ],
    [
        -2984412735,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 3*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        -2984458391,
        x^10 - 3*x^8 - 2*x^7 + x^6 + 3*x^5 + 2*x^4 + 3*x^3 + 3*x^2 + 1
    ],
    [
        2984848169,
        x^10 - x^9 - x^8 - 2*x^7 + 3*x^6 + 2*x^5 - x^4 - 2*x^2 + x - 1
    ],
    [
        -2986280335,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 3*x^4 - x^3 + 1
    ],
    [
        -2986402031,
        x^10 - 2*x^8 - 2*x^7 + 2*x^6 + 3*x^5 - x^4 - 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        2986580561,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 5*x^4 - x^3 - 5*x^2 - x + 1
    ],
    [
        2986586401,
        x^10 - x^9 - 2*x^8 + 6*x^7 - x^6 - 7*x^5 + 6*x^4 + 2*x^3 - 4*x^2 + 1
    ],
    [
        -2987590959,
        x^10 + 3*x^8 - x^7 + 9*x^6 - 10*x^5 + 16*x^4 - 12*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        2987714801,
        x^10 - x^9 - 2*x^8 + 3*x^7 - x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -2988163343,
        x^10 - x^9 + x^7 - x^6 - x^5 + 3*x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        -2988634887,
        x^10 - 3*x^9 + 8*x^8 - 14*x^7 + 23*x^6 - 27*x^5 + 29*x^4 - 23*x^3 + 14*x^2 - 5*x + 1
    ],
    [
        2989495217,
        x^10 + x^8 - x^7 + x^6 + x^5 + x^3 - 2*x^2 - 1
    ],
    [
        -2989830143,
        x^10 - x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 10*x^5 + 8*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2989843673,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 13*x^6 - 10*x^5 + 7*x^4 - 3*x^3 + x^2 - x - 1
    ],
    [
        -2990089503,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - x^3 - x^2 + 1
    ],
    [
        -2991306391,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 4*x^6 - 4*x^5 + x^4 - 2*x^3 + 2*x^2 + x + 1
    ],
    [
        2991713833,
        x^10 - x^9 - 3*x^8 + 5*x^7 + 3*x^6 - 7*x^5 + x^4 + 4*x^3 - 3*x^2 + 1
    ],
    [
        -2992218479,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 2*x^5 + x^4 - 2*x^2 + x + 1
    ],
    [
        2992440625,
        x^10 - 4*x^9 + 7*x^8 - 9*x^7 + 9*x^6 - 5*x^5 + 2*x^4 + x^3 - 3*x^2 + x - 1
    ],
    [
        2992477273,
        x^10 - 2*x^8 - 3*x^7 + 2*x^6 + 4*x^5 - 4*x^3 - x^2 + 3*x - 1
    ],
    [
        -2992548511,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 3*x^6 - 3*x^5 + 12*x^4 - 14*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        2992717457,
        x^10 - x^9 + x^8 + 2*x^7 - 4*x^6 + 5*x^5 - x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -2992880087,
        x^10 - x^9 - 2*x^8 + x^7 + 2*x^6 - 2*x^5 + 2*x^3 + x^2 - x + 1
    ],
    [
        2992906721,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 4*x^6 - 4*x^5 + 7*x^4 - 4*x^2 + x + 1
    ],
    [
        -2992937599,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 6*x^5 + 7*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -2993530087,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 - x^6 + 3*x^5 - 3*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2993697121,
        x^10 - 3*x^9 + 4*x^8 - 6*x^6 + 6*x^5 - 4*x^3 + x^2 + x - 1
    ],
    [
        -2994485607,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 6*x^3 + 7*x^2 - 5*x + 2
    ],
    [
        -2994631511,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 9*x^6 - 13*x^5 + 15*x^4 - 12*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -2995475823,
        x^10 - 4*x^9 + 6*x^8 - 7*x^7 + 10*x^6 - 10*x^5 + 8*x^4 - 7*x^3 + 3*x^2 + 1
    ],
    [
        2996424841,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 - x^5 - 3*x^4 + 2*x^3 - x^2 + 2*x - 1
    ],
    [
        -2996689823,
        x^10 - 2*x^8 + x^6 - x^4 - x^3 + x^2 + x + 1
    ],
    [
        -2997209807,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 6*x^5 + 5*x^4 - 4*x^3 + 3*x^2 + 1
    ],
    [
        -2997417879,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 - x^6 + 6*x^5 - 3*x^4 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        2997645353,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 8*x^6 - 6*x^5 + 2*x^4 - 3*x^2 + 3*x - 1
    ],
    [
        2998024129,
        x^10 - x^9 + 2*x^7 - 2*x^6 - x^5 + 2*x^4 + 3*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        2998615937,
        x^10 - x^9 + x^8 - x^7 - 2*x^6 + x^5 - x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        -2999040239,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 + 5*x^5 - 5*x^4 + 4*x^2 - 3*x + 1
    ],
    [
        -2999231327,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 6*x^6 - 7*x^5 - 3*x^4 + 7*x^3 - x^2 - 2*x + 1
    ],
    [
        -2999348271,
        x^10 + 3*x^8 - 3*x^7 + 7*x^6 - 8*x^5 + 9*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -3000190023,
        x^10 + 2*x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 7*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -3000359111,
        x^10 - x^9 + x^8 + x^7 + 2*x^6 + x^4 + 3*x^3 + 4*x^2 + 3*x + 1
    ],
    [
        3000558713,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 4*x^6 + 7*x^5 - 2*x^4 - 6*x^3 + 4*x^2 + x - 1
    ],
    [
        -3000850583,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 3*x^6 - 5*x^5 + 7*x^4 - 6*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3001501463,
        x^10 - x^9 + 2*x^7 + 3*x^6 - 2*x^5 - 2*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        3001969777,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 13*x^6 - 14*x^5 + 12*x^4 - 9*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3001987111,
        x^10 - 2*x^9 + 6*x^8 - 11*x^7 + 16*x^6 - 20*x^5 + 20*x^4 - 15*x^3 + 9*x^2 - 3*x + 1
    ],
    [
        3002175689,
        x^10 + 2*x^8 - 4*x^7 + x^6 - 7*x^5 + 3*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3002446679,
        x^10 - x^9 - x^8 + 3*x^7 + 2*x^6 - 6*x^5 + 3*x^4 + 3*x^3 - 4*x^2 - x + 2
    ],
    [
        -3002527183,
        x^10 - x^9 + x^7 - 2*x^5 + x^4 + x^3 + 1
    ],
    [
        -3003539887,
        x^10 - 2*x^8 + 5*x^6 - 2*x^5 - 5*x^4 + 5*x^3 + 3*x^2 - 4*x + 1
    ],
    [
        -3003698943,
        x^10 - x^9 + x^8 - x^7 + 5*x^6 - 4*x^5 + 3*x^4 + 2*x^2 + 1
    ],
    [
        3003960529,
        x^10 - 3*x^8 + 4*x^6 - x^5 - 2*x^4 + x^3 - x^2 - x + 1
    ],
    [
        -3004740247,
        x^10 - x^9 - x^7 + 2*x^6 + x^5 - x^3 - x^2 + x + 1
    ],
    [
        -3004801639,
        x^10 - 3*x^8 - x^7 + 5*x^6 + 2*x^5 - 4*x^4 - x^3 + 5*x^2 + 4*x + 1
    ],
    [
        3005754209,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 3*x^6 - 3*x^5 + 4*x^4 - x^3 - x^2 + x - 1
    ],
    [
        -3005985087,
        x^10 - x^9 + 2*x^8 - x^7 + 4*x^6 - 6*x^5 + 7*x^4 - 4*x^3 - 4*x^2 + 2*x + 1
    ],
    [
        3006018577,
        x^10 - 2*x^9 - x^8 + 2*x^7 + 3*x^6 - x^5 - 3*x^4 - x^3 + 2*x + 1
    ],
    [
        -3006485487,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 2*x^6 - 2*x^5 + x^4 + 2*x^3 - 3*x^2 + 1
    ],
    [
        -3007194031,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 3*x^6 - x^5 - 2*x^4 + 3*x^3 - x^2 + 1
    ],
    [
        3007263793,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 5*x^6 - 5*x^5 + 2*x^4 - 3*x^3 + 2*x^2 - 1
    ],
    [
        -3007605551,
        x^10 - 2*x^9 + 4*x^7 - 4*x^6 + 4*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        3008062633,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 10*x^5 + 8*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -3008070647,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 11*x^6 - 12*x^5 + 13*x^4 - 12*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -3008096287,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 12*x^5 + 9*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        -3008206847,
        x^10 - x^9 + x^7 + x^6 - x^5 + x^3 + x^2 - x + 1
    ],
    [
        -3008390863,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 5*x^5 + 4*x^4 - 2*x^3 + 2*x^2 + x + 1
    ],
    [
        3008478577,
        x^10 - 2*x^9 + 2*x^8 - 4*x^6 + 7*x^5 - 4*x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -3008695271,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 5*x^5 + 7*x^4 - 4*x^3 + 4*x^2 + 1
    ],
    [
        3008813417,
        x^10 - 2*x^9 + x^7 - x^4 + 2*x^3 - x^2 - 2*x + 1
    ],
    [
        -3009247119,
        x^10 - x^9 - x^6 - 4*x^5 - x^4 + 4*x^3 + 5*x^2 + 3*x + 1
    ],
    [
        -3009283359,
        x^10 - 3*x^9 + 9*x^8 - 15*x^7 + 23*x^6 - 24*x^5 + 21*x^4 - 14*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -3009742223,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - x^5 + 4*x^4 - x^3 + x^2 - x + 1
    ],
    [
        -3009875047,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 9*x^5 + 9*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        3010152449,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 6*x^6 - 5*x^5 + 5*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3010315625,
        x^10 - 2*x^9 + 3*x^7 - 5*x^6 + 4*x^5 - x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -3011134743,
        x^10 - x^9 - x^8 - x^7 + 2*x^6 - x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -3011454031,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 13*x^6 - 12*x^5 + 9*x^4 - 7*x^3 + 5*x^2 - x + 1
    ],
    [
        -3012288679,
        x^10 - x^9 - 2*x^8 + x^7 + x^6 + x^5 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        3012799481,
        x^10 - 2*x^9 + 3*x^7 - 3*x^6 + 2*x^5 - 3*x^4 + 2*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        3012907049,
        x^10 - 3*x^9 + 3*x^8 - 2*x^7 + 3*x^6 - 6*x^5 + 5*x^4 + 2*x^2 - 3*x + 1
    ],
    [
        3013037761,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 - 2*x^6 + 9*x^5 - 13*x^4 + 12*x^3 - 8*x^2 + 3*x - 1
    ],
    [
        3013171713,
        x^10 - x^9 - 2*x^8 + 5*x^7 - 2*x^6 - 4*x^5 + 7*x^4 - 3*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        -3013255319,
        x^10 - x^9 + 3*x^8 + 4*x^6 + 6*x^4 + x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -3013971039,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 20*x^6 - 19*x^5 + 17*x^4 - 14*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        3014401441,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 3*x^6 - 6*x^4 + 9*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        3014625553,
        x^10 - 3*x^9 + 8*x^8 - 14*x^7 + 19*x^6 - 21*x^5 + 16*x^4 - 11*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -3014773831,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 16*x^6 - 18*x^5 + 17*x^4 - 13*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        3014952121,
        x^10 - x^9 + x^8 + x^7 - 3*x^6 + 2*x^5 - 3*x^4 - 2*x^3 - 3*x^2 - 1
    ],
    [
        -3015147919,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 6*x^5 + 6*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -3015368775,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 6*x^6 - 9*x^5 + 11*x^4 - 4*x^3 + 6*x^2 - x + 1
    ],
    [
        -3015778807,
        x^10 - x^9 + x^8 - x^7 + 2*x^6 - x^5 + 2*x^4 + x + 1
    ],
    [
        -3016888559,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 5*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -3016968559,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 6*x^5 + 5*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        -3017216191,
        x^10 - x^9 - x^7 + 4*x^6 - 3*x^5 + x^4 + 4*x^2 - 4*x + 1
    ],
    [
        -3017800719,
        x^10 - 2*x^8 - 3*x^7 + 4*x^6 + 2*x^5 - 3*x^4 - 2*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -3018470183,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 3*x^4 + x^3 + 4*x^2 + 1
    ],
    [
        3018840625,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 3*x^5 - x^4 + 2*x^3 - x^2 + 2*x - 1
    ],
    [
        -3019044607,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 5*x^6 + 4*x^5 + x^4 - 2*x^3 + 1
    ],
    [
        3019523761,
        x^10 - 2*x^8 - 3*x^7 + 5*x^5 + 4*x^4 - 2*x^2 - 3*x - 1
    ],
    [
        -3019823927,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 18*x^6 - 19*x^5 + 16*x^4 - 10*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -3020075199,
        x^10 - 2*x^9 - 2*x^8 + 6*x^7 + 4*x^6 - 9*x^5 - 7*x^4 + 6*x^3 + 10*x^2 + 5*x + 1
    ],
    [
        3020241241,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 5*x^6 + 2*x^4 - 2*x^3 + x + 1
    ],
    [
        -3020261823,
        x^10 - 2*x^9 + 6*x^7 - 8*x^6 - 5*x^5 + 11*x^4 - 4*x^2 + x + 1
    ],
    [
        -3021164479,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 17*x^6 - 20*x^5 + 19*x^4 - 15*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        3021227177,
        x^10 - 3*x^9 + 3*x^8 - 4*x^6 + 6*x^5 - 2*x^4 - 2*x^3 + 2*x^2 - x - 1
    ],
    [
        -3021695191,
        x^10 - x^9 + 3*x^6 - 4*x^5 + x^4 + 2*x^3 - x^2 + 1
    ],
    [
        -3021949831,
        x^10 - x^9 + x^8 + x^7 - x^6 - x^5 + 2*x^4 - x^3 - x^2 + x + 1
    ],
    [
        3022092041,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 2*x^2 + x - 1
    ],
    [
        -3022134767,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^6 + 5*x^5 - x^4 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        3023202937,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 2*x^6 + 4*x^5 - 5*x^4 + 7*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -3023621119,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 7*x^6 - 3*x^5 + 8*x^4 - 2*x^3 + 5*x^2 + 1
    ],
    [
        -3024270847,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 18*x^6 - 18*x^5 + 16*x^4 - 12*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -3024322327,
        x^10 - 4*x^9 + 9*x^8 - 16*x^7 + 23*x^6 - 27*x^5 + 25*x^4 - 19*x^3 + 12*x^2 - 5*x + 2
    ],
    [
        -3025198327,
        x^10 - 2*x^6 + 2*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        -3025283175,
        x^10 - 3*x^9 + 8*x^7 - 7*x^6 - 5*x^5 + 10*x^4 - 4*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -3025539863,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 9*x^5 + 9*x^4 - 9*x^3 + 7*x^2 - 5*x + 2
    ],
    [
        -3025997111,
        x^10 - x^9 + x^8 + x^7 - 3*x^6 + 2*x^5 + x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -3026096119,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -3026413079,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 4*x^6 - 3*x^5 + 5*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -3027004439,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 7*x^6 - 6*x^5 + 8*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -3027009919,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 7*x^6 - 9*x^5 + 10*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -3027043631,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 3*x^6 - x^5 - 2*x^4 + 2*x^3 - x^2 - x + 2
    ],
    [
        -3027487671,
        x^10 - 4*x^9 + 4*x^8 + 6*x^7 - 15*x^6 + 4*x^5 + 13*x^4 - 9*x^3 - 3*x^2 + 3*x + 1
    ],
    [
        -3027495759,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3027775529,
        x^10 - 3*x^9 + 5*x^8 - 3*x^7 - 3*x^6 + 8*x^5 - 7*x^4 + 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -3028266799,
        x^10 + x^8 + 2*x^6 - x^5 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        3028513001,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 2*x^6 + x^5 - 2*x^4 + x^2 - 2*x + 1
    ],
    [
        -3029062639,
        x^10 - x^9 + x^8 - 3*x^7 + x^6 + 2*x^4 + x^3 - 2*x + 1
    ],
    [
        -3030106239,
        x^10 - x^9 - 2*x^8 + x^7 + 6*x^6 - 7*x^4 - 5*x^3 + 3*x^2 + 4*x + 1
    ],
    [
        3030555929,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 3*x^6 - 2*x^5 + 4*x^4 - 3*x^3 - 2*x^2 + 1
    ],
    [
        -3030646559,
        x^10 - 2*x^9 + 5*x^7 - 5*x^6 - 2*x^5 + 7*x^4 - 2*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        3031015081,
        x^10 - 4*x^9 + 7*x^8 - 9*x^7 + 11*x^6 - 11*x^5 + 10*x^4 - 9*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3031320727,
        x^10 + x^8 + x^6 - 4*x^5 + 6*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -3031336791,
        x^10 - 2*x^7 - 2*x^6 + x^5 + x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        3031350617,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 3*x^6 - 3*x^5 + 4*x^4 + 2*x^3 - 4*x^2 + x + 1
    ],
    [
        -3031429063,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 14*x^6 - 14*x^5 + 11*x^4 - 6*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3031443703,
        x^10 - 2*x^9 + 2*x^8 + 2*x^4 + x + 1
    ],
    [
        3031574489,
        x^10 - 2*x^9 - x^8 + 5*x^7 - x^6 - 5*x^5 + x^4 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        3031818593,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 7*x^6 - x^5 - 6*x^4 + 10*x^3 - 9*x^2 + 5*x - 1
    ],
    [
        3032032529,
        x^10 - x^8 - 2*x^7 + x^6 + 5*x^5 + x^4 - 5*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -3032298559,
        x^10 - x^9 - x^6 - 3*x^5 + x^4 + x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -3032394327,
        x^10 - x^9 - 2*x^8 + 2*x^7 - 2*x^6 - 3*x^5 + 8*x^4 + 5*x^3 - 4*x^2 - 2*x + 1
    ],
    [
        -3032394327,
        x^10 - 3*x^9 + 7*x^8 - 9*x^7 + 12*x^6 - 14*x^5 + 19*x^4 - 19*x^3 + 13*x^2 - 5*x + 1
    ],
    [
        -3034012351,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 4*x^6 + x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -3034098359,
        x^10 - x^9 - x^8 + x^7 + 3*x^6 - x^5 - 3*x^4 - 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -3034260487,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 2*x^6 + 2*x^5 - x^3 + 3*x^2 - x + 1
    ],
    [
        -3034407127,
        x^10 - 2*x^8 - x^7 + 3*x^6 + 2*x^5 - 3*x^4 - 3*x^3 + x^2 + 2*x + 1
    ],
    [
        -3034434431,
        x^10 - x^8 - x^7 - x^4 + 3*x^2 + 2*x + 1
    ],
    [
        3034647601,
        x^10 - x^9 + x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 2*x^4 - x^3 + x^2 + x - 1
    ],
    [
        -3034763575,
        x^10 - x^9 + x^8 + x^6 - x^5 + x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -3034855927,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 4*x^6 - 2*x^5 + 6*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        3034942841,
        x^10 - x^9 - x^6 - x^5 + 2*x^3 + 1
    ],
    [
        3035321257,
        x^10 - 2*x^8 - x^7 + 3*x^5 + 5*x^4 + 3*x^3 + x^2 - 1
    ],
    [
        3036267737,
        x^10 - 2*x^8 - 3*x^7 - x^6 + 3*x^5 + x^4 - 5*x^3 + 2*x - 1
    ],
    [
        3036596201,
        x^10 - 3*x^9 + 3*x^8 - 2*x^7 + x^6 + 2*x^4 - x^3 - 2*x^2 + x - 1
    ],
    [
        -3037369919,
        x^10 - x^9 - 2*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3038224031,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 10*x^6 - 9*x^5 + 5*x^4 + 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -3038279927,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 2*x^5 + x^4 + 2*x^2 - 2*x + 1
    ],
    [
        3038351473,
        x^10 - x^9 - x^7 + 2*x^5 + x^4 + x^3 - 2*x^2 - x - 1
    ],
    [
        3038891329,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 + x^6 + x^5 - 3*x^4 + 2*x^3 - 3*x^2 - 1
    ],
    [
        -3039171487,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 6*x^5 + 6*x^4 - 5*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3039556841,
        x^10 - 3*x^9 + 7*x^7 - 3*x^6 - 8*x^5 + 4*x^4 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        -3039754927,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 + x^5 + 2*x^4 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -3039947207,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 7*x^6 - 3*x^5 + x^4 + 2*x^3 + x^2 + 1
    ],
    [
        -3040016951,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -3040181407,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - 3*x^5 + 5*x^4 - 5*x^2 + x + 2
    ],
    [
        -3040365743,
        x^10 - x^9 + x^8 + x^7 - x^6 + 2*x^5 + x^2 - x + 1
    ],
    [
        -3040437287,
        x^10 - 2*x^8 - x^7 + 2*x^6 - x^4 + x^2 + 1
    ],
    [
        3042001433,
        x^10 + 2*x^8 - 3*x^7 + 2*x^6 - 3*x^5 + 3*x^4 - 2*x^3 - x^2 - 2*x - 1
    ],
    [
        3042654233,
        x^10 - 4*x^8 - 2*x^7 + 6*x^6 + 5*x^5 - 2*x^4 - 5*x^3 - 2*x^2 + x + 1
    ],
    [
        -3043115711,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 9*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        3043135393,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 - 2*x^4 + 2*x^3 + x^2 - x - 1
    ],
    [
        3043357921,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 2*x^6 + x^5 - 5*x^4 + 6*x^3 - 2*x^2 - x + 1
    ],
    [
        3044035177,
        x^10 - x^8 - x^7 + 6*x^5 + 2*x^4 - 3*x^2 - x + 1
    ],
    [
        -3044376223,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 10*x^6 - 10*x^5 + 9*x^4 - 5*x^3 + 3*x^2 - x + 1
    ],
    [
        -3044815135,
        x^10 - 2*x^7 + x^6 + 3*x^4 + x^2 - x + 1
    ],
    [
        -3045618007,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 18*x^6 - 19*x^5 + 17*x^4 - 13*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -3046053575,
        x^10 + 2*x^8 - x^7 + 4*x^6 - 2*x^5 + 3*x^4 - 4*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        3047512001,
        x^10 - x^9 + x^8 - x^7 + 2*x^6 - x^5 + 2*x^3 - 2*x^2 + x - 1
    ],
    [
        -3047884111,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3048604399,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 4*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -3048629231,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 17*x^6 - 16*x^5 + 14*x^4 - 11*x^3 + 8*x^2 - 5*x + 2
    ],
    [
        -3049154159,
        x^10 - 3*x^9 + 8*x^8 - 14*x^7 + 21*x^6 - 23*x^5 + 22*x^4 - 15*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        3049261561,
        x^10 - 2*x^9 + 3*x^8 - x^7 - x^6 + 2*x^5 - x^3 + 3*x^2 - 2*x - 1
    ],
    [
        -3050174279,
        x^10 + 3*x^8 - 3*x^7 + 6*x^6 - 7*x^5 + 7*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -3050774847,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - 3*x^6 + 7*x^5 - 4*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -3051141887,
        x^10 - 3*x^9 + 3*x^8 - x^7 + 3*x^6 - 7*x^5 + 7*x^4 - 2*x^3 + 1
    ],
    [
        -3052078503,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 2*x^6 + 4*x^4 - 4*x^3 + x^2 + x + 1
    ],
    [
        -3052943407,
        x^10 - 2*x^9 + 3*x^7 - x^6 - 3*x^5 + 6*x^4 - 6*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -3053335407,
        x^10 - x^9 + 2*x^8 + x^7 + x^6 + 3*x^5 + 2*x^4 + x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -3054039599,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 10*x^6 - 9*x^5 + 7*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -3054215599,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 4*x^6 + 7*x^5 - 4*x^4 - 2*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3054321073,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 5*x^6 + 4*x^5 + 2*x^4 - 3*x^3 - x^2 + x - 1
    ],
    [
        -3054826799,
        x^10 + 2*x^8 - x^7 + 3*x^6 + 3*x^4 + 2*x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -3055533671,
        x^10 + x^8 - x^7 + x^6 - x^5 - 3*x^3 + x^2 + x + 1
    ],
    [
        -3055673727,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 7*x^6 + 6*x^5 + x^4 - 6*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -3055720327,
        x^10 - 4*x^9 + 8*x^8 - 10*x^7 + 9*x^6 - 5*x^5 + 2*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        3055804249,
        x^10 - 4*x^8 - x^7 + 9*x^6 + 6*x^5 - 9*x^4 - 7*x^3 + 5*x^2 + 2*x - 1
    ],
    [
        3056135153,
        x^10 - 3*x^8 - 3*x^7 + 4*x^6 + 7*x^5 - x^4 - 7*x^3 - x^2 + 3*x + 1
    ],
    [
        -3056227767,
        x^10 - 3*x^9 + 3*x^8 - x^7 + 5*x^6 - 10*x^5 + 4*x^4 + 5*x^3 - 3*x^2 - x + 1
    ],
    [
        -3057201711,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 3*x^5 + 2*x^4 - 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -3057859007,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 4*x^6 - 3*x^5 + 2*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        3057901937,
        x^10 - x^9 - 2*x^8 + x^7 + 3*x^6 + x^5 - 4*x^4 - 2*x^3 + x^2 + 2*x + 1
    ],
    [
        -3058282663,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - x^5 + x^3 - 3*x + 2
    ],
    [
        3059030977,
        x^10 + 3*x^8 - 3*x^7 + 2*x^6 - 7*x^5 + x^4 - 3*x^3 + 3*x^2 + x + 1
    ],
    [
        3059416961,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 10*x^6 - 2*x^5 - 8*x^4 + 11*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        -3060619223,
        x^10 - x^9 + 3*x^8 + 4*x^5 - 2*x^4 + 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -3061919799,
        x^10 - x^9 + 3*x^8 - x^7 + 3*x^6 + x^5 + 4*x^4 + 2*x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -3063010103,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 11*x^5 + 12*x^4 - 11*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -3063300295,
        x^10 + x^8 - x^7 + 2*x^6 - x^5 + 2*x^4 - x^3 + x^2 + 1
    ],
    [
        -3063439023,
        x^10 - x^9 + 2*x^7 - 2*x^5 + 4*x^3 - 2*x + 1
    ],
    [
        3063760273,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - 5*x^6 + 4*x^5 + 2*x^4 - 3*x^3 - 1
    ],
    [
        -3063817975,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 4*x^5 + x^4 - 3*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3064000513,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 5*x^6 + 4*x^5 + x^4 - 3*x^3 + x + 1
    ],
    [
        -3064205927,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 14*x^6 - 14*x^5 + 12*x^4 - 7*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        3064815625,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - 6*x^6 + 11*x^5 - 5*x^4 - 3*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -3064847567,
        x^10 - x^8 - 2*x^7 + x^6 + 2*x^5 + 2*x^4 - x^3 - x^2 - x + 1
    ],
    [
        -3064984007,
        x^10 - x^9 - x^7 + x^6 + x^5 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -3065699567,
        x^10 - x^8 - 3*x^6 - 2*x^5 + 4*x^4 + x^3 + x^2 + 1
    ],
    [
        -3066054183,
        x^10 - x^9 - x^8 + x^7 - x^6 - 2*x^5 + 3*x^4 + x^3 + 2*x + 1
    ],
    [
        -3066212999,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 7*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -3067143791,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 - x^5 + 3*x^4 - 6*x^3 + 6*x^2 - 3*x + 2
    ],
    [
        -3067670151,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 7*x^6 - 4*x^5 + 10*x^4 - 6*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        3067771313,
        x^10 - 2*x^8 - x^7 + 2*x^5 + x^4 - 4*x^3 + 3*x + 1
    ],
    [
        -3067910039,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 4*x^6 + x^5 + 5*x^4 - 5*x^3 + x^2 + 1
    ],
    [
        3068500553,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 7*x^5 + 5*x^4 - x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -3068616239,
        x^10 - x^8 - 3*x^6 - 3*x^5 + 6*x^4 + 5*x^3 - 3*x^2 - 2*x + 1
    ],
    [
        -3069597071,
        x^10 - x^9 + 2*x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3070188103,
        x^10 - 4*x^9 + 8*x^8 - 10*x^7 + 10*x^6 - 9*x^5 + 9*x^4 - 9*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        -3070358703,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 7*x^6 - 4*x^5 - 10*x^4 + 8*x^2 + 5*x + 1
    ],
    [
        -3070390511,
        x^10 - x^9 + 4*x^7 - x^6 - 3*x^5 + 6*x^4 + 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -3071306447,
        x^10 - x^9 + x^8 - 3*x^6 + 6*x^5 - 3*x^4 - 2*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -3071425959,
        x^10 - 4*x^9 + 5*x^8 + 3*x^7 - 15*x^6 + 14*x^5 + 2*x^4 - 13*x^3 + 10*x^2 - 3*x + 1
    ],
    [
        3071462969,
        x^10 - x^9 - 3*x^8 + x^7 + 5*x^6 - x^4 - 2*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -3071807327,
        x^10 - x^9 - x^8 - x^7 + 2*x^6 + 4*x^5 - 2*x^4 - 3*x^3 + x + 1
    ],
    [
        -3071956671,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 17*x^6 - 21*x^5 + 24*x^4 - 20*x^3 + 12*x^2 - 4*x + 1
    ],
    [
        3072228857,
        x^10 + x^8 - x^7 + x^6 - x^5 + 2*x^3 - 2*x^2 + x - 1
    ],
    [
        -3072640959,
        x^10 - 2*x^9 + 5*x^8 - 9*x^7 + 11*x^6 - 13*x^5 + 12*x^4 - 7*x^3 + 5*x^2 - x + 1
    ],
    [
        -3073281095,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 10*x^6 - 12*x^5 + 12*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -3073584559,
        x^10 - x^9 - 2*x^8 + 4*x^6 + x^5 - 2*x^4 - 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -3074607743,
        x^10 - x^9 + x^7 - x^6 + x^5 - x^3 + x^2 - x + 1
    ],
    [
        -3074710295,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^6 + 4*x^5 - 3*x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        3075232001,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - x^4 + x^3 - 3*x^2 + x - 1
    ],
    [
        3075565361,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 6*x^6 - 4*x^5 - 7*x^4 + 3*x^3 + 5*x^2 - x - 1
    ],
    [
        -3075826367,
        x^10 - x^8 - 2*x^7 + 2*x^5 + 4*x^4 - 2*x^2 - x + 1
    ],
    [
        -3075885287,
        x^10 - 2*x^9 + 2*x^8 - 4*x^6 + 7*x^5 - 3*x^4 - 3*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3075976313,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 3*x^4 + 4*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        3076282537,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 4*x^6 - 3*x^5 + 6*x^4 - 3*x^3 - x^2 + x - 1
    ],
    [
        -3076307343,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 14*x^6 - 16*x^5 + 15*x^4 - 10*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -3076447367,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 2*x^5 + 3*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        3076592977,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 4*x^6 - 5*x^5 + 3*x^4 + x^3 - x - 1
    ],
    [
        -3078316663,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 6*x^5 + 6*x^4 - 5*x^3 + 2*x^2 - x + 1
    ],
    [
        -3078706231,
        x^10 + 3*x^8 - 2*x^7 + 4*x^6 - 2*x^5 + 2*x^4 - x^3 + x^2 - x + 2
    ],
    [
        -3078782039,
        x^10 - 3*x^9 + 7*x^8 - 13*x^7 + 17*x^6 - 20*x^5 + 19*x^4 - 14*x^3 + 9*x^2 - 3*x + 1
    ],
    [
        -3079430703,
        x^10 + 2*x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 6*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        3079638713,
        x^10 - 3*x^9 + x^8 + 6*x^7 - 5*x^6 - 6*x^5 + 6*x^4 + 4*x^3 - 4*x^2 - 2*x + 1
    ],
    [
        -3079773279,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 2*x^6 + 4*x^5 - x^4 - 3*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -3080537743,
        x^10 - 4*x^9 + 6*x^8 - 5*x^7 + 6*x^6 - 8*x^5 + 7*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        -3082832679,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 2*x^5 + x^4 - x^3 + x + 1
    ],
    [
        -3083306287,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 6*x^6 - 5*x^5 + 4*x^4 - x^3 - x + 1
    ],
    [
        -3083550687,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 - 2*x^5 + 5*x^4 - 3*x^3 - x^2 + x + 1
    ],
    [
        -3084285007,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 + x^6 + 2*x^4 - 3*x^3 + x + 1
    ],
    [
        3084661681,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - 3*x^5 - x^4 + 5*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        -3084956199,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 4*x^5 - x^2 + 1
    ],
    [
        3085193401,
        x^10 - x^7 - x^6 + 4*x^5 - 3*x^4 + 3*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        3085357481,
        x^10 + 4*x^8 - x^7 + 4*x^6 - 4*x^5 - x^4 - 4*x^3 - x^2 + 1
    ],
    [
        -3085440167,
        x^10 - x^9 + 2*x^8 + x^6 - 3*x^5 + 2*x^4 - 2*x^3 + 2*x^2 + x + 1
    ],
    [
        -3085501799,
        x^10 + x^8 + x^6 - x^5 + 3*x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3085509127,
        x^10 - 4*x^9 + 6*x^8 - 5*x^7 + 4*x^6 - 4*x^5 + 3*x^4 - 2*x^3 + 3*x^2 - 3*x + 2
    ],
    [
        -3086105103,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 3*x^6 - 2*x^5 + x^4 + 4*x^3 - 3*x^2 - x + 1
    ],
    [
        -3086163423,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 4*x^6 - x^5 + x^4 + x + 1
    ],
    [
        3086536841,
        x^10 + x^8 - x^7 + x^6 - 3*x^5 - x^4 - 2*x^3 - x^2 - 2*x - 1
    ],
    [
        3086760473,
        x^10 - 2*x^9 + 3*x^8 - x^7 - x^6 - x^5 + 2*x^4 - 3*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -3086769407,
        x^10 - 4*x^9 + 8*x^8 - 13*x^7 + 16*x^6 - 15*x^5 + 13*x^4 - 8*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -3086847431,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 14*x^6 - 16*x^5 + 16*x^4 - 12*x^3 + 7*x^2 - 2*x + 1
    ],
    [
        3087247697,
        x^10 + x^8 - 2*x^7 + 2*x^6 + x^5 - 4*x^4 - 5*x^3 + x^2 + 3*x + 1
    ],
    [
        -3087281983,
        x^10 - x^9 + x^8 - 2*x^7 - 2*x^5 + 2*x^4 + 2*x^2 + x + 1
    ],
    [
        3087644513,
        x^10 - 2*x^9 + 4*x^8 - 8*x^7 + 9*x^6 - 11*x^5 + 11*x^4 - 7*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3087772417,
        x^10 - x^9 - x^8 + x^6 + 2*x^5 - x^4 - x^3 - x^2 + x + 1
    ],
    [
        -3088016999,
        x^10 - x^9 + x^8 - 3*x^7 + 5*x^6 - 3*x^5 + 4*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3088770327,
        x^10 - 2*x^9 + 7*x^8 - 11*x^7 + 21*x^6 - 23*x^5 + 26*x^4 - 19*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -3089039263,
        x^10 - 2*x^9 + x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 2*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -3089309087,
        x^10 - x^7 + x^6 + x^5 - 2*x^3 + x + 1
    ],
    [
        -3090028807,
        x^10 + 3*x^8 - x^7 + 5*x^6 - 4*x^5 + 7*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        3090107177,
        x^10 - x^9 + 3*x^6 - 5*x^5 + 2*x^4 + 3*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -3090969991,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 5*x^6 - 6*x^5 + 7*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        3091026817,
        x^10 - x^9 + x^8 - 2*x^6 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        -3091560967,
        x^10 - x^9 - x^7 + 3*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3091755527,
        x^10 - x^9 - x^7 - x^6 + x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        -3091780759,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 11*x^5 + 9*x^4 - 8*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        3091855153,
        x^10 - x^9 + x^7 - 2*x^6 + x^5 + 2*x^4 - 2*x^2 + 1
    ],
    [
        3091876537,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^5 - x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        -3092110511,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + x^5 - x^4 + x^3 + x^2 - x + 1
    ],
    [
        -3092797223,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 4*x^6 + 2*x^5 + 3*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3092992807,
        x^10 - 3*x^9 + 4*x^8 - 6*x^7 + 9*x^6 - 8*x^5 + 7*x^4 - 6*x^3 + 3*x^2 - x + 1
    ],
    [
        3094668713,
        x^10 - x^8 + 2*x^6 - x^5 - 2*x^4 + x^3 + x^2 - x - 1
    ],
    [
        -3095788687,
        x^10 - 2*x^7 + x^5 + 4*x^4 + 3*x^3 + 4*x^2 + x + 1
    ],
    [
        -3096561879,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 5*x^6 - 6*x^5 + x^3 + 4*x^2 - 4*x + 1
    ],
    [
        3096749369,
        x^10 - x^9 + x^8 + x^7 - 3*x^6 + x^5 - 2*x^3 + 2*x + 1
    ],
    [
        3097538977,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 6*x^6 + 5*x^5 + 2*x^4 - 5*x^3 + x^2 + x - 1
    ],
    [
        3097869529,
        x^10 - x^9 + x^8 + x^7 - 3*x^6 + x^5 - 3*x^4 - 3*x^2 - x - 1
    ],
    [
        3098145889,
        x^10 + x^8 - 2*x^7 - x^6 - x^5 - x^4 + x^3 - 2*x^2 - 1
    ],
    [
        -3098249519,
        x^10 - 2*x^9 + 3*x^7 - 3*x^6 + x^5 + 2*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        3098275169,
        x^10 - x^9 - 2*x^8 - x^7 + 4*x^6 + 5*x^5 - 4*x^4 - 6*x^3 + 2*x + 1
    ],
    [
        3098800921,
        x^10 - 3*x^9 + 5*x^8 - 3*x^7 - x^6 + 2*x^5 + 3*x^4 - 6*x^3 + 3*x^2 + x - 1
    ],
    [
        3099154537,
        x^10 - x^9 + 2*x^8 - x^6 + 3*x^5 - 2*x^4 - x^3 + 2*x^2 - x - 1
    ],
    [
        -3099501247,
        x^10 + x^8 - x^7 + x^6 + x^5 + x^4 + 2*x^2 + 2*x + 1
    ],
    [
        3099947713,
        x^10 - x^9 - x^8 + x^7 + 4*x^6 - 4*x^4 - x^3 + 2*x^2 - x - 1
    ],
    [
        -3100650391,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 3*x^6 - 4*x^5 + 6*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -3100657487,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 4*x^6 + 7*x^5 - 4*x^4 - x^3 + 5*x^2 - 5*x + 3
    ],
    [
        -3100777975,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 14*x^6 - 15*x^5 + 16*x^4 - 13*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        3101583473,
        x^10 - 2*x^9 + x^8 - x^6 + 2*x^5 - 2*x^4 + x^3 + 3*x^2 - x - 1
    ],
    [
        -3102000839,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 6*x^6 + 4*x^5 - x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -3103188607,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 6*x^6 - 6*x^5 + 5*x^4 - 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -3103546399,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 5*x^6 - x^5 + x^3 - 2*x^2 + x + 1
    ],
    [
        -3104047607,
        x^10 - 2*x^9 + 7*x^8 - 9*x^7 + 20*x^6 - 17*x^5 + 26*x^4 - 11*x^3 + 13*x^2 + 1
    ],
    [
        -3104590591,
        x^10 - 2*x^9 + 3*x^7 - 5*x^5 + x^4 + 6*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -3104748431,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 5*x^6 - 2*x^5 - 2*x^4 + 3*x^3 - x^2 + 1
    ],
    [
        -3105258167,
        x^10 - x^9 - 2*x^8 + 4*x^7 + x^6 - 5*x^5 + 2*x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        3105443377,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 + 3*x^5 - x^3 + x^2 - x - 1
    ],
    [
        -3105694831,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 18*x^6 - 19*x^5 + 17*x^4 - 11*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        3105946561,
        x^10 - x^9 - x^8 + 4*x^7 - x^6 - 4*x^5 + 5*x^4 - x^3 - 3*x^2 + 3*x - 1
    ],
    [
        3106087081,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 8*x^6 + 9*x^5 - x^4 - 7*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        -3106316447,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 9*x^5 + 5*x^4 + 5*x^3 - 3*x^2 - x + 1
    ],
    [
        -3106550791,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 4*x^6 - 3*x^5 + 6*x^4 - 3*x^3 + 1
    ],
    [
        -3106590479,
        x^10 - x^9 - x^8 + 2*x^7 - x^6 - x^5 + 4*x^4 - x^3 - 4*x^2 + x + 2
    ],
    [
        -3106858015,
        x^10 - x^9 + x^8 + x^7 + x^6 + 2*x^5 + 2*x^3 + 2*x^2 + x + 1
    ],
    [
        -3107024879,
        x^10 - 4*x^9 + 9*x^8 - 11*x^7 + 8*x^6 - 5*x^4 + 5*x^3 - x^2 - 2*x + 1
    ],
    [
        -3107638207,
        x^10 - x^9 + x^8 - 4*x^7 + 3*x^6 - 3*x^5 + 6*x^4 - 3*x^3 + 2*x^2 - 3*x + 2
    ],
    [
        -3107741239,
        x^10 - x^9 - 3*x^7 + 3*x^6 + 2*x^4 - 3*x^3 + x + 1
    ],
    [
        -3107822647,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 6*x^6 - 2*x^5 + 6*x^4 + 4*x^2 + x + 1
    ],
    [
        -3108457511,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 11*x^6 - 11*x^5 + 10*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        3108828241,
        x^10 - 3*x^9 + x^8 + 6*x^7 - 7*x^6 + 5*x^4 - 5*x^3 + x^2 + 3*x - 1
    ],
    [
        -3109953559,
        x^10 - 2*x^9 + x^8 + x^7 + x^6 - 3*x^5 + 2*x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3110938729,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 2*x^6 + 3*x^5 - 5*x^4 + 7*x^3 - 8*x^2 + 5*x - 1
    ],
    [
        -3111127039,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + 3*x^4 - x^3 - x^2 + 1
    ],
    [
        -3111377103,
        x^10 - x^9 - x^8 - x^7 - 3*x^6 + 2*x^5 + 8*x^4 + 3*x^3 - x^2 + x + 1
    ],
    [
        -3111386823,
        x^10 - x^9 + 5*x^8 - 7*x^7 + 13*x^6 - 16*x^5 + 15*x^4 - 12*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -3111390487,
        x^10 - x^9 + x^8 + 2*x^7 - x^6 - 2*x^5 + 5*x^4 - 2*x^2 + x + 1
    ],
    [
        3111704353,
        x^10 - x^9 + 2*x^7 - 3*x^6 + x^5 - 2*x^3 + 2*x^2 + 1
    ],
    [
        -3112442199,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 5*x^5 + 5*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        3112897681,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 6*x^5 - 3*x^4 + x - 1
    ],
    [
        3113590625,
        x^10 - x^9 + x^7 - 3*x^6 + 5*x^4 - x^3 - 4*x^2 + 1
    ],
    [
        3113721697,
        x^10 - x^8 - x^7 + 3*x^6 + 2*x^5 - x^4 - 5*x^3 - 3*x^2 + 1
    ],
    [
        3113922713,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 5*x^6 + 6*x^5 - 3*x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3113935537,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 10*x^6 - 12*x^5 + 12*x^4 - 11*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        3114083881,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 4*x^6 + x^5 + 5*x^4 - 5*x^3 + 2*x - 1
    ],
    [
        -3114839759,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 6*x^6 - 5*x^5 + 5*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        3115085921,
        x^10 - x^8 - x^7 - 3*x^6 + x^5 + x^4 + 2*x^3 + 2*x^2 + 1
    ],
    [
        -3115331287,
        x^10 - x^9 + 2*x^8 + 3*x^6 + 5*x^4 + 3*x^2 - x + 1
    ],
    [
        3116832617,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 2*x^6 - x^5 + x^4 + 1
    ],
    [
        -3116834551,
        x^10 + 3*x^8 + 3*x^6 - x^5 + x^2 + 2*x + 1
    ],
    [
        -3117074527,
        x^10 - x^9 + x^7 - 2*x^5 + 3*x^4 - x^3 + 4*x^2 - 4*x + 1
    ],
    [
        -3117205631,
        x^10 - x^9 - x^8 + 3*x^6 + 3*x^5 - 4*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        -3117277143,
        x^10 - x^9 - 4*x^8 + 4*x^7 + 9*x^6 - 5*x^5 - 12*x^4 - 2*x^3 + 7*x^2 + 5*x + 1
    ],
    [
        3117343793,
        x^10 - 5*x^8 + 7*x^6 - x^5 - 2*x^4 + x^3 - x^2 - 1
    ],
    [
        -3117351239,
        x^10 - 3*x^8 + 4*x^6 - x^5 - 2*x^4 - x^3 + 2*x^2 + 1
    ],
    [
        3117515633,
        x^10 - 2*x^8 - x^7 + 4*x^6 + 4*x^5 - 3*x^4 - 6*x^3 - x^2 + 2*x + 1
    ],
    [
        3118840625,
        x^10 - x^9 + 3*x^8 + x^6 - 2*x^5 + 3*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3120004841,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + 3*x^5 + x^4 - 5*x^3 + x^2 + x - 1
    ],
    [
        -3120676391,
        x^10 - x^9 + x^8 - 2*x^6 - x^5 + 4*x^4 - x^3 + 4*x^2 - 2*x + 1
    ],
    [
        3121174057,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 6*x^6 - 3*x^5 - 1
    ],
    [
        -3122085127,
        x^10 - 3*x^9 + 3*x^8 - 4*x^7 + 9*x^6 - 7*x^5 + 2*x^4 - 3*x^3 - x^2 + 3*x + 1
    ],
    [
        -3122218607,
        x^10 + x^8 + 3*x^6 + 2*x^4 - x^3 - 2*x + 1
    ],
    [
        -3122517631,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 4*x^6 - 5*x^5 + 5*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        3122613185,
        x^10 - x^9 + 2*x^7 - x^6 - 3*x^5 + 6*x^4 - 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -3122688743,
        x^10 - x^9 + 3*x^8 - 2*x^7 + x^6 - x^4 + 2*x^2 - x + 1
    ],
    [
        -3122849927,
        x^10 + x^8 - x^7 - x^6 + x^4 + 2*x^2 - 2*x + 1
    ],
    [
        3122927329,
        x^10 - x^9 + x^6 - 2*x^5 + 2*x^4 + x^3 - 2*x^2 + 2*x - 1
    ],
    [
        3123598241,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 6*x^5 + 3*x^4 - 2*x^2 + 3*x - 1
    ],
    [
        -3125443775,
        x^10 - 2*x^9 + 4*x^8 - x^7 - x^6 + 6*x^5 - 3*x^4 + 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -3125803007,
        x^10 - x^9 + x^8 - x^7 + x^6 - x^5 + 4*x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3126211767,
        x^10 - 4*x^8 - 2*x^7 + 5*x^6 + 6*x^5 - x^4 - 5*x^3 - x^2 + x + 1
    ],
    [
        -3126540303,
        x^10 - 3*x^9 + 3*x^8 + 2*x^6 - 11*x^5 + 15*x^4 - 6*x^3 - 2*x^2 + x + 1
    ],
    [
        3126619657,
        x^10 - 3*x^9 + 6*x^8 - 11*x^7 + 13*x^6 - 13*x^5 + 10*x^4 - 3*x^3 + x^2 + x - 1
    ],
    [
        -3127246399,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 2*x^6 + 2*x^5 - 2*x^3 - x^2 + x + 1
    ],
    [
        3127775489,
        x^10 - x^9 - x^8 - x^7 + x^6 + 2*x^5 + 2*x^4 - 2*x^2 - x - 1
    ],
    [
        3127868873,
        x^10 - 2*x^9 + x^8 - x^5 + 2*x^4 - 3*x^3 + x^2 + x - 1
    ],
    [
        3128276761,
        x^10 - x^8 - 4*x^6 + 6*x^4 - 1
    ],
    [
        -3128675279,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 3*x^6 + x^5 + 2*x^3 + x + 1
    ],
    [
        -3129086943,
        x^10 - 3*x^9 + 8*x^8 - 18*x^7 + 29*x^6 - 36*x^5 + 37*x^4 - 30*x^3 + 19*x^2 - 9*x + 3
    ],
    [
        -3129372503,
        x^10 - x^8 - x^7 + x^6 + x^5 - x^3 - x^2 + x + 1
    ],
    [
        -3129822767,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 7*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -3130252063,
        x^10 - 2*x^9 + 3*x^8 - 7*x^7 + 6*x^6 - 3*x^5 + 5*x^4 - 3*x^2 + 1
    ],
    [
        -3131189591,
        x^10 - x^9 + 2*x^7 - 4*x^6 + 3*x^5 + 2*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -3131775527,
        x^10 - x^9 - 2*x^8 + 2*x^6 + x^5 - x^4 + 2*x^2 + x + 1
    ],
    [
        -3132131247,
        x^10 - 2*x^9 - 3*x^8 + 7*x^7 + 3*x^6 - 7*x^5 - 2*x^4 + x^3 + x^2 + x + 1
    ],
    [
        3132545737,
        x^10 - 2*x^8 - 3*x^7 + 4*x^6 + 4*x^5 - 4*x^4 - 3*x^3 + x^2 + 2*x + 1
    ],
    [
        3133112737,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 3*x^5 - 6*x^4 + 7*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        -3133812631,
        x^10 - x^8 - x^7 + x^6 + x^5 - x^3 + 1
    ],
    [
        -3134779367,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 18*x^6 - 18*x^5 + 14*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3135208855,
        x^10 - x^8 - x^7 + 4*x^6 - x^5 - 3*x^4 + 5*x^2 - 4*x + 1
    ],
    [
        3135531401,
        x^10 - 4*x^9 + 5*x^8 - 6*x^6 + 7*x^5 - 3*x^4 - 3*x^3 + 4*x^2 - x - 1
    ],
    [
        3135955489,
        x^10 - x^9 + x^8 - 3*x^6 + 4*x^5 - 2*x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -3136940551,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 6*x^4 - 7*x^3 + 8*x^2 - 5*x + 2
    ],
    [
        3137104721,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 + 7*x^5 - 12*x^4 + 11*x^3 - 7*x^2 + 3*x - 1
    ],
    [
        -3137164263,
        x^10 - 3*x^9 + 6*x^8 - 5*x^7 + 2*x^6 + 4*x^5 - 5*x^4 + 4*x^3 - 2*x + 1
    ],
    [
        3137804897,
        x^10 - x^9 - x^8 + 2*x^7 + 2*x^6 - 5*x^5 + 3*x^4 + 2*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        3138021617,
        x^10 + 2*x^8 - 3*x^4 - x^2 - x + 1
    ],
    [
        3138350305,
        x^10 - x^9 + 2*x^8 - x^7 - x^6 + 3*x^5 - 4*x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        -3138643279,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 9*x^4 - 7*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -3138990287,
        x^10 - 3*x^9 + 3*x^8 + 3*x^7 - 10*x^6 + 9*x^5 + x^4 - 7*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        3139048937,
        x^10 - 2*x^9 - 2*x^8 + 6*x^7 + x^6 - 8*x^5 - x^4 + 7*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        -3139350463,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 7*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        3139625249,
        x^10 - 2*x^9 + 2*x^8 - 3*x^6 + 3*x^5 - x^4 - 3*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        3139815625,
        x^10 - 3*x^8 - 2*x^7 + 4*x^6 + 4*x^5 - x^4 - 2*x^3 - x - 1
    ],
    [
        3140632561,
        x^10 - x^9 - x^8 - 2*x^6 + 4*x^5 + x^3 - 2*x + 1
    ],
    [
        3140654057,
        x^10 - 2*x^9 - x^8 + 7*x^7 - 4*x^6 - 8*x^5 + 9*x^4 + 3*x^3 - 5*x^2 + 1
    ],
    [
        3140714681,
        x^10 - x^9 + 2*x^8 + 2*x^7 - 3*x^6 + 6*x^5 - 2*x^4 + x^3 + x^2 + 1
    ],
    [
        -3140723119,
        x^10 - x^9 - x^7 - x^6 + x^5 + 2*x^4 + x^3 - 2*x + 1
    ],
    [
        -3141056447,
        x^10 + x^8 - x^7 - 3*x^6 + 3*x^5 + 4*x^4 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        -3141856495,
        x^10 - x^7 - x^4 + x + 1
    ],
    [
        -3142229327,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 5*x^6 + 3*x^5 + 2*x^4 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -3142426519,
        x^10 - 2*x^9 - x^8 + 2*x^7 + 4*x^6 - 3*x^5 - 2*x^4 - x^3 + 2*x + 1
    ],
    [
        -3142559447,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 9*x^6 - 11*x^5 + 9*x^4 - 7*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        3142965625,
        x^10 - x^7 - x^6 + 3*x^5 - x^4 - 2*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -3143037087,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - x^6 + 3*x^5 - 2*x^3 + 2*x + 1
    ],
    [
        3143204801,
        x^10 - 4*x^9 + 6*x^8 - 2*x^7 - 6*x^6 + 9*x^5 - 5*x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3143490881,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 2*x^5 + 2*x^4 - x^3 - x - 1
    ],
    [
        -3143732047,
        x^10 - x^9 - x^8 - x^7 + x^6 + x^5 + 3*x^4 - 2*x^2 + 1
    ],
    [
        3144269313,
        x^10 - x^7 - 2*x^6 + x^2 + x - 1
    ],
    [
        3145032313,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - x^6 - 5*x^5 + 6*x^4 + 2*x^3 - 7*x^2 + 5*x - 1
    ],
    [
        -3145343527,
        x^10 - x^9 - 4*x^7 + x^6 + 5*x^4 + 2*x^3 + 3*x^2 + 1
    ],
    [
        -3145794191,
        x^10 - 3*x^7 + 2*x^6 + 2*x^5 + 2*x^4 - 3*x^3 - x^2 + x + 1
    ],
    [
        3146013113,
        x^10 - x^9 - x^8 + 3*x^7 - 3*x^5 + 2*x^4 + 3*x^3 - 3*x^2 - x + 1
    ],
    [
        -3147282783,
        x^10 - 2*x^9 + 6*x^8 - 7*x^7 + 11*x^6 - 11*x^5 + 13*x^4 - 12*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -3147946471,
        x^10 - 2*x^7 + x^6 + 2*x^5 + x^4 - x^3 - 2*x^2 + 1
    ],
    [
        3148704001,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 2*x^6 - 4*x^5 + 3*x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        -3148741319,
        x^10 - 2*x^9 + 5*x^8 - 4*x^7 + 7*x^6 - 2*x^5 + 7*x^4 + 4*x^2 + x + 1
    ],
    [
        3149331569,
        x^10 - x^9 - 2*x^6 + 2*x^4 + 2*x^3 - 2*x - 1
    ],
    [
        -3150111919,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 5*x^5 + 5*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        -3150192951,
        x^10 - x^9 + 2*x^8 + 3*x^7 - 2*x^6 + 4*x^5 + 5*x^4 - x^3 + 3*x^2 + 4*x + 1
    ],
    [
        -3150665039,
        x^10 - x^9 - x^8 + 5*x^7 - 6*x^6 + x^5 + 8*x^4 - 12*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -3151091767,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -3151393799,
        x^10 - 2*x^8 + 3*x^6 - 3*x^4 - x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -3152299447,
        x^10 + 3*x^6 - x^5 + 3*x^3 - 2*x^2 - x + 1
    ],
    [
        -3152313343,
        x^10 - x^9 - 2*x^8 + 3*x^7 - 2*x^6 + 2*x^5 + 3*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -3152339183,
        x^10 - x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 9*x^5 + 7*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -3153639439,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 3*x^4 - 2*x + 1
    ],
    [
        -3153741623,
        x^10 - x^9 + x^8 + 3*x^7 - 3*x^6 + 3*x^5 + x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        3154104953,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 5*x^6 - 5*x^5 - 4*x^4 + 5*x^3 + 3*x^2 - 2*x - 1
    ],
    [
        -3154304511,
        x^10 - 3*x^9 + 2*x^8 - x^7 + 6*x^6 - 8*x^5 + 3*x^4 - 2*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -3154740671,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 8*x^5 + 8*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -3155473991,
        x^10 - x^9 + 2*x^8 - 3*x^6 + 3*x^5 - x^4 - 2*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3155727095,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 4*x^5 + x^3 - x^2 - x + 1
    ],
    [
        -3156576399,
        x^10 - 2*x^9 + 6*x^8 - 9*x^7 + 13*x^6 - 15*x^5 + 15*x^4 - 12*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -3156958991,
        x^10 - 3*x^7 - 2*x^5 + 4*x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        3157111233,
        x^10 - 3*x^9 + 3*x^8 - 4*x^6 + 5*x^5 - 2*x^4 - 2*x^3 + 3*x^2 - x - 1
    ],
    [
        -3157418807,
        x^10 + x^8 - x^7 - x^5 + 2*x^3 + 2*x^2 + x + 1
    ],
    [
        -3157835903,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 7*x^6 - 8*x^5 + 7*x^4 - 6*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -3158454175,
        x^10 - x^9 + x^8 - x^7 - x^5 - x^4 + x^3 + x + 1
    ],
    [
        -3158616871,
        x^10 - x^9 + x^8 - x^5 + 3*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -3158690175,
        x^10 - 3*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 5*x^5 + 6*x^4 - 4*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3159116249,
        x^10 - x^9 - x^8 + x^7 + 3*x^6 - 2*x^5 - x^4 + 2*x^3 - 2*x^2 - 1
    ],
    [
        3159215993,
        x^10 - x^9 - 3*x^8 + 5*x^7 + 3*x^6 - 10*x^5 + 4*x^4 + 6*x^3 - 6*x^2 + x + 1
    ],
    [
        -3159246863,
        x^10 + 3*x^8 + 4*x^6 - x^5 + 4*x^4 - 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -3159442823,
        x^10 - 2*x^9 + 2*x^8 - x^6 + x^4 - x^2 + x + 1
    ],
    [
        -3159669287,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 13*x^6 - 13*x^5 + 13*x^4 - 10*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -3159728167,
        x^10 - x^9 + x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + 5*x^2 - 5*x + 2
    ],
    [
        -3159849071,
        x^10 + 4*x^8 - x^7 + 7*x^6 - 5*x^5 + 6*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3160484809,
        x^10 - 3*x^8 - 2*x^7 + 4*x^6 + 4*x^5 - 4*x^3 - 3*x^2 + x + 1
    ],
    [
        -3161016167,
        x^10 - 2*x^8 + 4*x^6 - x^5 - 3*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -3161082959,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 3*x^4 + 4*x^2 + x + 1
    ],
    [
        -3161242895,
        x^10 - x^9 + 2*x^7 - x^6 + x^5 + x^4 + x^2 + 1
    ],
    [
        -3161593439,
        x^10 - 3*x^9 + 3*x^8 - 2*x^6 - x^5 + 4*x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        -3161767447,
        x^10 - 2*x^9 + 6*x^7 - 5*x^6 - 3*x^5 + 8*x^4 - x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -3162321839,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + x^6 + 3*x^5 - 2*x^4 - x^3 + x^2 + 1
    ],
    [
        -3162932631,
        x^10 + 2*x^8 - x^7 - x^5 - x^4 + x^3 + x + 1
    ],
    [
        3163160657,
        x^10 + x^8 - x^7 - 2*x^6 - x^5 - x^4 + x^3 + x^2 + x - 1
    ],
    [
        3164507593,
        x^10 - 2*x^8 - x^7 + x^5 + x^4 - 3*x^3 - 2*x^2 - x - 1
    ],
    [
        -3164752991,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 7*x^5 + 7*x^4 - 3*x^3 + 4*x^2 + 1
    ],
    [
        -3165070383,
        x^10 + 2*x^8 - 2*x^6 - 5*x^5 + 3*x^4 + 4*x^3 - 3*x + 1
    ],
    [
        -3165348887,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 7*x^6 - 7*x^5 + 8*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        3165392233,
        x^10 - 2*x^9 + 2*x^7 - 2*x^6 + 2*x^5 - 3*x^4 + 3*x^2 - 3*x + 1
    ],
    [
        -3166653359,
        x^10 + x^8 - 3*x^7 + x^6 - x^5 + 4*x^4 - x^3 - x^2 - x + 1
    ],
    [
        -3166845751,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 10*x^6 - 12*x^5 + 12*x^4 - 9*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -3167035767,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 8*x^6 - 7*x^5 + 9*x^4 - 3*x^3 + 5*x^2 + 1
    ],
    [
        -3167259327,
        x^10 - x^9 - 4*x^8 + 5*x^7 + 4*x^6 - 6*x^5 + x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        -3167653959,
        x^10 - 5*x^9 + 10*x^8 - 8*x^7 - x^6 + 4*x^5 + 3*x^4 - 6*x^3 - x^2 + 3*x + 1
    ],
    [
        -3168579439,
        x^10 - 2*x^9 + 2*x^8 - 4*x^6 + 3*x^5 - x^4 - x^3 + 3*x^2 - x + 1
    ],
    [
        3169077929,
        x^10 - x^9 + x^8 - 4*x^7 + x^5 + 5*x^4 + 2*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        -3169364839,
        x^10 - x^9 - 2*x^4 + x^2 + x + 1
    ],
    [
        -3169602575,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 2*x^6 + x + 1
    ],
    [
        -3169757999,
        x^10 - x^9 - x^8 + 4*x^7 - 4*x^6 + x^5 + 3*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -3169856831,
        x^10 - 2*x^9 + 4*x^8 - 2*x^7 - x^6 + 5*x^5 - 4*x^4 + x^3 + 2*x^2 - x + 1
    ],
    [
        -3171277471,
        x^10 - 2*x^9 + 5*x^8 - 4*x^7 + 4*x^6 + x^5 - 2*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        -3171292927,
        x^10 - x^9 - 2*x^8 + x^7 + 4*x^6 - 2*x^5 - 3*x^4 + x^3 + 2*x^2 + 1
    ],
    [
        -3171850511,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 8*x^6 - 10*x^5 + 11*x^4 - 10*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        3172013641,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 3*x^6 - 2*x^5 + 2*x^4 - x^3 + x^2 + 1
    ],
    [
        -3172836031,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^6 + x^4 - x^3 + x + 1
    ],
    [
        -3172935447,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 13*x^6 - 16*x^5 + 16*x^4 - 13*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -3173417543,
        x^10 - x^9 - x^8 + 2*x^7 - 2*x^6 + x^5 + 3*x^2 - 3*x + 1
    ],
    [
        3175075697,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^5 - 3*x^4 + 3*x^3 - x^2 + x + 1
    ],
    [
        3175995161,
        x^10 - x^8 + x^6 - 3*x^5 - x^4 + 5*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        -3176295431,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 3*x^6 + 5*x^5 - 2*x^4 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -3177188183,
        x^10 - 2*x^9 + x^8 - x^7 + 3*x^6 - 2*x^5 + x^4 - x^3 + 1
    ],
    [
        -3177441999,
        x^10 - 4*x^8 + 5*x^6 - 2*x^5 - 2*x^4 + 7*x^3 + 10*x^2 + 5*x + 1
    ],
    [
        -3177733599,
        x^10 - 3*x^9 + 7*x^8 - 15*x^7 + 21*x^6 - 26*x^5 + 28*x^4 - 19*x^3 + 13*x^2 - 5*x + 1
    ],
    [
        -3178253183,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 + x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -3179008391,
        x^10 - 2*x^9 + x^8 - 2*x^7 + 5*x^6 - 3*x^5 + 2*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3179026359,
        x^10 - 4*x^9 + 7*x^8 - 9*x^7 + 13*x^6 - 15*x^5 + 14*x^4 - 12*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -3179393407,
        x^10 - x^8 - x^7 - x^6 - 4*x^5 - x^4 + 4*x^3 + 6*x^2 + 4*x + 1
    ],
    [
        3179622769,
        x^10 - 5*x^9 + 11*x^8 - 13*x^7 + 8*x^6 + x^5 - 6*x^4 + 6*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        3179895281,
        x^10 - 3*x^8 - 4*x^7 + 2*x^6 + 6*x^5 + 5*x^4 - 4*x^2 - 3*x - 1
    ],
    [
        3179974433,
        x^10 + 2*x^8 - 3*x^7 + x^6 - x^5 + 2*x^4 + 2*x^3 - 4*x^2 + 1
    ],
    [
        3180479345,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 3*x^6 + x^5 - 5*x^4 + 4*x^3 - 2*x^2 + 1
    ],
    [
        -3180915927,
        x^10 - 5*x^9 + 12*x^8 - 16*x^7 + 9*x^6 + 5*x^5 - 12*x^4 + 7*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        3181033793,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 11*x^6 - 11*x^5 + 8*x^4 - 4*x^3 + 3*x^2 - x + 1
    ],
    [
        3182747681,
        x^10 - 3*x^9 + 5*x^8 - 2*x^7 - 6*x^6 + 12*x^5 - 8*x^4 - 2*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -3182847007,
        x^10 - x^7 + 3*x^6 - x^5 + x^4 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        3183468745,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 10*x^6 - 9*x^5 + 4*x^4 + 2*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -3183688351,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 17*x^6 - 21*x^5 + 21*x^4 - 15*x^3 + 9*x^2 - 3*x + 1
    ],
    [
        -3183780647,
        x^10 + 4*x^8 - x^7 + 5*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        3183934921,
        x^10 - x^9 + x^8 - x^7 - x^6 - 2*x^5 + x^4 - 4*x^3 - x^2 - 1
    ],
    [
        -3184002599,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - 3*x^5 + x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -3184539031,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + x^5 - x^4 + x^3 + x + 1
    ],
    [
        -3185421007,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + x^5 + 3*x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        -3185459159,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        3186605105,
        x^10 - x^9 + x^8 - x^7 - 3*x^6 + 2*x^5 - 3*x^3 + 3*x^2 + x + 1
    ],
    [
        -3187553111,
        x^10 + x^8 - 2*x^7 - x^6 - 3*x^5 + 2*x^4 - x^3 + 3*x^2 + 1
    ],
    [
        -3187686879,
        x^10 - 2*x^9 - 2*x^8 + 5*x^7 + 2*x^6 - 8*x^5 + 2*x^4 + 7*x^3 - 3*x^2 - 2*x + 1
    ],
    [
        -3188337279,
        x^10 - x^9 + x^8 - x^7 + 2*x^6 - x^5 + 2*x^2 - x + 1
    ],
    [
        -3188724047,
        x^10 - x^9 + x^7 - 2*x^6 + 2*x^5 - x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        3188802113,
        x^10 - x^9 - 2*x^8 + 3*x^7 - 2*x^5 + 3*x^4 - x^3 - 2*x^2 + x - 1
    ],
    [
        -3189016591,
        x^10 - x^9 + 3*x^8 - x^7 + 3*x^6 + x^5 + 2*x^4 + 2*x^3 + x^2 + 2*x + 1
    ],
    [
        -3189071383,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 7*x^6 - 3*x^5 + 8*x^4 + 4*x^2 + 1
    ],
    [
        -3189193583,
        x^10 + 2*x^8 - 2*x^7 + 4*x^6 - 4*x^5 + 4*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -3189382375,
        x^10 - 2*x^9 + 2*x^7 + 3*x^6 - 6*x^5 + x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        3190064897,
        x^10 - x^9 - x^8 - 3*x^7 + 3*x^6 + 2*x^5 + 4*x^4 - 2*x^3 - 2*x^2 - x + 1
    ],
    [
        -3190252959,
        x^10 - 5*x^9 + 10*x^8 - 9*x^7 + 2*x^6 + 7*x^4 - 9*x^3 + x^2 + 2*x + 1
    ],
    [
        -3190568551,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 12*x^5 + 11*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -3190702023,
        x^10 - 2*x^9 + x^8 - x^7 - 2*x^6 + 4*x^5 + 3*x^3 + 4*x^2 + 1
    ],
    [
        -3190923639,
        x^10 - x^8 - 2*x^7 - 3*x^6 - x^5 + 3*x^4 + 5*x^3 + 6*x^2 + 4*x + 1
    ],
    [
        -3191014479,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 7*x^6 - 6*x^5 + 7*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        -3192166543,
        x^10 - x^9 + x^8 + 3*x^6 - 2*x^5 + x^4 + 2*x^2 - x + 1
    ],
    [
        -3192772103,
        x^10 - x^9 + x^8 - 2*x^7 - x^6 + x^5 + 3*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        3193155793,
        x^10 - 4*x^9 + 6*x^8 - 3*x^7 - 2*x^6 + 2*x^5 + 2*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        3193427177,
        x^10 - x^9 + x^8 - 4*x^7 + 7*x^6 - 8*x^5 + 6*x^4 - 7*x^3 + 8*x^2 - 5*x + 1
    ],
    [
        -3193769647,
        x^10 - 2*x^9 + x^8 + x^7 + x^6 - 3*x^5 + 2*x^4 + x^3 - x^2 + 1
    ],
    [
        -3194471519,
        x^10 - x^9 + x^8 + 2*x^7 - 4*x^6 + 6*x^5 - 4*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -3195000503,
        x^10 + 4*x^8 - x^7 + 6*x^6 - 4*x^5 + 7*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -3195731047,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 2*x^6 + 4*x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        -3196338599,
        x^10 - 2*x^9 + 2*x^7 + 2*x^6 - 6*x^5 + 3*x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        3196935913,
        x^10 - x^9 - 2*x^7 - x^6 + 3*x^5 - 2*x^4 + 4*x^3 - 2*x^2 - 1
    ],
    [
        3197441033,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 4*x^6 - 3*x^5 + x^4 - x^3 - x^2 + 2*x - 1
    ],
    [
        -3197627063,
        x^10 - x^9 + 2*x^7 - x^5 + x^4 + x^3 - 2*x + 1
    ],
    [
        -3197743039,
        x^10 - x^9 - x^6 - x^5 + x^4 + x^2 + x + 1
    ],
    [
        -3198003687,
        x^10 - x^9 - 2*x^7 + x^6 + 4*x^5 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        -3198145943,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 8*x^6 - 8*x^5 + 8*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3198670351,
        x^10 + 2*x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        3198743113,
        x^10 - 3*x^7 - 2*x^6 + x^5 + 3*x^4 + 3*x^3 - x^2 - 2*x - 1
    ],
    [
        -3200737487,
        x^10 - 3*x^9 + 8*x^8 - 14*x^7 + 22*x^6 - 27*x^5 + 28*x^4 - 23*x^3 + 16*x^2 - 7*x + 2
    ],
    [
        -3200792927,
        x^10 - x^9 + x^8 - x^7 - 2*x^5 + x^4 - x^3 + x^2 + x + 1
    ],
    [
        3201082873,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -3201304415,
        x^10 + x^8 - x^7 - x^6 - 3*x^5 - 2*x^4 + x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -3201486407,
        x^10 - 2*x^9 + 6*x^8 - 8*x^7 + 12*x^6 - 12*x^5 + 12*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -3201736167,
        x^10 - x^9 + 2*x^8 - 3*x^7 - 4*x^5 + 5*x^4 - x^3 + x^2 + 1
    ],
    [
        -3201761439,
        x^10 - x^9 - 4*x^8 + 2*x^7 + 6*x^6 - x^5 - x^4 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        -3201805327,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 4*x^6 - 5*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        3201872161,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 2*x^6 + x^4 + x^3 - 3*x^2 + x + 1
    ],
    [
        -3202109279,
        x^10 - 3*x^9 + 7*x^8 - 9*x^7 + 9*x^6 - 5*x^5 + 2*x^4 + 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -3202588423,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 3*x^6 + 7*x^4 - 11*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -3202769431,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 3*x^6 - 3*x^5 + 5*x^4 - 6*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -3202986007,
        x^10 - x^9 + x^7 - x^5 + 2*x^4 - x^3 + x^2 - x + 1
    ],
    [
        3203110129,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 5*x^6 + 4*x^5 + x^4 - 2*x^3 + x^2 - x - 1
    ],
    [
        3203809433,
        x^10 - x^9 + 2*x^7 + 3*x^6 - 2*x^4 + 3*x^3 + 4*x^2 + 2*x - 1
    ],
    [
        -3204396095,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 5*x^6 - 3*x^5 + 4*x^4 - 7*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        -3204600207,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - 5*x^5 + 4*x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        3204972161,
        x^10 - x^9 + 2*x^8 - x^7 - x^6 - 3*x^5 + 2*x^4 - 4*x^3 + 4*x^2 - x + 1
    ],
    [
        -3205440047,
        x^10 - x^7 - x^6 - x^5 + 2*x^4 + 2*x^3 + 4*x^2 + x + 1
    ],
    [
        -3205474991,
        x^10 - 2*x^9 + x^8 + x^7 - 2*x^6 + 2*x^5 + x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3205536991,
        x^10 + x^8 - x^7 + 2*x^6 - x^5 + 2*x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        3205764761,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 3*x^6 - 3*x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        3206215625,
        x^10 - 3*x^7 - x^6 + x^5 + x^4 + 4*x^3 + 2*x - 1
    ],
    [
        -3207100759,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 2*x^6 + 2*x^5 - 5*x^4 + 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -3207239023,
        x^10 - 2*x^9 + 5*x^7 - 5*x^6 - 2*x^5 + 7*x^4 - 3*x^3 - x^2 + x + 1
    ],
    [
        -3207247407,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 4*x^6 - x^5 + 3*x^4 - 3*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        3207374017,
        x^10 - x^8 - x^7 - x^6 - 2*x^5 + 5*x^3 - 3*x + 1
    ],
    [
        3207582769,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 + 4*x^5 - 8*x^4 + 9*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        -3207848103,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 4*x^6 + x^4 - 9*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        -3208182239,
        x^10 - x^9 - 2*x^6 + x^5 + x^3 + 2*x^2 + 1
    ],
    [
        3209177417,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 - x^6 + 6*x^5 - 11*x^4 + 12*x^3 - 10*x^2 + 5*x - 1
    ],
    [
        -3209288607,
        x^10 - x^9 + 3*x^7 - 5*x^6 + 5*x^5 + 2*x^4 - 9*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -3209321783,
        x^10 - 2*x^9 + 3*x^8 - x^7 + 3*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        3209410273,
        x^10 - 2*x^8 - x^7 + 3*x^6 - x^5 - 3*x^4 + 3*x^2 + 1
    ],
    [
        -3210081055,
        x^10 - 2*x^9 + x^8 - x^6 + x^5 - x^3 + x^2 + 1
    ],
    [
        3210667553,
        x^10 - x^9 + 4*x^7 - 7*x^6 + 4*x^5 + 3*x^4 - 9*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        3210728657,
        x^10 - 3*x^9 + 3*x^8 - 2*x^7 + 2*x^5 + 2*x^4 - 4*x^3 + x^2 - 1
    ],
    [
        3211328697,
        x^10 - 2*x^9 + 4*x^7 - 7*x^6 + 9*x^5 - 7*x^4 + 3*x^3 - x^2 + 1
    ],
    [
        -3211332479,
        x^10 - 2*x^9 + x^7 + 3*x^6 - 4*x^5 + 3*x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3211481439,
        x^10 - 2*x^9 + 3*x^8 - 3*x^6 + 5*x^5 + x^4 - 7*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        -3212113519,
        x^10 - 2*x^9 + 6*x^7 - 7*x^6 - 2*x^5 + 14*x^4 - 17*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        -3212295719,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 3*x^6 - 5*x^5 - 2*x^4 + 5*x^3 - 2*x + 1
    ],
    [
        -3212449063,
        x^10 - x^9 + 4*x^8 - x^7 + 2*x^6 + 4*x^5 - 2*x^4 + 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -3212750951,
        x^10 - 2*x^8 - x^7 + x^6 + 2*x^5 + x^4 + x^3 + x^2 - 3*x + 1
    ],
    [
        3213093473,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 3*x^5 - 4*x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        3213169081,
        x^10 - 4*x^9 + 6*x^8 - x^7 - 9*x^6 + 14*x^5 - 7*x^4 - 4*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        3213256273,
        x^10 - 3*x^9 + 3*x^8 + 2*x^7 - 8*x^6 + 7*x^5 - 4*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -3213493479,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 5*x^6 - 3*x^5 + 3*x^4 + x^3 + 4*x^2 + 2*x + 1
    ],
    [
        3213589913,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 5*x^6 + 2*x^5 + 4*x^4 - 5*x^3 - x^2 + 3*x + 1
    ],
    [
        -3213688567,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 2*x^6 + x^5 - 3*x^3 + x^2 + x + 1
    ],
    [
        -3213917887,
        x^10 - 2*x^9 + x^6 + 2*x^5 - 3*x^3 + 2*x + 1
    ],
    [
        -3213999535,
        x^10 - 2*x^9 + 4*x^7 - 3*x^6 - 3*x^5 + 3*x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        3214207457,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 6*x^5 + 4*x^4 - x^3 + 2*x^2 - x - 1
    ],
    [
        3214459681,
        x^10 - 2*x^9 - 2*x^8 + 7*x^7 - x^6 - 6*x^5 + x^4 + 2*x^3 + 2*x^2 - 1
    ],
    [
        -3214751983,
        x^10 - 2*x^8 - 3*x^7 + 2*x^6 + 2*x^5 + 2*x^4 - x^3 + x^2 - x + 1
    ],
    [
        -3215755639,
        x^10 - x^9 + x^8 - x^7 + 2*x^6 + x^5 - 3*x^4 + x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3216064793,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 2*x^6 + x^5 - 6*x^4 + 8*x^3 - 4*x^2 + 1
    ],
    [
        -3216432959,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - x^3 - x + 1
    ],
    [
        3216634145,
        x^10 - 3*x^9 + 2*x^8 + 6*x^7 - 13*x^6 + 8*x^5 + 8*x^4 - 17*x^3 + 14*x^2 - 6*x + 1
    ],
    [
        3216663873,
        x^10 - 2*x^8 - 3*x^7 - x^6 + 5*x^5 + 6*x^4 + 2*x^3 - 4*x^2 - 4*x - 1
    ],
    [
        3216824561,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 5*x^5 + 2*x^4 + x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -3216846151,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 10*x^6 - 9*x^5 + 10*x^4 - 6*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -3216960287,
        x^10 + 2*x^8 - x^7 + 4*x^6 - x^5 + 4*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        -3216996935,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 2*x^6 - x^5 + 5*x^4 - 7*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -3217219567,
        x^10 - x^9 - x^8 + x^7 - x^5 - x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -3217293143,
        x^10 + x^8 - x^6 - 2*x^5 + x^4 - 2*x^3 + 4*x^2 + x + 1
    ],
    [
        -3217629007,
        x^10 - x^9 + 2*x^5 - 2*x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -3217988111,
        x^10 - x^9 - 3*x^6 + x^5 + 2*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        -3218345815,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 6*x^5 + 8*x^4 - 7*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        3218406361,
        x^10 - x^9 - x^8 + x^7 - 2*x^6 + 5*x^5 - 2*x^4 + x^3 - x^2 - x + 1
    ],
    [
        -3218421519,
        x^10 - x^9 - x^7 + x^6 + x^5 - 2*x^4 + x^3 + 1
    ],
    [
        -3218870583,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 - x^6 - x^5 + 3*x^4 - x^3 + 4*x^2 + 1
    ],
    [
        3219876841,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 3*x^6 + 9*x^5 - 11*x^4 + 12*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        -3220363823,
        x^10 - 2*x^8 - x^7 + 3*x^6 + 2*x^5 - x^4 - 2*x^3 + 2*x + 1
    ],
    [
        -3220471927,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 10*x^5 + 9*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3220952607,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 11*x^6 - 17*x^5 + 20*x^4 - 19*x^3 + 13*x^2 - 5*x + 1
    ],
    [
        3222240457,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 6*x^5 + 3*x^4 + x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -3222241943,
        x^10 + x^8 - 2*x^7 - x^2 + x + 1
    ],
    [
        -3222805687,
        x^10 - x^8 - 3*x^5 + 2*x^4 - 2*x^3 + 3*x^2 + 1
    ],
    [
        -3222963791,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 7*x^6 - 6*x^5 + 9*x^4 - 6*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -3223567895,
        x^10 - x^9 - x^8 + 3*x^7 + x^6 - 5*x^5 + 2*x^4 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        3224025073,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 - x^6 + 4*x^5 - 2*x^4 - x^3 + 2*x^2 - x - 1
    ],
    [
        -3224895039,
        x^10 - x^9 + 3*x^8 - 6*x^7 + 7*x^6 - 7*x^5 + 11*x^4 - 6*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        3224960953,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 5*x^5 + 2*x^4 + x^3 - 3*x^2 + 3*x - 1
    ],
    [
        3225730913,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 - 5*x^5 + 6*x^4 + 6*x^3 - 3*x^2 - 4*x - 1
    ],
    [
        -3226223743,
        x^10 - 3*x^8 - 2*x^7 + 2*x^6 + 3*x^5 + 4*x^4 - x^3 - 4*x^2 + 1
    ],
    [
        -3226248063,
        x^10 - 2*x^9 + 3*x^8 + 2*x^7 - 2*x^6 + 2*x^5 + 9*x^4 + 4*x^3 - 4*x^2 - 2*x + 1
    ],
    [
        3227804329,
        x^10 - x^9 + 4*x^7 - 4*x^6 + 5*x^4 - 5*x^3 - x^2 + 3*x - 1
    ],
    [
        -3228152767,
        x^10 - x^9 + x^8 - 3*x^7 + 2*x^6 + 4*x^4 + x^3 + 2*x^2 + 1
    ],
    [
        -3228334607,
        x^10 - 2*x^9 + 7*x^8 - 8*x^7 + 12*x^6 - 6*x^5 + 9*x^4 - 8*x^3 + 11*x^2 - 6*x + 1
    ],
    [
        3228361601,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 4*x^6 - x^5 + 3*x^4 - x^3 + x^2 - x + 1
    ],
    [
        3228392537,
        x^10 - 2*x^9 + 4*x^6 - 4*x^5 - x^4 - 2*x^3 + 3*x^2 + x - 1
    ],
    [
        3229056001,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 3*x^6 - 4*x^5 + 5*x^4 - 2*x^2 + x + 1
    ],
    [
        -3231003007,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 4*x^6 + 3*x^5 + 2*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        3231741761,
        x^10 + 3*x^8 - x^7 + 2*x^6 - 2*x^5 - 3*x^4 + x^3 - 3*x^2 + 2*x + 1
    ],
    [
        -3231922599,
        x^10 - 3*x^9 + 9*x^8 - 16*x^7 + 26*x^6 - 28*x^5 + 28*x^4 - 19*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        3232361177,
        x^10 - x^9 + 3*x^8 - x^7 + 3*x^6 - 2*x^5 - x^4 - 3*x^2 - x + 1
    ],
    [
        3232645025,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 9*x^6 - 5*x^5 - 2*x^4 + 9*x^3 - 10*x^2 + 5*x - 1
    ],
    [
        -3232867487,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 9*x^6 - 10*x^5 + 11*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        3233127137,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 6*x^5 - 8*x^4 + 7*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        3233127449,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 2*x^6 - 5*x^5 + 5*x^4 - 3*x^2 + 2*x - 1
    ],
    [
        -3233211471,
        x^10 - 4*x^9 + 6*x^8 - x^7 - 7*x^6 + 8*x^5 - x^4 - 5*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -3234101207,
        x^10 - 2*x^9 + 3*x^8 - x^6 + 4*x^5 - x^3 + 3*x^2 - x + 1
    ],
    [
        3234297713,
        x^10 - 2*x^8 - 2*x^7 + 3*x^6 + 8*x^5 - x^4 - 7*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        3234345281,
        x^10 - 4*x^9 + 8*x^8 - 10*x^7 + 8*x^6 - 3*x^5 - 3*x^4 + 5*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        3234753889,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 3*x^6 - 4*x^5 + 2*x^4 - 1
    ],
    [
        -3234853727,
        x^10 + x^8 - 2*x^7 - 2*x^5 + 4*x^4 + 2*x^2 - x + 1
    ],
    [
        -3235872575,
        x^10 - 2*x^9 + 6*x^8 - 8*x^7 + 13*x^6 - 13*x^5 + 13*x^4 - 9*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3235903967,
        x^10 - 3*x^7 - x^6 + 5*x^4 + x^3 - x^2 - 2*x + 1
    ],
    [
        -3235916303,
        x^10 - x^7 - x^6 - 2*x^5 + x^3 + 2*x^2 + x + 1
    ],
    [
        -3236268439,
        x^10 + 4*x^8 - 3*x^7 + 6*x^6 - 9*x^5 + 9*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        -3236318455,
        x^10 + 3*x^8 - x^7 + 6*x^6 - 3*x^5 + 6*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3236440993,
        x^10 - x^9 - x^8 + 3*x^7 - 3*x^6 - x^5 + 4*x^4 - 2*x^3 + 2*x - 1
    ],
    [
        3236689193,
        x^10 - 3*x^9 + 3*x^8 + 3*x^7 - 9*x^6 + 7*x^5 + 2*x^4 - 7*x^3 + 5*x^2 - 1
    ],
    [
        3236958161,
        x^10 - x^9 + 2*x^7 - 2*x^6 - 2*x^5 + 8*x^4 - 6*x^3 - x^2 + 3*x - 1
    ],
    [
        3237964529,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 - 2*x^5 + 2*x^4 + x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -3238041879,
        x^10 - x^9 + 2*x^8 - 2*x^6 - x^4 - 3*x^3 + x^2 + 3*x + 1
    ],
    [
        -3238115287,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 + x^5 - 3*x^4 + 2*x^3 + x^2 - x + 1
    ],
    [
        3238266193,
        x^10 - x^9 + x^8 - 2*x^7 - x^5 + x^2 + x + 1
    ],
    [
        -3238630375,
        x^10 - 3*x^9 + 7*x^8 - 9*x^7 + 9*x^6 - 3*x^5 - 2*x^4 + 5*x^3 - x^2 + 1
    ],
    [
        3238865153,
        x^10 - 4*x^9 + 10*x^8 - 17*x^7 + 24*x^6 - 27*x^5 + 26*x^4 - 20*x^3 + 13*x^2 - 6*x + 1
    ],
    [
        3238967497,
        x^10 - 3*x^9 + 8*x^8 - 16*x^7 + 23*x^6 - 28*x^5 + 26*x^4 - 19*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        3238995689,
        x^10 - x^9 - 2*x^8 + 2*x^7 - x^6 + x^5 + 2*x^4 - 3*x^3 + 2*x^2 + x - 1
    ],
    [
        3239061569,
        x^10 - x^9 - 2*x^8 + x^7 + 3*x^6 - x^5 - x^4 - 1
    ],
    [
        -3239739423,
        x^10 - 3*x^9 - x^8 + 7*x^7 + 2*x^6 - 7*x^5 - 4*x^4 + 3*x^3 + 3*x^2 - x + 1
    ],
    [
        3240610697,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 9*x^6 - 11*x^5 + 10*x^4 - 10*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -3240656599,
        x^10 - x^9 + x^8 - x^7 - 2*x^6 - x^5 + 3*x^2 + 3*x + 1
    ],
    [
        3240887057,
        x^10 - x^9 - x^8 - x^7 - x^6 + 4*x^5 + 6*x^4 - 2*x^3 - 6*x^2 - x + 1
    ],
    [
        -3240896431,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 21*x^6 - 22*x^5 + 15*x^4 - 5*x^3 + x^2 - x + 1
    ],
    [
        -3241299247,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 10*x^6 - 4*x^5 - x^4 + 4*x^3 - 2*x^2 + 1
    ],
    [
        -3241650479,
        x^10 - x^9 - 2*x^8 + 5*x^6 - 3*x^4 - 2*x^3 + x^2 + x + 1
    ],
    [
        3241884137,
        x^10 - x^9 - 2*x^8 + x^7 + 3*x^6 - 4*x^4 - 3*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -3241895807,
        x^10 - x^9 + x^8 + 3*x^7 - 3*x^6 + 4*x^5 + 3*x^4 - 4*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        3242349329,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 12*x^5 + 11*x^4 - 10*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -3243189319,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 + x^4 - x^3 + x^2 + x + 1
    ],
    [
        3243299513,
        x^10 - 2*x^9 + 4*x^7 - 4*x^6 - 2*x^5 + 5*x^4 - 3*x^2 + x + 1
    ],
    [
        -3243773663,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 2*x^5 + x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -3243982111,
        x^10 - x^9 + 2*x^8 + x^7 - 2*x^6 + 3*x^5 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        3244177457,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 3*x^6 - x^5 - 2*x^4 + 4*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -3244837223,
        x^10 - 2*x^9 + x^8 + x^7 + x^6 - 5*x^5 + 4*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        3245196433,
        x^10 - x^9 + 3*x^8 - x^7 + x^6 + x^5 - 2*x^4 - 2*x^2 - 1
    ],
    [
        3245233097,
        x^10 + 2*x^8 - x^7 + x^5 + x^4 + 2*x^3 + x^2 - 2*x - 1
    ],
    [
        -3245864023,
        x^10 - x^9 + 2*x^8 + x^7 + x^6 - 2*x^5 + 5*x^4 - x^3 + x^2 + 1
    ],
    [
        -3245925567,
        x^10 - x^9 - x^8 + x^7 - x^6 + 5*x^4 - 2*x^3 - 4*x^2 + x + 2
    ],
    [
        3246109553,
        x^10 + x^8 - x^6 - x^5 - x^4 - 2*x^3 - x^2 - x + 1
    ],
    [
        -3246239303,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - 3*x^5 + 3*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -3246306751,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 8*x^6 - 9*x^5 + 11*x^4 - 13*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        3246691081,
        x^10 - 2*x^8 - x^7 - x^5 - x^4 + 4*x^3 + 6*x^2 + 4*x + 1
    ],
    [
        -3246916671,
        x^10 - 3*x^9 + x^8 + 8*x^7 - 9*x^6 - 4*x^5 + 11*x^4 - 2*x^3 - 4*x^2 + x + 1
    ],
    [
        -3247154863,
        x^10 - x^9 - 2*x^7 + 2*x^6 + 2*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        3247623521,
        x^10 - 2*x^9 + 3*x^8 + x^7 - 4*x^6 + 6*x^5 + x^4 - 3*x^3 + 3*x^2 + 2*x - 1
    ],
    [
        -3247902279,
        x^10 - 3*x^9 + x^8 + 6*x^7 - 5*x^6 - 4*x^5 + 3*x^4 + 4*x^3 - 3*x + 1
    ],
    [
        3248121073,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 - 4*x^5 + 6*x^4 + x^3 - x^2 - x - 1
    ],
    [
        3248489425,
        x^10 - 2*x^9 - 2*x^8 + 7*x^7 + x^6 - 10*x^5 + x^4 + 7*x^3 - x - 1
    ],
    [
        -3248933287,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 8*x^5 + 7*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -3249124447,
        x^10 - 2*x^9 + 2*x^8 + x^6 - 4*x^5 + 4*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        3249239993,
        x^10 - x^9 - 2*x^8 + 3*x^7 - 2*x^6 - 3*x^5 + 6*x^4 - 2*x^2 + 2*x - 1
    ],
    [
        3249324473,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 7*x^5 + 3*x^4 + 4*x^3 - 3*x^2 + 1
    ],
    [
        -3249602711,
        x^10 - x^8 - x^7 + 3*x^5 - x^4 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3249790447,
        x^10 - 2*x^9 + 6*x^8 - 7*x^7 + 11*x^6 - 9*x^5 + 10*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        -3249977879,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 11*x^6 - 12*x^5 + 8*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        -3250261447,
        x^10 - 2*x^8 - 3*x^7 + 4*x^6 + 3*x^5 + x^4 - 4*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -3250644191,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 12*x^6 - 15*x^5 + 17*x^4 - 14*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -3251125807,
        x^10 - x^9 - 2*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        -3251221991,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 17*x^6 - 16*x^5 + 13*x^4 - 8*x^3 + 4*x^2 - x + 1
    ],
    [
        -3251729015,
        x^10 - x^9 + x^8 + x^6 + x^5 - 2*x^4 + 3*x^3 + x^2 - x + 1
    ],
    [
        3251786953,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^5 + 3*x^3 + x^2 + x - 1
    ],
    [
        -3252272351,
        x^10 - 2*x^9 + 4*x^7 - 2*x^6 - 5*x^5 + 7*x^4 - 4*x^2 + x + 1
    ],
    [
        -3252474567,
        x^10 - x^8 - 2*x^7 - x^6 - x^4 + x^3 + 5*x^2 + 4*x + 1
    ],
    [
        3253022033,
        x^10 - x^9 + 3*x^7 - 3*x^6 + 2*x^5 - 3*x^4 + 5*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        -3253272415,
        x^10 - x^9 - x^8 + x^7 + x^6 - 2*x^4 - x^3 + x^2 + x + 1
    ],
    [
        3254870489,
        x^10 - x^9 + x^6 + 2*x^5 - 4*x^4 + 5*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        3255090049,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 6*x^6 - 5*x^5 + 4*x^4 - 4*x^3 - 2*x - 1
    ],
    [
        -3255804639,
        x^10 - 3*x^9 + 2*x^8 + 3*x^6 - 5*x^5 + 8*x^4 - 11*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -3255894415,
        x^10 - x^9 + x^8 - 3*x^7 + 3*x^6 - x^5 + 2*x^4 - x^3 - x^2 + 1
    ],
    [
        3256181161,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 6*x^6 + 16*x^5 - 21*x^4 + 19*x^3 - 12*x^2 + 5*x - 1
    ],
    [
        -3256674103,
        x^10 - x^9 + 2*x^8 + x^7 + x^6 + x^5 + 2*x^4 + x^3 + x^2 - x + 1
    ],
    [
        3257042561,
        x^10 - x^9 - x^8 + x^7 + 2*x^6 - 4*x^5 + x^4 + x^3 - 3*x^2 + 3*x + 1
    ],
    [
        3257147953,
        x^10 - x^9 + x^8 + 2*x^7 - 2*x^6 + 2*x^4 - x^2 - 2*x - 1
    ],
    [
        -3257175647,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 13*x^6 - 15*x^5 + 17*x^4 - 14*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -3258204343,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 6*x^6 - 2*x^5 - x^4 + x^3 - x + 1
    ],
    [
        -3258354119,
        x^10 - x^9 + 2*x^7 - 3*x^6 - x^5 + 2*x^4 - x^3 + x^2 + 1
    ],
    [
        -3258633159,
        x^10 - 2*x^9 - x^8 + 3*x^7 - x^6 - 2*x^5 + 10*x^4 - 15*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        -3258675943,
        x^10 + x^8 - 2*x^7 + 4*x^6 + 4*x^4 - 3*x^3 + x^2 - x + 2
    ],
    [
        -3258923887,
        x^10 - x^7 + x^6 + 2*x^4 - x + 1
    ],
    [
        -3259084487,
        x^10 - x^9 + x^8 - x^7 + 2*x^5 + x^4 - 3*x^3 - 2*x^2 + x + 2
    ],
    [
        -3260260287,
        x^10 - 5*x^9 + 14*x^8 - 25*x^7 + 35*x^6 - 41*x^5 + 42*x^4 - 32*x^3 + 16*x^2 - 5*x + 1
    ],
    [
        -3260383607,
        x^10 - x^9 + 3*x^8 - x^7 + x^6 + 2*x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3260476071,
        x^10 - 2*x^8 + 4*x^6 - 2*x^5 - 3*x^4 + 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3260526769,
        x^10 - 3*x^8 - x^7 + 5*x^6 + 2*x^5 - 6*x^4 - 3*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        -3260539255,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 4*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        3261546521,
        x^10 - x^9 + x^8 - 2*x^7 + 4*x^5 - 4*x^4 + 5*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        -3261737399,
        x^10 - x^9 - 2*x^8 + 5*x^6 - 2*x^4 - 3*x^3 + 2*x + 1
    ],
    [
        3262419161,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 3*x^5 - 4*x^4 + 2*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        3262786073,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 10*x^6 - 7*x^5 + 2*x^4 - x^2 + x - 1
    ],
    [
        -3263051663,
        x^10 - x^8 - 3*x^7 - 2*x^6 + 2*x^5 + 3*x^4 + 3*x^3 + x^2 + 1
    ],
    [
        3263170249,
        x^10 - x^9 + x^8 - x^7 + 3*x^6 - 4*x^5 + 2*x^4 + 2*x^2 - 3*x + 1
    ],
    [
        -3263371759,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^6 + 5*x^5 - 2*x^4 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3263642311,
        x^10 - x^9 + 3*x^7 - x^6 - 3*x^5 + 4*x^4 + x^3 - 2*x^2 + 1
    ],
    [
        3264308921,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 - x^6 + 5*x^5 - 6*x^4 + 5*x^3 - 3*x^2 + x - 1
    ],
    [
        -3264418503,
        x^10 - 3*x^9 + 2*x^8 + 4*x^7 - 8*x^6 + 3*x^5 + 7*x^4 - 7*x^3 - 2*x^2 + 3*x + 1
    ],
    [
        3264718729,
        x^10 - 2*x^9 + 4*x^8 - 2*x^7 + 2*x^6 + x^5 + 2*x^4 - 2*x^3 + 2*x^2 - x - 1
    ],
    [
        3265655033,
        x^10 - 2*x^9 + 4*x^6 - 5*x^5 + x^4 + x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3265679969,
        x^10 - 2*x^9 + 4*x^7 - 3*x^6 - 3*x^5 + 5*x^4 + x^3 - 4*x^2 - x + 1
    ],
    [
        3266052425,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 6*x^6 - 2*x^5 - x^4 + x^3 - x^2 - x + 1
    ],
    [
        -3266056559,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 3*x^6 - x^5 + 3*x^3 - 2*x^2 + 1
    ],
    [
        3266123129,
        x^10 - 2*x^9 + 5*x^8 - 9*x^7 + 11*x^6 - 13*x^5 + 12*x^4 - 9*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        3266575025,
        x^10 - x^6 - 4*x^5 - x^4 + 5*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        3266584489,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 2*x^6 + x^5 - 3*x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        3266882153,
        x^10 - x^9 - x^8 + x^7 - x^6 + 4*x^5 - 5*x^4 + 4*x^3 - x^2 + x - 1
    ],
    [
        3267458833,
        x^10 - 3*x^8 - x^7 + 5*x^6 + 3*x^5 - 7*x^4 - 2*x^3 + 4*x^2 - 1
    ],
    [
        -3267502111,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + 2*x^6 - 5*x^5 + 8*x^4 - 9*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        3267548873,
        x^10 - x^9 - x^8 + 2*x^7 - x^5 - x^4 + 2*x^3 - x + 1
    ],
    [
        3267599921,
        x^10 - x^9 + x^6 - 4*x^5 + 7*x^4 - 6*x^3 + 3*x^2 - x - 1
    ],
    [
        3269168857,
        x^10 - 2*x^9 - x^8 + 4*x^7 + x^6 - 4*x^5 - x^4 + 3*x^3 + x^2 - 2*x - 1
    ],
    [
        -3269245247,
        x^10 + x^8 - x^7 + 4*x^6 + 2*x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -3269287999,
        x^10 - x^9 + 2*x^8 + x^6 - 4*x^5 + 9*x^4 - 12*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        -3269447455,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 5*x^6 - 2*x^5 + 4*x^4 - 3*x^3 - x^2 + 1
    ],
    [
        -3269821639,
        x^10 - 2*x^9 + x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 3*x^4 + x^3 + 4*x^2 + x + 1
    ],
    [
        -3269999727,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 + 2*x^5 + x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        3270071993,
        x^10 - 3*x^9 + 2*x^8 + x^7 + x^6 - 4*x^5 + 3*x^4 - x^3 - 2*x^2 + 2*x + 1
    ],
    [
        3270278617,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 4*x^5 - 7*x^4 + 4*x^3 + 3*x^2 - 4*x + 1
    ],
    [
        3270675593,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 11*x^5 + 10*x^4 - 8*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -3271176487,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 - 2*x^4 + x^3 + x + 1
    ],
    [
        -3271368983,
        x^10 - 2*x^9 + x^8 - x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3271605529,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 4*x^6 - x^5 + 5*x^4 - 4*x^3 + x^2 + 2*x - 1
    ],
    [
        -3271825143,
        x^10 - x^9 - 4*x^8 + 4*x^7 + 8*x^6 - 7*x^5 - 9*x^4 + 5*x^3 + 4*x^2 - x + 1
    ],
    [
        3272303449,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^5 - 3*x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        -3272433959,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 2*x^6 - 3*x^5 + x^4 + 2*x^2 + 2*x + 1
    ],
    [
        -3272758319,
        x^10 - x^9 - x^8 - x^7 + 3*x^6 + 2*x^5 - 2*x^4 - 2*x^3 + x + 1
    ],
    [
        3272851553,
        x^10 - 2*x^8 - 5*x^5 - 3*x^4 + 3*x^3 + 3*x^2 - x - 1
    ],
    [
        -3273148007,
        x^10 - 2*x^9 + x^7 + 4*x^6 - 6*x^5 + 3*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        -3273740911,
        x^10 - 2*x^7 + x^6 + 2*x^5 + x^4 - x^2 + x + 1
    ],
    [
        -3273875759,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 6*x^6 - 7*x^5 + 5*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        -3274007399,
        x^10 + x^8 - x^7 + x^6 - x^5 + x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -3274303743,
        x^10 - x^9 + 5*x^8 - 6*x^7 + 12*x^6 - 15*x^5 + 15*x^4 - 14*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        -3274389927,
        x^10 - x^9 + x^8 - 3*x^7 + x^6 - x^5 + 2*x^4 + x^2 + 1
    ],
    [
        3274654169,
        x^10 - 4*x^9 + 5*x^8 - 2*x^7 + 3*x^5 - 6*x^4 + 3*x^3 + x^2 - x - 1
    ],
    [
        -3274907743,
        x^10 + 2*x^8 - 2*x^7 + 4*x^6 - 3*x^5 + 5*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -3275574223,
        x^10 - x^9 - x^8 + 2*x^7 + 3*x^6 - 4*x^5 - x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -3275757647,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 2*x^5 + x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -3276281375,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - 3*x^6 + 5*x^5 - 2*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -3276322471,
        x^10 - 2*x^9 + x^8 - 3*x^5 + 4*x^4 + 2*x^3 - 3*x^2 + 1
    ],
    [
        -3276381663,
        x^10 - x^9 - x^8 + 2*x^7 - x^6 + 5*x^5 - 4*x^4 - 5*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        -3276472799,
        x^10 - x^9 + x^8 + x^6 - 3*x^5 + 2*x^4 + x^3 - 3*x + 2
    ],
    [
        3276540713,
        x^10 + x^8 - 2*x^7 + 2*x^6 - 5*x^5 + 2*x^4 - 2*x^3 + x^2 + 1
    ],
    [
        -3276633719,
        x^10 - x^9 + 4*x^8 - 6*x^7 + 9*x^6 - 10*x^5 + 11*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        3276820361,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^6 + x^3 + x - 1
    ],
    [
        -3277017431,
        x^10 - 3*x^8 + 5*x^6 - x^5 - 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -3277586831,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 8*x^5 + 8*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -3278055247,
        x^10 - x^9 - x^8 - x^7 + 2*x^6 + x^5 - 3*x^4 - x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -3278308591,
        x^10 - x^9 + x^8 - x^7 - 3*x^6 + 3*x^2 + 3*x + 1
    ],
    [
        -3278377007,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 3*x^5 + 5*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -3278561959,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 17*x^6 - 20*x^5 + 19*x^4 - 15*x^3 + 10*x^2 - 5*x + 2
    ],
    [
        -3278720759,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 3*x^6 - x^5 + 2*x^4 - 2*x^3 + 1
    ],
    [
        -3278946943,
        x^10 - x^9 - x^8 + 4*x^7 - x^6 - 4*x^5 + 4*x^4 + x^3 - 2*x^2 - x + 1
    ],
    [
        3279281273,
        x^10 - 3*x^9 + x^8 + 7*x^7 - 6*x^6 - 7*x^5 + 9*x^4 + 3*x^3 - 5*x^2 + 1
    ],
    [
        -3279315527,
        x^10 - x^9 - x^7 + 5*x^4 + 3*x^3 + 4*x^2 + 2*x + 1
    ],
    [
        -3279336759,
        x^10 - x^9 + 2*x^8 - 3*x^6 + 5*x^5 - 4*x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -3279617639,
        x^10 - x^9 + 3*x^8 + 5*x^6 + 2*x^5 + 5*x^4 + 5*x^3 + 5*x^2 + 3*x + 1
    ],
    [
        -3280444839,
        x^10 - x^9 + 3*x^8 - 2*x^7 + 2*x^6 - x^5 - 2*x^4 - x^2 + x + 1
    ],
    [
        -3280880431,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 3*x^6 - 7*x^5 - 7*x^4 + 5*x^3 + 8*x^2 + 3*x + 1
    ],
    [
        -3281349655,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 13*x^6 - 8*x^5 + 3*x^4 - x^3 + x^2 - x + 1
    ],
    [
        -3281763119,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 10*x^6 - 9*x^5 + 12*x^4 - 9*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        3282639769,
        x^10 - 2*x^9 - x^8 + 7*x^7 - 5*x^6 - 6*x^5 + 10*x^4 - 3*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -3282802831,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 5*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3282856351,
        x^10 - 3*x^9 + 8*x^8 - 11*x^7 + 13*x^6 - 8*x^5 + 3*x^4 + x^3 - x^2 + 1
    ],
    [
        -3282890511,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 7*x^6 - 7*x^5 + 8*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3283100343,
        x^10 - 3*x^9 + 2*x^8 + 6*x^7 - 10*x^6 + x^5 + 10*x^4 - 5*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -3283243727,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 5*x^6 - x^5 + 3*x^3 + x + 1
    ],
    [
        3283624081,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 17*x^6 - 14*x^5 + 8*x^4 - x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -3283631919,
        x^10 - 2*x^9 + 3*x^7 - x^6 - 3*x^5 + 4*x^4 + 2*x^3 - x + 1
    ],
    [
        -3283885719,
        x^10 - 2*x^9 + 6*x^8 - 11*x^7 + 16*x^6 - 19*x^5 + 19*x^4 - 13*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -3284156383,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 21*x^6 - 22*x^5 + 19*x^4 - 13*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        3284281241,
        x^10 - x^9 + x^8 + x^7 + 3*x^6 - 3*x^5 + 2*x^3 - 3*x^2 - 2*x - 1
    ],
    [
        3286119937,
        x^10 - x^9 + 2*x^7 - 2*x^6 - x^5 + x^4 - 3*x^3 + x^2 + 2*x - 1
    ],
    [
        -3286319607,
        x^10 - 2*x^9 + 2*x^8 + x^7 + x^5 - x^4 + 3*x^3 + 8*x^2 + 5*x + 1
    ],
    [
        -3286606967,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 10*x^5 + 7*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        3286953169,
        x^10 - 2*x^9 + x^8 - 2*x^7 + 3*x^6 - x^5 + 2*x^4 - x^3 - x^2 - 1
    ],
    [
        -3287501559,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 - x^6 + 12*x^5 - 9*x^4 - 4*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        -3287564479,
        x^10 - x^9 + 2*x^8 + x^7 - 2*x^6 + 2*x^5 - 2*x^3 + x + 1
    ],
    [
        3288762473,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - 5*x^6 + 4*x^5 + 2*x^4 - 5*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        -3288839119,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + x^6 - x^5 + 3*x^4 - x^3 + x + 1
    ],
    [
        -3288936231,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 5*x^6 + 2*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        -3289389703,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 20*x^6 - 20*x^5 + 16*x^4 - 10*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        -3289722487,
        x^10 - x^9 + x^6 + 2*x^5 - 5*x^4 + 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -3289933503,
        x^10 - x^9 + 5*x^8 - 7*x^7 + 13*x^6 - 16*x^5 + 18*x^4 - 18*x^3 + 12*x^2 - 5*x + 1
    ],
    [
        -3290645007,
        x^10 - 4*x^9 + 6*x^8 - 2*x^7 - 6*x^6 + 7*x^5 - 3*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        -3290835007,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 6*x^4 - 2*x^3 + 4*x^2 - x + 1
    ],
    [
        3290874233,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 5*x^6 + 2*x^5 + 4*x^3 - 8*x^2 + 5*x - 1
    ],
    [
        -3291050591,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 2*x^5 + 3*x^4 - 3*x^3 + x + 1
    ],
    [
        3291149753,
        x^10 - x^9 - 2*x^8 + 2*x^7 - 4*x^5 + 4*x^4 + 6*x^3 - 2*x^2 - 4*x - 1
    ],
    [
        -3291352623,
        x^10 - 4*x^9 + 10*x^8 - 17*x^7 + 22*x^6 - 25*x^5 + 24*x^4 - 21*x^3 + 13*x^2 - 6*x + 4
    ],
    [
        -3291904679,
        x^10 + 3*x^8 + 3*x^6 - 2*x^5 + 2*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        -3292060327,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 8*x^6 - 6*x^5 + 8*x^4 - 5*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -3292251359,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 8*x^5 + 8*x^4 - 6*x^3 + 4*x^2 - 3*x + 2
    ],
    [
        -3292736399,
        x^10 - x^9 - x^8 + x^7 + x^6 - 3*x^5 + 4*x^4 - 2*x^3 + 1
    ],
    [
        -3293280983,
        x^10 - x^9 - 2*x^8 + 4*x^7 + 2*x^6 - 7*x^5 + 2*x^4 + 5*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -3293444719,
        x^10 - x^9 + x^8 + x^7 + 3*x^4 + 2*x^2 + 1
    ],
    [
        3294035897,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 8*x^5 + 10*x^4 - 9*x^3 + 2*x^2 - 1
    ],
    [
        -3299713767,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 6*x^6 - x^5 + x^4 + 2*x^3 + x + 1
    ],
    [
        3301008521,
        x^10 + 3*x^8 - x^7 + 4*x^6 - 4*x^5 + 3*x^4 - 5*x^3 + x^2 - 2*x - 1
    ],
    [
        3302183177,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 9*x^6 - 14*x^5 + 17*x^4 - 16*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        3303056201,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 4*x^3 - x + 1
    ],
    [
        3304709545,
        x^10 - 2*x^9 + x^8 + x^5 - 6*x^4 + 9*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        -3306128967,
        x^10 - x^9 + 5*x^8 - 3*x^7 + 9*x^6 - x^5 + 8*x^4 + 2*x^3 + 4*x^2 + 1
    ],
    [
        3306290697,
        x^10 + 4*x^8 - x^7 + 4*x^6 - 2*x^5 - 2*x^4 - x^3 - 3*x^2 + 1
    ],
    [
        3307066537,
        x^10 - x^9 - 4*x^5 + 8*x^4 - 4*x^3 - 1
    ],
    [
        3307396721,
        x^10 - x^9 - 2*x^8 + 6*x^7 + 2*x^6 - 9*x^5 - x^4 + 7*x^3 - 3*x + 1
    ],
    [
        -3307511151,
        x^10 - 5*x^9 + 12*x^8 - 14*x^7 + 6*x^6 + 5*x^5 - 5*x^4 + x^3 + x^2 + x + 1
    ],
    [
        3307586417,
        x^10 - 4*x^9 + 6*x^8 - 4*x^7 - x^6 + 8*x^5 - 12*x^4 + 11*x^3 - 8*x^2 + 3*x - 1
    ],
    [
        3307704809,
        x^10 - 4*x^9 + 6*x^8 - 5*x^7 + 2*x^6 + 3*x^5 - 7*x^4 + 7*x^3 - 2*x^2 - x + 1
    ],
    [
        3307705033,
        x^10 - x^9 + 2*x^8 - x^7 - 2*x^6 + 4*x^5 - 3*x^4 - x^3 + 2*x^2 - x - 1
    ],
    [
        3307897273,
        x^10 - 3*x^9 + 5*x^8 - 2*x^7 - 4*x^6 + 10*x^5 - 10*x^4 + 8*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        3308535553,
        x^10 - x^9 + 2*x^8 - 2*x^6 + 2*x^5 - 3*x^4 - x^3 + x^2 - x + 1
    ],
    [
        3309544577,
        x^10 + x^8 + 2*x^6 - 2*x^5 - x^4 - 3*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        3309565625,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 9*x^6 - 3*x^5 - 3*x^4 + 6*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -3311068671,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + x^6 + x^5 - 3*x^3 + 2*x + 1
    ],
    [
        3311723113,
        x^10 - 3*x^9 + 4*x^8 - x^7 - x^6 - x^5 + 4*x^4 - x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -3311723799,
        x^10 - 3*x^9 + 6*x^8 - 12*x^7 + 21*x^6 - 27*x^5 + 30*x^4 - 30*x^3 + 24*x^2 - 12*x + 3
    ],
    [
        3311755529,
        x^10 - x^9 + 3*x^8 - x^7 + 2*x^6 - x^5 + 3*x^4 - 3*x^3 + 2*x^2 - 1
    ],
    [
        -3314392911,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 5*x^5 + 9*x^4 - x^3 + 5*x^2 + 1
    ],
    [
        3314744401,
        x^10 - x^9 - 2*x^8 + 4*x^7 - x^6 - 5*x^5 + 4*x^4 - x^3 - 2*x^2 + x - 1
    ],
    [
        -3314976111,
        x^10 - x^9 - 5*x^8 + 6*x^7 + 9*x^6 - 14*x^5 - 5*x^4 + 12*x^3 - 3*x + 1
    ],
    [
        3315346897,
        x^10 - 3*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 7*x^5 + 5*x^4 - 3*x^3 + 2*x^2 + x - 1
    ],
    [
        3316376273,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 - 3*x^5 - 2*x^4 - 2*x^3 - 3*x^2 - x - 1
    ],
    [
        -3317419719,
        x^10 - x^9 - x^8 + 4*x^7 + x^6 - 4*x^5 + 2*x^4 + 4*x^3 + 1
    ],
    [
        -3318119559,
        x^10 - 3*x^9 + 3*x^8 - x^7 - x^6 + 2*x^5 + x^4 - 4*x^3 + 2*x + 1
    ],
    [
        3318407681,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 4*x^6 + 5*x^5 - 4*x^2 + 4*x - 1
    ],
    [
        3319560689,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 4*x^4 - 5*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3320005537,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 3*x^5 + x^4 - 3*x^3 + x^2 + 2*x - 1
    ],
    [
        3320625673,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 - x^5 - x^4 + 1
    ],
    [
        3321418985,
        x^10 - x^9 + 2*x^7 - 2*x^6 + 2*x^4 - 2*x^3 + 2*x - 1
    ],
    [
        3324560281,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 2*x^6 + x^5 - 2*x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        3325375369,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 4*x^6 - x^4 + 4*x^3 - 3*x^2 - 1
    ],
    [
        3325557881,
        x^10 - 4*x^9 + 8*x^8 - 13*x^7 + 16*x^6 - 17*x^5 + 18*x^4 - 14*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        -3326290191,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 3*x^6 - x^5 + x^3 - x^2 + 1
    ],
    [
        3328787961,
        x^10 - x^9 - x^8 + x^7 + 3*x^6 - 3*x^5 + x^3 - x^2 + 2*x - 1
    ],
    [
        3328962921,
        x^10 + x^8 + x^6 - x^4 - x^3 - x^2 + 1
    ],
    [
        3329355017,
        x^10 - 2*x^8 - x^7 + 4*x^6 + x^5 - 3*x^4 - x^3 + 2*x^2 + x - 1
    ],
    [
        3329576753,
        x^10 + 2*x^8 - 2*x^7 + 2*x^6 - 4*x^5 + 3*x^4 - 4*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3329873353,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 6*x^6 - 5*x^5 + x^4 + x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -3330232623,
        x^10 - x^9 + 3*x^8 - x^7 + 5*x^6 - 12*x^5 + 18*x^4 - 19*x^3 + 13*x^2 - 5*x + 1
    ],
    [
        3330648481,
        x^10 - x^9 - 2*x^8 + x^7 + x^6 + 3*x^5 + 2*x^4 - 4*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        3330865073,
        x^10 - 2*x^8 + 5*x^6 - 3*x^5 - 5*x^4 + x^3 + 5*x^2 - 4*x + 1
    ],
    [
        3331462921,
        x^10 - x^9 - x^8 + 4*x^6 - 2*x^5 - 4*x^4 + 2*x^3 + x^2 - 1
    ],
    [
        -3332071647,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 2*x^6 + 4*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -3332868687,
        x^10 + 4*x^8 - x^7 + 9*x^6 - x^5 + 8*x^4 + x^3 + 5*x^2 + x + 1
    ],
    [
        3333286841,
        x^10 + 3*x^8 - 3*x^7 + 2*x^6 - 7*x^5 - x^4 - 6*x^3 - 3*x^2 - 2*x - 1
    ],
    [
        3333965777,
        x^10 - x^9 - 3*x^7 + 5*x^6 - 6*x^5 + 5*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        3334801913,
        x^10 - x^9 - x^8 + 4*x^7 - 4*x^6 + 4*x^4 - 4*x^3 + x^2 + 2*x - 1
    ],
    [
        3334858049,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 6*x^6 - x^5 - 3*x^4 + 7*x^3 - 7*x^2 + 3*x - 1
    ],
    [
        -3335393943,
        x^10 - 3*x^9 + 3*x^8 - 3*x^7 + 7*x^6 - 8*x^5 + 6*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        -3335947983,
        x^10 - x^9 - 3*x^8 + x^7 + 4*x^6 + x^5 - 3*x^4 - x^3 + 5*x^2 - 4*x + 1
    ],
    [
        3336674329,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 4*x^6 + 6*x^5 - 5*x^4 + 4*x^3 - 3*x^2 + x + 1
    ],
    [
        -3337551783,
        x^10 - 3*x^9 + 5*x^8 - 10*x^7 + 13*x^6 - 12*x^5 + 13*x^4 - 8*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -3339208071,
        x^10 - 2*x^8 - 2*x^7 + 2*x^6 + 7*x^5 - 3*x^4 - 6*x^3 + 2*x^2 + x + 1
    ],
    [
        3340904393,
        x^10 - x^7 - 2*x^6 + x^5 + x^3 - 2*x^2 - x - 1
    ],
    [
        3341462561,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 - x^5 + 4*x^4 - x^3 - x^2 - x - 1
    ],
    [
        3342316249,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 2*x^5 + x^4 - x^3 + 2*x - 1
    ],
    [
        -3342567303,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 2*x^6 + 3*x^5 - 4*x^4 + 4*x^3 - x^2 - 2*x + 1
    ],
    [
        3342675569,
        x^10 - 2*x^8 - x^7 + 2*x^6 + x^5 + x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        3343118921,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 14*x^6 - 19*x^5 + 21*x^4 - 17*x^3 + 7*x^2 - 1
    ],
    [
        3343430521,
        x^10 - 3*x^7 - 4*x^6 - 2*x^5 + 2*x^4 + 7*x^3 + 7*x^2 + 4*x + 1
    ],
    [
        3344359121,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 3*x^6 - 3*x^5 - 2*x^4 + 2*x^3 + x^2 - x - 1
    ],
    [
        3345397777,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 6*x^6 + x^5 - 7*x^4 + 9*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        3345559769,
        x^10 - x^9 + 3*x^8 - x^7 + 4*x^6 - 2*x^5 + 3*x^4 - x^3 - x - 1
    ],
    [
        3348519793,
        x^10 - x^9 - 2*x^8 + 2*x^7 - 2*x^6 - 2*x^5 + 4*x^4 + 2*x^3 - x^2 - x - 1
    ],
    [
        3348991393,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 7*x^6 - 5*x^5 + 2*x^4 - x^2 + x - 1
    ],
    [
        3349355089,
        x^10 - x^9 - 2*x^8 + x^7 + 2*x^6 + x^5 - 2*x^4 - 2*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        3352881041,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - 4*x^5 + 2*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3353432319,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 10*x^6 - x^5 - 10*x^4 + 8*x^2 + 5*x + 1
    ],
    [
        -3354307119,
        x^10 - 4*x^7 - x^6 - x^5 + 7*x^4 + 5*x^3 + 6*x^2 + 2*x + 1
    ],
    [
        3354648401,
        x^10 - x^9 - 4*x^7 + 3*x^6 + 6*x^4 - 2*x^3 - x^2 - 2*x - 1
    ],
    [
        -3355123599,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 6*x^6 + 11*x^5 - 5*x^4 - 9*x^3 + 13*x^2 - 6*x + 1
    ],
    [
        3355378721,
        x^10 - x^9 - 2*x^8 + 4*x^7 - 2*x^6 - 2*x^5 + 5*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        3355412657,
        x^10 - x^9 - 3*x^8 + 3*x^7 + x^6 - 2*x^5 + 3*x^4 - x^2 - x - 1
    ],
    [
        -3357475119,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 4*x^6 - 5*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        3359791417,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 - x^5 - 2*x^4 + x^3 - 2*x^2 + x - 1
    ],
    [
        3360108281,
        x^10 + 4*x^8 + 7*x^6 - 2*x^5 + 5*x^4 - 5*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3360230257,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 - x^5 + 5*x^4 - 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3360793721,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 5*x^6 - 4*x^5 - 5*x^4 + 2*x^3 + 4*x^2 - 1
    ],
    [
        3360942089,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 4*x^6 + 4*x^5 + x^4 - 5*x^3 + 2*x^2 + x - 1
    ],
    [
        3361062161,
        x^10 - 2*x^9 + 2*x^7 - 2*x^6 + 3*x^5 - 5*x^4 + 5*x^3 - x^2 - x + 1
    ],
    [
        3361660201,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - 4*x + 1
    ],
    [
        3362245681,
        x^10 - x^8 + 2*x^6 - 3*x^5 - 4*x^4 + x^3 - x^2 - 3*x - 1
    ],
    [
        3363174041,
        x^10 - 3*x^9 + x^8 + 7*x^7 - 8*x^6 - 3*x^5 + 9*x^4 - 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3363182689,
        x^10 - 2*x^9 - x^8 + 7*x^7 - 4*x^6 - 7*x^5 + 11*x^4 - 2*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        3363301881,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 6*x^6 - x^5 - 6*x^4 + 11*x^3 - 10*x^2 + 5*x - 1
    ],
    [
        3364301641,
        x^10 - 2*x^9 - x^8 + 3*x^7 + 2*x^6 - 3*x^5 - x^4 + x^3 - x^2 + x + 1
    ],
    [
        3364746457,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 7*x^6 - 3*x^5 - x^4 + 4*x^3 - 3*x^2 + 1
    ],
    [
        3365842177,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 4*x^6 - 5*x^5 + 6*x^4 - 3*x^2 + 1
    ],
    [
        3365926873,
        x^10 - x^9 + x^8 + x^7 - 4*x^6 + 4*x^5 - x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3366295913,
        x^10 - x^9 + 2*x^8 - 5*x^7 + 3*x^6 - 4*x^5 + 6*x^4 - x^3 + 2*x^2 - x - 1
    ],
    [
        3367845049,
        x^10 - 3*x^8 - 3*x^7 + 5*x^6 + 7*x^5 - 2*x^4 - 7*x^3 - x^2 + 3*x + 1
    ],
    [
        3368578537,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 - 2*x^4 + 3*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        3369269681,
        x^10 - x^9 + 3*x^8 + 2*x^7 - x^6 + 10*x^5 - 5*x^4 + 9*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        3370355041,
        x^10 - 2*x^9 + 2*x^8 - 2*x^6 + x^5 - 2*x^3 - x - 1
    ],
    [
        3370394233,
        x^10 - 4*x^9 + 9*x^8 - 14*x^7 + 18*x^6 - 20*x^5 + 18*x^4 - 14*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        3371090873,
        x^10 - x^9 - 2*x^8 + 5*x^7 - x^6 - 6*x^5 + 6*x^4 + 3*x^3 - 4*x^2 - x + 1
    ],
    [
        3372217097,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^5 + x^3 - 3*x^2 + 3*x - 1
    ],
    [
        3372700577,
        x^10 - 2*x^9 + x^8 - x^7 + 3*x^6 - x^5 - x^4 + 2*x^2 - 1
    ],
    [
        3373898537,
        x^10 - x^9 + x^8 - x^7 - x^6 + x^5 - 2*x^4 + 2*x^3 + 1
    ],
    [
        3374835977,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 15*x^6 - 16*x^5 + 15*x^4 - 13*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        3375450761,
        x^10 - 2*x^9 - 2*x^8 + 8*x^7 - 4*x^6 - 10*x^5 + 13*x^4 - 2*x^3 - 7*x^2 + 5*x - 1
    ],
    [
        3375732713,
        x^10 - x^9 + x^8 + 3*x^7 - 3*x^6 + 2*x^5 + 2*x^4 + x^3 + 4*x^2 + 1
    ],
    [
        3376065137,
        x^10 + x^8 - x^6 - 2*x^4 - x^3 + 1
    ],
    [
        3376947113,
        x^10 + 3*x^8 + x^6 - 2*x^5 - 2*x^4 - 3*x^3 + 1
    ],
    [
        3377072849,
        x^10 - x^9 - x^8 + x^7 - 2*x^6 + 3*x^5 - 5*x^4 + 7*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        3378210481,
        x^10 - x^9 - 3*x^8 + 6*x^6 + 4*x^5 - 4*x^4 - 6*x^3 + 3*x + 1
    ],
    [
        3378517889,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 + 5*x^5 - 6*x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        3379919873,
        x^10 - 2*x^9 + 2*x^7 - x^6 + 2*x^5 + x^4 - 5*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        3379961489,
        x^10 - x^9 + 4*x^8 - x^7 + 5*x^6 + 2*x^5 + 2*x^4 + 5*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3380759153,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 3*x^3 + x^2 + 2*x - 1
    ],
    [
        3380972633,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^6 + 3*x^5 - x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        3381097369,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 - 2*x^6 + 8*x^5 - 14*x^4 + 13*x^3 - 9*x^2 + 4*x - 1
    ],
    [
        3381447953,
        x^10 - 3*x^9 + 3*x^8 + 3*x^7 - 7*x^6 + x^5 + 8*x^4 - 5*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        3381496457,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 4*x^6 - 9*x^5 + 4*x^4 + 4*x^3 - 4*x^2 + 1
    ],
    [
        3382910537,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 3*x^5 + 3*x^3 - 6*x^2 + 2*x + 1
    ],
    [
        3383168977,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 4*x^5 + 5*x^3 - 3*x - 1
    ],
    [
        3383331121,
        x^10 - 2*x^9 + 3*x^8 - 4*x^6 + 5*x^5 - 2*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        3385294697,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 3*x^5 - 4*x^3 + 2*x^2 + x - 1
    ],
    [
        3386243057,
        x^10 - 4*x^9 + 6*x^8 - 5*x^7 + 4*x^6 - 3*x^5 + 2*x^4 - 2*x^3 + x^2 - 2*x + 1
    ],
    [
        3386463049,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 6*x^6 - 3*x^5 - 2*x^4 + 2*x^3 - 3*x^2 + 1
    ],
    [
        3386637049,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 3*x^5 + x^4 - 2*x^2 + 1
    ],
    [
        3387356401,
        x^10 - 3*x^8 - 2*x^7 + x^6 + 5*x^5 + 4*x^4 - x^3 - 3*x^2 - 2*x - 1
    ],
    [
        3388964113,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 3*x^6 + 4*x^5 - 3*x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        3389200201,
        x^10 - 2*x^9 + 3*x^8 - 6*x^7 + 6*x^6 - 5*x^5 + 8*x^4 - 5*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3389215937,
        x^10 - x^9 + 2*x^7 + 2*x^6 - 5*x^5 + 2*x^4 + 5*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        3390024857,
        x^10 - x^8 - 2*x^7 - 2*x^6 + x^5 + 4*x^4 + 3*x^3 - 2*x - 1
    ],
    [
        3391767473,
        x^10 - 2*x^9 - 2*x^8 + 5*x^7 + 2*x^6 - 6*x^5 - 2*x^4 + 5*x^3 + x^2 - 2*x - 1
    ],
    [
        3391891193,
        x^10 - x^9 + x^7 - 4*x^6 - 3*x^5 + 4*x^4 - 4*x^2 + 1
    ],
    [
        3392247049,
        x^10 - x^9 - x^8 - x^7 + 3*x^5 - x^3 - x^2 - x + 1
    ],
    [
        3392817193,
        x^10 - 2*x^9 + 2*x^8 - 2*x^6 + 3*x^5 - 3*x^4 + x^3 + x^2 - x + 1
    ],
    [
        3395649553,
        x^10 - 2*x^7 - 2*x^6 + x^5 + 2*x^4 + 3*x^3 - x - 1
    ],
    [
        3396299425,
        x^10 - 4*x^9 + 10*x^8 - 17*x^7 + 23*x^6 - 24*x^5 + 21*x^4 - 15*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        3397307993,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 5*x^6 + 7*x^4 - 6*x^3 - x^2 + 4*x - 1
    ],
    [
        3397808153,
        x^10 - 2*x^9 + 3*x^7 - x^6 - 5*x^5 + 4*x^4 + 4*x^3 - 4*x^2 + 1
    ],
    [
        3399192089,
        x^10 - x^9 - 3*x^7 + 2*x^6 + 3*x^5 - 3*x^4 + 3*x^2 + x - 2
    ],
    [
        3399693481,
        x^10 - x^9 - 2*x^8 + 4*x^7 - x^6 - 4*x^5 + 7*x^4 + x^3 - 5*x^2 + 1
    ],
    [
        3400702721,
        x^10 - x^9 + 3*x^7 - x^6 - x^5 + 2*x^4 - x - 1
    ],
    [
        3400968689,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 2*x^6 - 3*x^5 + 7*x^4 - 2*x^3 - 3*x^2 + 5*x - 1
    ],
    [
        3401270081,
        x^10 - x^9 - x^7 + 4*x^6 - 3*x^5 + 3*x^4 - 4*x^3 + 2*x^2 + x - 1
    ],
    [
        3402110953,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 6*x^6 + 5*x^5 + x^4 - 5*x^3 + 3*x^2 + 2*x - 1
    ],
    [
        3402353537,
        x^10 - 5*x^9 + 13*x^8 - 20*x^7 + 20*x^6 - 12*x^5 + 6*x^4 - 6*x^3 + 8*x^2 - 5*x + 1
    ],
    [
        3402808681,
        x^10 - x^9 + 2*x^8 - 5*x^7 + 5*x^6 - 7*x^5 + 8*x^4 - 7*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3404361097,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 11*x^5 + 9*x^4 - 9*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        3405065401,
        x^10 - x^9 - x^8 + 3*x^6 + 2*x^5 - 5*x^4 - x^3 + 3*x^2 - x - 1
    ],
    [
        3407553265,
        x^10 - x^9 - 3*x^8 + 5*x^7 + x^6 - 8*x^5 + 8*x^4 + x^3 - 6*x^2 + 4*x - 1
    ],
    [
        3407970001,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - x^6 - 6*x^5 + 9*x^4 - 5*x^3 - x^2 + 2*x - 1
    ],
    [
        3408225489,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 16*x^6 - 20*x^5 + 19*x^4 - 16*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        3408722569,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - 4*x^2 + 4*x - 1
    ],
    [
        3409729129,
        x^10 - x^9 + 2*x^7 - 3*x^6 + x^5 + 2*x^4 - 3*x^3 + x - 1
    ],
    [
        3410563841,
        x^10 - x^9 - x^8 - 2*x^6 + 4*x^5 - 2*x^4 + 4*x^3 - 4*x^2 + x - 1
    ],
    [
        3412317481,
        x^10 - x^9 - x^8 + 2*x^7 - 2*x^6 - 3*x^5 + 7*x^4 - 4*x^2 + 3*x - 1
    ],
    [
        3413374649,
        x^10 - x^9 - 2*x^8 + 4*x^7 + x^6 - 4*x^5 - x^4 + 4*x^3 + x^2 - 3*x + 1
    ],
    [
        3414779833,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 - x^6 + 6*x^5 - 7*x^4 + 5*x^3 - 2*x + 1
    ],
    [
        3414918817,
        x^10 - x^9 - x^8 + 4*x^6 - 6*x^5 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        3415972457,
        x^10 - x^9 + 3*x^8 + x^6 + 3*x^5 - x^4 + x^2 - 2*x - 1
    ],
    [
        3418658833,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 6*x^6 - 6*x^4 + 9*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        3418993537,
        x^10 - x^9 - 3*x^8 + 6*x^7 + x^6 - 8*x^5 + 4*x^4 + 4*x^3 - 4*x^2 + 1
    ],
    [
        3419305897,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 2*x^6 + 4*x^5 - 2*x^4 - x^3 + 2*x^2 - 1
    ],
    [
        3420527761,
        x^10 + x^8 - 2*x^7 + 2*x^5 + x^4 + 5*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3421215625,
        x^10 - x^9 + x^8 + 3*x^7 - 4*x^6 + 5*x^5 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        3423167833,
        x^10 - 2*x^9 - 2*x^8 + 5*x^7 - x^6 - x^5 + 4*x^4 - 4*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        3424270825,
        x^10 - 2*x^7 + 2*x^6 + x^5 - x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3427002281,
        x^10 - x^9 + x^8 - 3*x^6 + 2*x^5 - 2*x^4 + 2*x^2 + 1
    ],
    [
        3427089473,
        x^10 - 3*x^8 - x^7 + 3*x^6 + x^5 - x^4 + 1
    ],
    [
        3429157321,
        x^10 - x^9 + 3*x^8 + x^7 - x^6 + 6*x^5 - 2*x^4 + x^3 + 3*x^2 - x + 1
    ],
    [
        3430727081,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 - 3*x^5 - 2*x^4 + 3*x^3 - 2*x + 1
    ],
    [
        3431865577,
        x^10 - x^9 - 2*x^8 + x^7 + 2*x^6 - x^4 + x^2 - x - 1
    ],
    [
        3432008929,
        x^10 - x^9 - 2*x^8 + 5*x^6 - 3*x^4 + x^2 + 2*x + 1
    ],
    [
        3432195089,
        x^10 - 4*x^9 + 4*x^8 + 3*x^7 - 8*x^6 + 4*x^5 + 4*x^4 - 7*x^3 + 3*x^2 - 1
    ],
    [
        3432377521,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 5*x^5 + 4*x^4 + x^3 - 2*x^2 + 2*x - 1
    ],
    [
        3433049401,
        x^10 - 3*x^9 + 7*x^8 - 8*x^7 + 4*x^6 + 4*x^5 - 12*x^4 + 14*x^3 - 10*x^2 + 5*x - 1
    ],
    [
        3433752241,
        x^10 - x^9 + x^8 - x^7 + 2*x^5 - 3*x^4 + 4*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        3434232449,
        x^10 - x^9 + 3*x^8 + x^7 + x^6 + 5*x^5 + 4*x^3 + x^2 + 1
    ],
    [
        3437421193,
        x^10 - 3*x^8 - x^7 + 6*x^6 + 3*x^5 - 7*x^4 - 3*x^3 + 5*x^2 + x - 1
    ],
    [
        3437817641,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 + 3*x^5 - 8*x^4 + 8*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        3438748297,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + x^5 - 2*x^4 - x^3 - 2*x - 1
    ],
    [
        3439657393,
        x^10 - 2*x^8 - x^7 + 3*x^5 + x^4 - x^3 - x + 1
    ],
    [
        3440181313,
        x^10 - x^9 + 4*x^8 - x^7 + x^6 + x^5 - 3*x^3 + x^2 - x - 1
    ],
    [
        3441663161,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 7*x^6 + 4*x^5 + 4*x^4 - 7*x^3 + 2*x^2 + x - 1
    ],
    [
        3441793081,
        x^10 - x^9 - x^8 + x^7 + 2*x^6 - 3*x^5 - x^4 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        3441970633,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 10*x^6 - 9*x^5 + 6*x^4 - 5*x^2 + 4*x - 1
    ],
    [
        3443942713,
        x^10 - 4*x^9 + 6*x^8 - 5*x^7 + 4*x^6 - 4*x^5 + 3*x^4 - 3*x^2 + 4*x - 1
    ],
    [
        3444522089,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 4*x^6 - 3*x^5 + 6*x^4 - 3*x^3 - x^2 + 3*x - 1
    ],
    [
        3444673609,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 2*x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        3445044049,
        x^10 + x^8 - 2*x^7 - 3*x^6 - x^5 + x^4 + 5*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        3445104913,
        x^10 - 4*x^9 + 8*x^8 - 7*x^7 + 6*x^5 - 3*x^4 - 2*x^3 + x^2 + 2*x - 1
    ],
    [
        3446733097,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 3*x^6 + 5*x^5 - 3*x^4 + 3*x^2 - 2*x + 1
    ],
    [
        3447788681,
        x^10 - x^9 + 2*x^8 - x^7 - 2*x^6 + x^5 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3451137553,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 2*x^6 - 3*x^5 + 9*x^4 - 7*x^3 + x^2 + 2*x - 1
    ],
    [
        3451565489,
        x^10 - x^9 - 2*x^8 + 5*x^7 - 6*x^5 + 5*x^4 + x^3 - 3*x^2 + 2*x - 1
    ],
    [
        3451600721,
        x^10 - x^9 - x^8 + 2*x^7 - 2*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        3452466089,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 5*x^6 + 14*x^5 - 19*x^4 + 18*x^3 - 12*x^2 + 5*x - 1
    ],
    [
        3455576897,
        x^10 - x^9 + x^8 - 4*x^6 + 5*x^5 - 4*x^4 + 4*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        3455597713,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 3*x^6 - x^5 + x^4 + x^3 - 3*x^2 + x + 1
    ],
    [
        3456920777,
        x^10 - x^9 - 2*x^8 + 4*x^7 - 3*x^5 + 2*x^4 - x^3 + 2*x - 1
    ],
    [
        3459919833,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 6*x^5 + 3*x^4 - x^3 - 2*x^2 + 2*x - 1
    ],
    [
        3460498193,
        x^10 - 2*x^9 - x^8 + 3*x^7 - x^6 + 2*x^5 - 3*x^4 + x^3 + 4*x^2 - 4*x + 1
    ],
    [
        3461855921,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 + 3*x^4 - 3*x^3 + x^2 + x - 1
    ],
    [
        3462378881,
        x^10 - 2*x^9 + 3*x^7 - 4*x^5 - x^4 + 4*x^3 + x^2 - 2*x - 1
    ],
    [
        3463073225,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 - 4*x^5 + 3*x^4 + 2*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        3464155801,
        x^10 - 2*x^9 + 2*x^6 + 4*x^3 - 2*x^2 - x - 1
    ],
    [
        3465417385,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 4*x^6 - 3*x^5 + 3*x^4 - x^3 + x^2 + x - 1
    ],
    [
        3465444673,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 2*x^6 + 3*x^5 - 6*x^4 + 6*x^3 - x^2 - 2*x + 1
    ],
    [
        3465472433,
        x^10 - x^9 - 3*x^8 + 4*x^6 + 4*x^5 - 3*x^4 - 5*x^3 + x + 1
    ],
    [
        3467932201,
        x^10 - x^8 - 2*x^7 + 2*x^6 + x^5 - 2*x^4 - 2*x^3 + x^2 + 2*x - 1
    ],
    [
        3468530249,
        x^10 - 4*x^9 + 7*x^8 - 8*x^7 + 10*x^6 - 13*x^5 + 11*x^4 - 7*x^3 + 6*x^2 - 5*x + 1
    ],
    [
        3469045033,
        x^10 - x^9 + x^8 - 3*x^7 + x^6 - x^5 + 3*x^4 + 2*x^3 - 1
    ],
    [
        3469976849,
        x^10 - x^7 + x^5 + 2*x^4 - 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3471919961,
        x^10 - 2*x^9 + 5*x^7 - 4*x^6 - 2*x^5 + 3*x^4 + 2*x^3 - x^2 - 2*x + 1
    ],
    [
        3472474529,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 4*x^6 - 4*x^5 - 2*x^4 + 5*x^3 + 4*x^2 - x - 1
    ],
    [
        3473124073,
        x^10 - x^9 + 2*x^7 - 4*x^6 + 3*x^5 - 3*x^4 + x^3 - 2*x^2 + 2*x - 1
    ],
    [
        3473619641,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 3*x^5 - 6*x^4 + 6*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        3473664617,
        x^10 - x^8 - 2*x^7 + 2*x^5 + x^4 - 2*x^3 - 2*x^2 + x + 1
    ],
    [
        3474427337,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 4*x^6 - 3*x^5 + 3*x^4 - x^3 - 1
    ],
    [
        3475007609,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 11*x^5 + 10*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        3475050497,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 6*x^6 + 5*x^5 - 4*x^3 + 3*x^2 - 1
    ],
    [
        3475276969,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 4*x^6 - 2*x^5 + x^4 - x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3476303657,
        x^10 - 2*x^9 + x^8 + 4*x^7 - 8*x^6 + 8*x^5 - 5*x^4 + 4*x^2 - 3*x + 1
    ],
    [
        3476435489,
        x^10 - x^9 - 2*x^8 + 3*x^6 + 2*x^5 - 4*x^4 - 3*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        3476784681,
        x^10 - x^9 + 2*x^8 - x^6 + 2*x^5 - 2*x^4 - x^3 - 1
    ],
    [
        3476970689,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 15*x^6 - 15*x^5 + 12*x^4 - 7*x^3 + 3*x^2 - 1
    ],
    [
        3478595689,
        x^10 - x^9 - 2*x^8 + x^7 + 2*x^6 - x^5 - x^4 + 4*x^3 - 3*x - 1
    ],
    [
        3479916441,
        x^10 - x^9 - 2*x^7 + 3*x^6 + x^5 - x^3 - x^2 + 2*x - 1
    ],
    [
        3480192193,
        x^10 - x^9 - x^8 + 3*x^7 + x^6 - 2*x^5 - 3*x^4 + 2*x^3 + 3*x^2 - x - 1
    ],
    [
        3480863921,
        x^10 - x^9 + x^7 - x^5 - 2*x^4 - 2*x - 1
    ],
    [
        3480869993,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 2*x^5 - x^4 - 3*x^3 + 3*x^2 + x - 1
    ],
    [
        3481581521,
        x^10 - 2*x^9 + 6*x^7 - 6*x^6 - 3*x^5 + 11*x^4 - 7*x^3 - x^2 + 3*x - 1
    ],
    [
        3481742857,
        x^10 - 4*x^9 + 7*x^8 - 8*x^7 + 5*x^6 + x^5 - 4*x^4 + 4*x^3 - x^2 + 1
    ],
    [
        3483238321,
        x^10 - 3*x^5 - x^4 + 2*x^3 + 2*x^2 + x - 1
    ],
    [
        3483556217,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 2*x^5 - 3*x^4 + x^3 + 3*x^2 - 1
    ],
    [
        3484152577,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 2*x^6 - x^5 - x^4 - 2*x^3 + 3*x^2 - 3*x + 2
    ],
    [
        3484563777,
        x^10 - x^9 + 3*x^7 - 5*x^6 + 5*x^5 - 2*x^4 - 3*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3485545961,
        x^10 - 3*x^9 + 2*x^8 + 2*x^6 - 2*x^5 - 2*x^4 + 2*x^3 + x^2 + x - 1
    ],
    [
        3486898873,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 6*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        3487753817,
        x^10 - x^9 + 3*x^7 - 5*x^6 + 3*x^5 - x^3 + 2*x - 1
    ],
    [
        3488314433,
        x^10 - x^9 + x^7 - x^6 - 4*x^5 + 2*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        3488651297,
        x^10 - 2*x^9 - 2*x^8 + 5*x^7 + 4*x^6 - 8*x^5 - 5*x^4 + 8*x^3 + 2*x^2 - 3*x - 1
    ],
    [
        3489250081,
        x^10 - x^9 - x^6 + x^4 - x^2 + x + 1
    ],
    [
        3489322633,
        x^10 - 2*x^9 + x^8 + x^7 - 4*x^6 + 5*x^5 - 3*x^4 + 4*x^2 - 3*x + 1
    ],
    [
        3490141001,
        x^10 - 4*x^9 + 8*x^8 - 10*x^7 + 7*x^6 + 2*x^5 - 11*x^4 + 15*x^3 - 12*x^2 + 6*x - 1
    ],
    [
        3490685729,
        x^10 - 3*x^9 + 8*x^8 - 12*x^7 + 16*x^6 - 16*x^5 + 14*x^4 - 10*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        3490983481,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 3*x^6 - 2*x^5 - 4*x^4 + 3*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        3491448593,
        x^10 - x^9 + x^8 + x^7 - 2*x^6 + 2*x^5 - 3*x^4 + 5*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3494360481,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 + 2*x^5 - 2*x^4 + x^3 - 2*x + 1
    ],
    [
        3494687521,
        x^10 - x^9 + x^8 - x^7 + x^5 - x^4 + x^3 - x^2 + 1
    ],
    [
        3495155977,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 8*x^6 - 7*x^5 + 5*x^4 - 2*x^3 - x^2 + x - 2
    ],
    [
        3495296273,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 - 2*x^6 + 10*x^5 - 16*x^4 + 16*x^3 - 12*x^2 + 5*x - 1
    ],
    [
        3495302729,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - 2*x^4 + x^3 - 2*x^2 + x - 1
    ],
    [
        3495494017,
        x^10 - 3*x^9 + 3*x^8 + 3*x^7 - 10*x^6 + 10*x^5 - x^4 - 8*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        3495575513,
        x^10 - x^9 + 3*x^6 - 2*x^5 - 4*x^4 + 5*x^3 - 2*x + 1
    ],
    [
        3497104297,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 3*x^6 - 4*x^5 + 5*x^4 - x^3 - 2*x^2 + 2*x - 1
    ],
    [
        3498940625,
        x^10 + x^8 - x^7 - 2*x^5 + 2*x^4 + x^2 + 3*x - 1
    ],
    [
        3499615513,
        x^10 - x^8 + 2*x^6 - 3*x^4 + 2*x^2 - x - 1
    ],
    [
        3499782929,
        x^10 - x^7 - 2*x^6 - x^5 - x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        3500712001,
        x^10 - 2*x^9 - 2*x^8 + 7*x^7 - 3*x^6 - 7*x^5 + 10*x^4 - 2*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        3502808641,
        x^10 - 2*x^9 - 2*x^8 + 7*x^7 - 2*x^6 - 8*x^5 + 7*x^4 + 2*x^3 - 5*x^2 + 2*x + 1
    ],
    [
        3504812977,
        x^10 - x^9 - 3*x^7 + x^6 + x^5 + 4*x^4 - x^2 - 2*x + 1
    ],
    [
        3505071601,
        x^10 - x^9 - 2*x^8 + x^7 + 4*x^6 + 2*x^5 - 5*x^4 - 6*x^3 + 4*x + 3
    ],
    [
        3505129553,
        x^10 - 4*x^8 - x^7 + 8*x^6 - 8*x^4 + x^3 + 3*x^2 - 1
    ],
    [
        3505897817,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 10*x^5 + 6*x^4 - 3*x^3 + x - 1
    ],
    [
        3506739209,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^5 + 2*x^3 - x^2 - x - 1
    ],
    [
        3507565625,
        x^10 - x^9 + 3*x^8 - x^7 - x^6 + x^5 - 4*x^4 + 2*x + 1
    ],
    [
        3508892417,
        x^10 - x^9 - 2*x^8 + x^7 + 3*x^6 - 4*x^5 + 2*x^4 + x^3 - x - 1
    ],
    [
        3509054257,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 2*x^5 + x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        3510430841,
        x^10 - 4*x^9 + 9*x^8 - 11*x^7 + 8*x^6 - 2*x^5 - 3*x^4 + 5*x^3 - 3*x^2 + 1
    ],
    [
        3512022425,
        x^10 - x^9 + x^7 - x^6 + 2*x^5 - 4*x^4 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        3513525121,
        x^10 - x^8 - x^7 - x^6 - x^5 - 2*x^4 - x^3 - x^2 - x + 1
    ],
    [
        3515166217,
        x^10 - 3*x^8 - x^7 + 3*x^6 + 3*x^3 - 3*x - 1
    ],
    [
        3515628761,
        x^10 + x^8 - x^7 - 2*x^6 + x^4 + 3*x^3 + x^2 - 2*x - 1
    ],
    [
        3520060193,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 3*x^6 - 5*x^5 + 5*x^4 - x^3 - 2*x^2 + 2*x + 1
    ],
    [
        3520896017,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + 2*x^6 - 8*x^5 + 14*x^4 - 10*x^3 + x^2 + 3*x - 1
    ],
    [
        3521563337,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 5*x^5 + 4*x^4 - 2*x^2 + 3*x - 1
    ],
    [
        3522435329,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 4*x^6 - 3*x^5 + 7*x^4 - 2*x^3 - 2*x^2 + x - 1
    ],
    [
        3523006217,
        x^10 - x^9 - x^7 - 2*x^6 + 4*x^5 - 3*x^4 + 5*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        3524019617,
        x^10 + x^8 - 4*x^7 - 3*x^6 - 4*x^5 - x^4 + 2*x^3 + x - 1
    ],
    [
        3524469097,
        x^10 - 2*x^8 - 2*x^5 - 2*x^4 + 2*x^3 + 3*x^2 + 1
    ],
    [
        3524597921,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 17*x^6 - 19*x^5 + 16*x^4 - 13*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        3525503401,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 2*x^6 + x^4 - x^3 + x^2 - x - 1
    ],
    [
        3526909921,
        x^10 - 2*x^9 + x^8 + 4*x^6 - 3*x^5 - x^3 + x^2 - x - 1
    ],
    [
        3528405113,
        x^10 - 3*x^8 - 2*x^7 + 4*x^6 + 5*x^5 - 2*x^4 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        3529224841,
        x^10 - 2*x^9 + 4*x^7 - x^6 - 5*x^5 - 2*x^4 + 5*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        3529234481,
        x^10 + 2*x^8 - x^7 - x^4 + 2*x^3 - x^2 + 3*x - 1
    ],
    [
        3529642073,
        x^10 - 2*x^9 - 2*x^8 + 4*x^7 + 2*x^6 - x^5 - 4*x^4 + x^3 + 4*x^2 - 3*x - 1
    ],
    [
        3529801169,
        x^10 - 3*x^9 + 7*x^8 - 8*x^7 + 5*x^6 + 2*x^5 - 7*x^4 + 5*x^3 - x^2 - x + 1
    ],
    [
        3530117321,
        x^10 - 2*x^9 + 5*x^7 - 5*x^6 + 5*x^4 - 5*x^3 + x^2 + 2*x - 1
    ],
    [
        3530497921,
        x^10 - 2*x^9 + x^8 - x^7 - x^6 + 5*x^5 - 5*x^4 + 5*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        3531558809,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 6*x^6 - x^5 - 5*x^4 + 10*x^3 - 10*x^2 + 5*x - 1
    ],
    [
        3533961161,
        x^10 - 3*x^9 + 4*x^8 + x^7 - 8*x^6 + 8*x^5 + x^4 - 7*x^3 + 3*x^2 + 2*x - 1
    ],
    [
        3534365537,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 5*x^6 - 5*x^5 - 6*x^4 + 5*x^3 + 3*x^2 - 2*x - 1
    ],
    [
        3535188785,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 4*x^6 - 4*x^5 + 5*x^4 - 4*x^3 + x^2 + 2*x - 1
    ],
    [
        3536288241,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - 4*x^5 + 3*x^4 + 3*x^3 - 4*x^2 - 1
    ],
    [
        3536472785,
        x^10 - x^9 + 4*x^8 + 3*x^6 + 5*x^5 + 5*x^3 - x^2 + 2*x - 1
    ],
    [
        3537571913,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 3*x^5 - 3*x^4 - x^3 + 5*x^2 - 4*x + 1
    ],
    [
        3539337353,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 3*x^6 + 2*x^3 - x^2 - 3*x - 1
    ],
    [
        3539684081,
        x^10 - x^9 - x^6 + 2*x^5 - 2*x^4 + 4*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        3540934441,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 3*x^6 + 4*x^5 - 7*x^4 + x^3 + 2*x^2 - 1
    ],
    [
        3541148801,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 3*x^6 - 2*x^5 + 7*x^4 - 7*x^3 + x^2 + 3*x - 1
    ],
    [
        3541476889,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 5*x^5 + 4*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        3542780425,
        x^10 - 3*x^9 + 5*x^8 - 3*x^7 - x^6 + 4*x^5 - 4*x^4 + 3*x^3 - 3*x^2 + x - 1
    ],
    [
        3543125457,
        x^10 - x^9 + x^8 - 2*x^7 + x^5 - x^4 + 2*x^3 - 2*x^2 + x - 1
    ],
    [
        3543398161,
        x^10 - x^9 - 3*x^8 + x^7 + 5*x^6 - 2*x^5 - 4*x^4 + x^2 - x + 1
    ],
    [
        3545808953,
        x^10 - 2*x^9 + 5*x^8 - 5*x^7 + 6*x^6 - 2*x^5 - x^4 + 5*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        3546840625,
        x^10 - x^9 + 3*x^8 - x^7 + 4*x^5 - 5*x^4 + 5*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        3547868697,
        x^10 - x^8 - 4*x^7 - x^6 + 3*x^5 + 5*x^4 + 3*x^3 - 2*x^2 - 2*x - 1
    ],
    [
        3548268193,
        x^10 - 2*x^9 + 6*x^8 - 8*x^7 + 12*x^6 - 13*x^5 + 11*x^4 - 10*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3549565625,
        x^10 - x^9 - 2*x^8 + 4*x^7 + 2*x^6 - 5*x^5 - 2*x^4 + 5*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        3551322961,
        x^10 - x^9 - x^7 - 2*x^6 + 3*x^5 + 2*x^4 + x^3 - 2*x^2 - x + 1
    ],
    [
        3551325137,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 3*x^6 - 2*x^5 - x^4 + 4*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        3552108353,
        x^10 - x^9 + x^6 - 2*x^4 + x^3 - 1
    ],
    [
        3552764417,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 9*x^6 - 12*x^5 + 11*x^4 - 9*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        3554672921,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - x^5 + x^4 - x - 1
    ],
    [
        3556662721,
        x^10 - x^9 - x^8 + 5*x^7 - 4*x^6 - 2*x^5 + 5*x^4 - 5*x^2 + 4*x - 1
    ],
    [
        3557143313,
        x^10 - 2*x^8 - x^7 + 2*x^5 + 3*x^4 - x^2 - 2*x - 1
    ],
    [
        3557523889,
        x^10 + x^8 - 2*x^7 - x^6 - 4*x^5 + x^3 + 3*x^2 + 2*x + 1
    ],
    [
        3557963089,
        x^10 + x^8 - 3*x^7 - 3*x^6 - 2*x^5 + 6*x^3 + 2*x^2 + 3*x - 1
    ],
    [
        3558960593,
        x^10 - x^7 - 2*x^6 - 2*x^5 - 5*x^4 - 5*x^3 - 5*x^2 - 3*x - 1
    ],
    [
        3561171161,
        x^10 - 3*x^8 - x^7 + 5*x^6 + 3*x^5 - 4*x^4 - 3*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        3561611033,
        x^10 - x^9 + x^8 - x^7 - x^6 - 2*x^5 - 3*x^3 - 1
    ],
    [
        3563643977,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 10*x^5 + 7*x^4 - 5*x^3 + 2*x^2 - 1
    ],
    [
        3564145961,
        x^10 - 4*x^9 + 9*x^8 - 11*x^7 + 8*x^6 - 3*x^5 - x^4 + 4*x^3 - 3*x^2 + 1
    ],
    [
        3564690625,
        x^10 + x^8 - 3*x^7 - x^6 - 2*x^5 + x^4 + x^3 + 2*x^2 + 1
    ],
    [
        3564798121,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 - 2*x^5 - x^4 + x^3 + x^2 - x - 1
    ],
    [
        3564866593,
        x^10 - x^9 - 3*x^8 + x^7 + 5*x^6 + 2*x^5 - 6*x^4 - 3*x^3 + 4*x^2 - 1
    ],
    [
        3566653897,
        x^10 - x^9 - x^8 + 4*x^7 - 2*x^6 - 4*x^5 + 4*x^4 - 3*x^2 + 1
    ],
    [
        3567609593,
        x^10 - 2*x^8 - x^7 + 3*x^6 + 3*x^5 - 5*x^4 - 3*x^3 + 4*x^2 + x - 2
    ],
    [
        3567749017,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 3*x^6 - 2*x^5 - x^4 - x^2 + x + 1
    ],
    [
        3567778001,
        x^10 - 3*x^9 + 3*x^8 - x^7 - 2*x^6 + 5*x^5 - 2*x^4 + x^2 - 2*x - 1
    ],
    [
        3568743601,
        x^10 - x^9 - x^8 - x^7 + 3*x^6 - 3*x^5 - x^4 - 2*x^3 + x^2 + 2*x + 1
    ],
    [
        3568929209,
        x^10 - 3*x^9 + 2*x^8 - x^7 + 5*x^6 - 6*x^5 + 2*x^4 - x^3 + 4*x^2 - x - 1
    ],
    [
        3568974569,
        x^10 - x^9 - x^8 - x^6 - 3*x^5 - x^4 + 4*x^3 - 3*x + 1
    ],
    [
        3571155161,
        x^10 - 3*x^9 + 2*x^8 + x^7 - 2*x^6 + 2*x^5 + x^4 - 3*x^3 + 2*x^2 - x - 1
    ],
    [
        3571569577,
        x^10 - x^9 + x^8 + 3*x^7 - 3*x^6 + 5*x^5 - x^3 + 5*x^2 - 2*x + 1
    ],
    [
        3571880937,
        x^10 - x^9 - 2*x^8 + 3*x^7 - x^5 + x^4 - 4*x^3 + 2*x^2 + 3*x - 3
    ],
    [
        3572306321,
        x^10 - x^9 + x^8 - x^7 + 3*x^6 - 2*x^5 + x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3573607537,
        x^10 - 2*x^6 - 3*x^5 - x^4 - 3*x^3 - 2*x^2 - 1
    ],
    [
        3574432633,
        x^10 - x^9 + x^8 - x^7 + 2*x^6 - 3*x^5 - 3*x^2 + x - 1
    ],
    [
        3575515201,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 6*x^6 + 3*x^5 + 3*x^4 - 6*x^3 + 2*x^2 + x - 1
    ],
    [
        3575601473,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + x^5 + x^4 - 2*x^3 + 2*x + 1
    ],
    [
        3578177401,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 7*x^6 + 15*x^5 - 20*x^4 + 17*x^3 - 11*x^2 + 5*x - 1
    ],
    [
        3578193769,
        x^10 - 3*x^8 - 2*x^7 + 2*x^6 + 4*x^5 + 3*x^4 - 2*x^3 - 2*x^2 - x - 1
    ],
    [
        3578907233,
        x^10 - x^9 - x^8 + 2*x^7 + 2*x^6 - 2*x^5 - 4*x^4 + 5*x^3 + 2*x^2 - 4*x + 1
    ],
    [
        3579432985,
        x^10 - x^9 + x^7 - 3*x^6 + x^5 - x^3 + x^2 + x + 1
    ],
    [
        3579715625,
        x^10 - x^9 - 2*x^8 + 2*x^7 - x^6 - x^5 + 2*x^4 - 2*x^3 + 2*x + 1
    ],
    [
        3580901201,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + x^6 + 5*x^5 - 3*x^4 + 3*x^3 - 2*x^2 - 3*x + 2
    ],
    [
        3583465625,
        x^10 + x^8 - x^7 - 3*x^6 - 2*x^4 + 2*x^2 - 3*x + 1
    ],
    [
        3584519681,
        x^10 - 3*x^9 + 3*x^8 + 2*x^7 - 8*x^6 + 10*x^5 - 6*x^4 + 3*x^2 - 2*x + 1
    ],
    [
        3585293081,
        x^10 - x^9 + x^8 - x^7 - x^6 - 2*x^5 + 3*x^3 + x^2 + x - 1
    ],
    [
        3585930697,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 5*x^6 - x^4 + 5*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        3586018201,
        x^10 - x^9 - 2*x^8 + 3*x^6 + x^5 - 2*x^4 + x^3 + x^2 - 2*x - 1
    ],
    [
        3586399361,
        x^10 - 2*x^9 + 4*x^7 - 4*x^6 + 3*x^5 - 5*x^4 + 6*x^3 - 2*x^2 - x + 1
    ],
    [
        3586502321,
        x^10 - x^9 - 2*x^8 + 4*x^7 + 2*x^6 - 6*x^5 + 6*x^3 - x^2 - 3*x + 1
    ],
    [
        3587127161,
        x^10 - x^9 - x^8 - 3*x^7 + 2*x^6 + 3*x^4 + x^2 - 2*x - 1
    ],
    [
        3587637073,
        x^10 - x^8 - x^7 + 2*x^6 + 3*x^5 - 3*x^4 - 10*x^3 - 10*x^2 - 5*x - 1
    ],
    [
        3588387809,
        x^10 - x^9 - x^8 + 3*x^7 - 8*x^5 - x^4 + 8*x^3 + 3*x^2 - 2*x - 1
    ],
    [
        3589197553,
        x^10 - x^9 + 3*x^7 - 4*x^6 + x^4 - x^3 + x^2 + 1
    ],
    [
        3589528473,
        x^10 - 2*x^8 - 2*x^7 + 3*x^6 + 3*x^5 - 3*x^4 - 5*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        3590440177,
        x^10 - 4*x^9 + 8*x^8 - 10*x^7 + 9*x^6 - 7*x^5 + 5*x^4 - 5*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        3592484065,
        x^10 - 2*x^8 - 4*x^7 - x^6 + 8*x^5 + 6*x^4 - 5*x^3 - 4*x^2 + x + 1
    ],
    [
        3592619257,
        x^10 - x^9 - 4*x^8 + 4*x^7 + 6*x^6 - 6*x^5 - 4*x^4 + 6*x^3 + x^2 - 3*x - 1
    ],
    [
        3592667497,
        x^10 - x^9 + x^8 + x^7 - 3*x^6 + 3*x^5 - 2*x^3 + 2*x^2 - 1
    ],
    [
        3592933169,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 5*x^6 - 2*x^5 + 5*x^4 - 9*x^3 + 6*x^2 - x - 1
    ],
    [
        3593189137,
        x^10 - x^9 + x^8 + x^6 + 4*x^5 - 2*x^4 + 2*x^3 - 4*x^2 - 1
    ],
    [
        3593606033,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 - 3*x^5 + x^4 - 4*x^3 + 2*x^2 - x - 1
    ],
    [
        3596025393,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 5*x^6 - 7*x^5 + 8*x^4 - 7*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        3596703449,
        x^10 - 2*x^8 - x^7 - 2*x^6 - 2*x^5 + 5*x^4 + 4*x^3 - 3*x^2 - 2*x + 1
    ],
    [
        3597090001,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 4*x^6 - 3*x^5 + 7*x^4 - 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        3600253961,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 6*x^6 + 3*x^5 + 4*x^4 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        3600298817,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + x^6 + 3*x^5 - 6*x^4 + 6*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        3600571361,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 3*x^6 - 4*x^5 + x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        3600932057,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 8*x^6 - 5*x^5 - x^4 + 5*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        3602839361,
        x^10 - 4*x^9 + 7*x^8 - 7*x^7 + 7*x^6 - 9*x^5 + 11*x^4 - 12*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        3603294257,
        x^10 - 2*x^9 - x^8 + 4*x^7 - 3*x^5 + 2*x^3 - x^2 + 1
    ],
    [
        3603374217,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 + x^5 - 3*x^4 + 3*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        3606299713,
        x^10 - x^8 - x^7 + x^6 + x^5 + x^3 - 2*x^2 + 1
    ],
    [
        3606898385,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 2*x^6 + x^5 + 3*x^4 - 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3607777777,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 13*x^6 - 7*x^5 + 5*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        3607798553,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - x^3 - 1
    ],
    [
        3607807153,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - x^3 - x^2 + x - 1
    ],
    [
        3608240593,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 + 2*x^6 + 2*x^5 - 5*x^4 + 7*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        3609643033,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 2*x^6 - 4*x^5 + 2*x^4 + 3*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        3610260337,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^5 - 4*x^4 + 3*x^3 + 1
    ],
    [
        3610551937,
        x^10 - 4*x^9 + 9*x^8 - 16*x^7 + 21*x^6 - 22*x^5 + 19*x^4 - 13*x^3 + 7*x^2 - 2*x + 1
    ],
    [
        3611074217,
        x^10 - 2*x^9 + 3*x^8 - 6*x^7 + 7*x^6 - 8*x^5 + 9*x^4 - 7*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        3617561953,
        x^10 - x^9 - 2*x^8 + 2*x^6 + 2*x^5 - 2*x - 1
    ],
    [
        3617999953,
        x^10 - x^7 - 2*x^6 + 2*x^5 - x^4 - x^2 - x - 1
    ],
    [
        3618332537,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 17*x^6 - 13*x^5 + 7*x^4 - 2*x^2 + 2*x - 1
    ],
    [
        3618372649,
        x^10 - x^9 + x^8 + x^7 - x^6 + 2*x^5 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3620654897,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 18*x^6 - 19*x^5 + 18*x^4 - 14*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        3623455601,
        x^10 + 2*x^8 - x^7 + x^6 - 2*x^5 - x^4 + x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3624090625,
        x^10 - x^9 + x^8 - 5*x^7 + 4*x^6 - 5*x^5 + 9*x^4 - 5*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        3624194993,
        x^10 - x^9 + 2*x^8 - 4*x^6 + 3*x^5 - 3*x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        3625316369,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + x^6 + x^5 - 2*x^4 + 3*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        3627185873,
        x^10 - x^9 + x^8 - x^7 - x^6 + 2*x^5 - 3*x^4 + 4*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        3628703273,
        x^10 - 3*x^9 + 5*x^8 - 3*x^7 - 4*x^6 + 11*x^5 - 8*x^4 + 5*x^2 - 4*x + 1
    ],
    [
        3628706465,
        x^10 - x^9 + x^8 + 3*x^5 - 2*x^4 + 4*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        3628988681,
        x^10 - x^9 - 3*x^7 + 2*x^5 + x^4 + x^3 - 3*x + 1
    ],
    [
        3629513761,
        x^10 + 2*x^8 - 3*x^7 - 4*x^5 + 3*x^4 + 2*x^2 - 3*x + 1
    ],
    [
        3629729209,
        x^10 - x^9 + x^8 - x^7 + x^6 - x^4 - x^2 + x - 1
    ],
    [
        3630862513,
        x^10 - 2*x^8 - x^7 + x^6 + 4*x^5 + x^4 - 4*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        3631199953,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 6*x^6 - x^5 - 3*x^4 + 7*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        3632661161,
        x^10 - 2*x^9 - x^8 + 5*x^7 - x^6 - 6*x^5 + 3*x^4 + 4*x^3 - 3*x^2 - 2*x + 1
    ],
    [
        3633043529,
        x^10 - 2*x^9 + 2*x^8 - 4*x^6 + 5*x^5 - 3*x^4 + x^3 + 2*x^2 - x + 1
    ],
    [
        3633715625,
        x^10 - x^9 - x^8 + 5*x^7 - 6*x^6 + x^5 + 6*x^4 - 10*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        3634046513,
        x^10 - 2*x^9 + 4*x^7 - 5*x^6 + 5*x^4 - 5*x^3 + 3*x - 2
    ],
    [
        3634822801,
        x^10 - x^8 - x^7 - x^6 + x^5 + 2*x^4 + x^3 - x^2 - x - 1
    ],
    [
        3634831097,
        x^10 - x^9 + 3*x^8 - x^7 + 2*x^6 - x^4 + x^3 - 3*x^2 + x - 1
    ],
    [
        3635492121,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^6 + 2*x^5 - 3*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        3635708953,
        x^10 - 5*x^9 + 12*x^8 - 18*x^7 + 18*x^6 - 11*x^5 + 7*x^3 - 8*x^2 + 5*x - 2
    ],
    [
        3638153681,
        x^10 - x^9 - x^8 + 2*x^7 - 2*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        3638635673,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 3*x^6 + 4*x^5 - 7*x^4 + 9*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        3638715409,
        x^10 + 2*x^8 - 2*x^7 + 2*x^6 - x^5 - x^4 + 3*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        3639652209,
        x^10 - 3*x^9 + 2*x^8 + 4*x^7 - 11*x^6 + 12*x^5 - 10*x^4 + 9*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        3640633457,
        x^10 - x^9 + 2*x^8 + 2*x^7 + 6*x^4 - 3*x^3 + 2*x - 1
    ],
    [
        3641099857,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 5*x^6 + 4*x^5 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        3642863401,
        x^10 - x^9 - x^8 + 4*x^7 - 2*x^6 - 4*x^5 + 6*x^4 - 4*x^3 + x - 1
    ],
    [
        3644483201,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 - x^6 + 4*x^5 - 6*x^4 + 7*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        3644804201,
        x^10 - 2*x^9 + x^7 + x^5 - 2*x^4 + 3*x^2 - 1
    ],
    [
        3645615569,
        x^10 - x^8 - x^7 + x^6 - 4*x^4 - 3*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        3646091633,
        x^10 - x^9 - 4*x^7 + 5*x^6 + 2*x^5 + 3*x^4 - 5*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        3646690561,
        x^10 - x^9 + 2*x^7 - 5*x^6 + 4*x^5 - 3*x^4 + x^3 + x^2 + 1
    ],
    [
        3647257321,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 6*x^6 + 8*x^5 - 3*x^4 - 2*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        3648392569,
        x^10 - x^9 + x^7 - x^5 - 4*x^4 + x^3 + x^2 + x - 1
    ],
    [
        3648886249,
        x^10 - x^8 - 2*x^7 + 2*x^6 + 3*x^5 - 2*x^4 + x^3 - 2*x + 1
    ],
    [
        3649109921,
        x^10 - 2*x^9 + 2*x^8 - x^5 + 4*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3649692721,
        x^10 - 3*x^9 + 3*x^8 - 4*x^7 + 7*x^6 - 4*x^5 + 2*x^4 - 3*x^3 + x - 1
    ],
    [
        3651270209,
        x^10 - x^9 + x^8 + x^7 - x^6 - 3*x^5 - x^4 - 4*x^3 - x^2 - x + 1
    ],
    [
        3651445097,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 3*x^5 - 4*x^4 + 7*x^3 - 3*x^2 + 1
    ],
    [
        3651478001,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 2*x^4 + 3*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        3651902473,
        x^10 - 2*x^9 + 4*x^7 - 4*x^6 + 2*x^4 - x^2 - x + 2
    ],
    [
        3652309193,
        x^10 - x^9 + 3*x^7 - 3*x^6 - 4*x^5 + 6*x^4 + 2*x^3 - 5*x^2 - x + 1
    ],
    [
        3652844561,
        x^10 - x^9 + 2*x^8 - 3*x^7 - 3*x^4 + 3*x^3 + x + 1
    ],
    [
        3653768249,
        x^10 + x^8 - 4*x^7 + x^6 - 4*x^5 + 4*x^4 - 3*x^3 + 3*x^2 - x + 1
    ],
    [
        3653887145,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 2*x^5 - x^3 - 1
    ],
    [
        3654308681,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 4*x^2 - x - 1
    ],
    [
        3655104137,
        x^10 - 2*x^9 + 3*x^8 - x^7 - x^6 + 2*x^5 - x^4 - x^3 - x - 1
    ],
    [
        3655434177,
        x^10 - x^9 + x^8 - 3*x^6 + 2*x^5 - 2*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        3655469537,
        x^10 - 2*x^9 + x^7 - 3*x^6 + 6*x^5 - x^4 - 2*x - 1
    ],
    [
        3656726209,
        x^10 - 2*x^9 + 5*x^8 - 3*x^7 + x^6 + 6*x^5 - 7*x^4 + 5*x^3 - x^2 - 2*x + 1
    ],
    [
        3657202937,
        x^10 + 2*x^8 - 2*x^7 + x^6 - x^5 - x^3 - 2*x + 1
    ],
    [
        3657453841,
        x^10 + x^8 - x^7 - 3*x^6 - 2*x^5 - 2*x^4 + x^3 + 3*x^2 + 2*x + 1
    ],
    [
        3657548009,
        x^10 - 3*x^8 - 3*x^7 + 2*x^6 + 6*x^5 + 3*x^4 - x^3 - x^2 - 2*x - 1
    ],
    [
        3657873257,
        x^10 - x^9 - 2*x^6 - x^5 + x^4 - x^3 + x^2 - x - 1
    ],
    [
        3658205665,
        x^10 - 2*x^9 + x^8 - 2*x^6 + 2*x^5 + 4*x^4 - 4*x^3 + 2*x - 1
    ],
    [
        3658490177,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 2*x^6 + 3*x^5 - 7*x^4 + 3*x^3 + x - 1
    ],
    [
        3660764641,
        x^10 - x^9 + x^8 - 3*x^7 + 3*x^6 - 3*x^5 - x^4 - 3*x^2 - x - 1
    ],
    [
        3661112833,
        x^10 - 2*x^8 - x^7 + x^6 + 2*x^5 + x^4 - 4*x^3 + 2*x - 1
    ],
    [
        3661333713,
        x^10 - x^8 - 3*x^7 + 3*x^4 + x^3 + x^2 - 2*x + 1
    ],
    [
        3661664761,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 3*x^4 - x^3 + 3*x^2 - x - 1
    ],
    [
        3662382593,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - 3*x^6 + 5*x^5 - 2*x^4 - 3*x^3 + 3*x^2 - 1
    ],
    [
        3663957761,
        x^10 + x^8 - 3*x^7 - 2*x^6 - 3*x^5 + x^4 + 2*x^3 + 3*x^2 + x + 1
    ],
    [
        3664521577,
        x^10 - 2*x^9 - 2*x^8 + 3*x^7 + 5*x^6 - x^5 - 6*x^4 - 2*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        3665340209,
        x^10 + x^8 - x^7 + 2*x^6 - x^5 + x^4 - 2*x^3 - x + 1
    ],
    [
        3665388761,
        x^10 - x^9 - 3*x^8 + 5*x^7 + 2*x^6 - 6*x^5 + 3*x^4 - 3*x^2 + 2*x - 1
    ],
    [
        3665965625,
        x^10 - 2*x^9 + 3*x^8 - x^7 + 2*x^5 + 3*x^4 + x^3 - 2*x^2 - 1
    ],
    [
        3666880561,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 4*x^6 - 7*x^5 - 3*x^4 + 7*x^3 - 3*x + 1
    ],
    [
        3667181281,
        x^10 - x^9 + 2*x^8 + 3*x^6 + 4*x^5 + 4*x^4 + 4*x^3 + x^2 + 2*x - 1
    ],
    [
        3668992001,
        x^10 - x^9 + x^8 + 2*x^7 - 2*x^5 + 2*x^4 - 2*x^2 - x + 1
    ],
    [
        3669126553,
        x^10 - 2*x^9 + 2*x^8 - 6*x^6 + 11*x^5 - 13*x^4 + 12*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        3669214049,
        x^10 - 2*x^9 + 5*x^7 - 2*x^6 - 8*x^5 + 8*x^4 + 3*x^3 - 5*x^2 + 1
    ],
    [
        3669504929,
        x^10 - 3*x^9 + 6*x^8 - 11*x^7 + 15*x^6 - 15*x^5 + 10*x^4 - 4*x^3 - x^2 + 2*x - 1
    ],
    [
        3669523537,
        x^10 - x^9 + x^8 - 3*x^6 + 8*x^5 - 9*x^4 + 4*x^3 - x + 1
    ],
    [
        3669845833,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 3*x^6 - 2*x^5 - 4*x^4 + 3*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        3670650289,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 6*x^6 - 3*x^5 - x^4 + 5*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        3671888593,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 15*x^6 - 14*x^5 + 9*x^4 - 5*x^3 + x^2 + x - 1
    ],
    [
        3671943833,
        x^10 - x^9 - 2*x^8 - 2*x^7 + 3*x^6 + 5*x^5 + 2*x^4 - 3*x^3 - 2*x^2 + x - 1
    ],
    [
        3672311017,
        x^10 - 3*x^8 - 2*x^7 + 4*x^6 + 5*x^5 - 4*x^3 - 3*x^2 + 1
    ],
    [
        3672718409,
        x^10 - x^9 + x^8 + 2*x^7 - x^6 + x^5 + 2*x^4 - x^3 + x^2 - 1
    ],
    [
        3674065625,
        x^10 - x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 9*x^5 + 2*x^4 - 5*x^3 - 1
    ],
    [
        3679030609,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + x^6 + 2*x^5 - 5*x^4 + 5*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        3679372961,
        x^10 - 3*x^9 + 3*x^8 - x^7 - 3*x^6 + 6*x^5 - 4*x^4 + 2*x^2 - 3*x + 1
    ],
    [
        3679465921,
        x^10 - x^9 - 3*x^8 + 4*x^7 + x^6 - 6*x^5 + 3*x^4 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        3679715161,
        x^10 - 4*x^9 + 7*x^8 - 4*x^7 - 3*x^6 + 4*x^5 + 4*x^4 - 7*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        3680137873,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 7*x^6 + 12*x^5 - 11*x^4 + 6*x^3 - x^2 - x + 1
    ],
    [
        3680440625,
        x^10 - x^7 - 4*x^6 + 2*x^5 - x^4 + 2*x^3 + 3*x^2 + x + 1
    ],
    [
        3681583289,
        x^10 - 3*x^8 + 4*x^6 - 6*x^4 - 4*x^3 + 2*x^2 - x - 1
    ],
    [
        3681939809,
        x^10 - 2*x^9 + 4*x^7 - 4*x^6 + x^5 + 3*x^4 - x^3 + x + 1
    ],
    [
        3682186601,
        x^10 - x^9 + x^8 - x^7 - x^6 + 3*x^5 - x^4 - x^2 + 1
    ],
    [
        3682568137,
        x^10 - x^9 - x^7 + 3*x^6 - x^5 - 4*x^4 + 5*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        3682778689,
        x^10 - 2*x^9 + 2*x^8 - 4*x^6 + 7*x^5 - 7*x^4 + 6*x^3 - 4*x^2 + x - 1
    ],
    [
        3682958953,
        x^10 - x^8 - 3*x^7 + 3*x^5 - x^4 - 3*x^2 + 3*x - 1
    ],
    [
        3684233969,
        x^10 - x^9 + 3*x^7 - 3*x^6 + x^5 + 2*x^4 - 3*x^3 - 1
    ],
    [
        3685753801,
        x^10 - x^9 + 2*x^8 - x^7 + x^6 + x^5 - x^3 - 2*x + 1
    ],
    [
        3687938137,
        x^10 - x^9 - x^8 + 3*x^7 - 3*x^6 - x^5 + 4*x^4 - x^3 + x^2 - 1
    ],
    [
        3688897033,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 2*x^6 - x^5 + 3*x^4 - 5*x^3 + 2*x^2 + x - 1
    ],
    [
        3689715625,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 - 3*x^5 + 4*x^4 - 6*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3690449081,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 6*x^6 + 9*x^5 - 7*x^4 + 3*x^3 + x^2 - 2*x + 1
    ],
    [
        3692421433,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 18*x^6 - 21*x^5 + 22*x^4 - 18*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        3693412409,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 - x^6 + 3*x^5 - 4*x^4 + 3*x^3 + x^2 - x + 1
    ],
    [
        3693883081,
        x^10 - x^9 - x^7 - x^6 + 2*x^5 + 2*x^4 + 2*x^3 - 3*x^2 - x + 1
    ],
    [
        3694482521,
        x^10 + 3*x^8 - 3*x^7 + 5*x^6 - 7*x^5 + 6*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        3694677793,
        x^10 - 3*x^9 + 7*x^8 - 9*x^7 + 9*x^6 - 3*x^5 - 2*x^4 + 6*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        3695702713,
        x^10 - 3*x^8 - 2*x^7 + 3*x^6 + 4*x^5 - 3*x^3 - 2*x^2 + 1
    ],
    [
        3697207369,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 8*x^6 - 7*x^5 + 4*x^4 - 2*x^3 - 2*x^2 - 1
    ],
    [
        3697590625,
        x^10 - x^8 - x^7 + 3*x^6 - 3*x^5 + 2*x^4 + x^3 - 3*x^2 + 3*x - 1
    ],
    [
        3698388041,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 7*x^6 - 7*x^5 + 6*x^4 - 7*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3698667409,
        x^10 - x^9 - x^8 + 4*x^7 - 3*x^6 - x^5 + 4*x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        3699185041,
        x^10 - 2*x^9 + 2*x^7 - 2*x^6 + x^5 + 2*x^4 - x^3 - x - 1
    ],
    [
        3701389457,
        x^10 - 2*x^7 + x^6 + 3*x^4 - 3*x^3 - 2*x + 1
    ],
    [
        3703183073,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 3*x^5 - 3*x^4 + 3*x^3 + x^2 - x + 1
    ],
    [
        3703918217,
        x^10 - x^9 - 2*x^8 + 5*x^7 - x^6 - 5*x^5 + 6*x^4 + 2*x^3 - 5*x^2 + 1
    ],
    [
        3704069753,
        x^10 - 2*x^9 + 2*x^8 + x^7 - x^6 + x^5 - x^4 + 2*x^3 + x^2 - 2*x - 1
    ],
    [
        3704159033,
        x^10 - 2*x^9 + 6*x^8 - 7*x^7 + 11*x^6 - 9*x^5 + 9*x^4 - 8*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3705495281,
        x^10 - x^9 + 2*x^8 + 2*x^6 + 2*x^5 + 3*x^4 + 3*x^3 + x^2 + 2*x + 1
    ],
    [
        3705745937,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 5*x^6 + 6*x^5 - 6*x^4 + 6*x^3 - 4*x^2 + x - 1
    ],
    [
        3707108177,
        x^10 - 3*x^9 + 2*x^8 + 5*x^7 - 10*x^6 + 3*x^5 + 10*x^4 - 12*x^3 + 4*x^2 + 2*x - 1
    ],
    [
        3707910649,
        x^10 - 2*x^9 + 3*x^8 - 6*x^6 + 11*x^5 - 7*x^4 - x^3 + 5*x^2 - 3*x + 1
    ],
    [
        3708556433,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 9*x^6 - 6*x^5 + 2*x^4 + x^3 - 2*x^2 + x - 1
    ],
    [
        3709046897,
        x^10 - x^9 + x^7 - 5*x^6 + 3*x^5 - x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3709219177,
        x^10 - 2*x^9 + 4*x^7 - 4*x^6 - 5*x^5 + 6*x^4 + 3*x^3 - 4*x^2 - x + 1
    ],
    [
        3710525345,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 3*x^6 - 2*x^5 + 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        3710560969,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 9*x^5 + 5*x^4 - 4*x^3 + x^2 + 1
    ],
    [
        3711574057,
        x^10 - 5*x^8 - 2*x^7 + 10*x^6 + 6*x^5 - 8*x^4 - 8*x^3 + x^2 + 3*x + 1
    ],
    [
        3712295953,
        x^10 - x^9 + x^8 - 3*x^7 + x^4 + 4*x^3 - x^2 + x - 2
    ],
    [
        3712688713,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 9*x^6 - 6*x^5 - x^4 + 2*x^3 - 2*x^2 + x + 1
    ],
    [
        3713179609,
        x^10 - 2*x^9 - 2*x^8 + 6*x^7 - x^6 - 6*x^5 + 7*x^4 + x^3 - 5*x^2 + 4*x - 1
    ],
    [
        3713736113,
        x^10 - 2*x^8 - 3*x^7 + 2*x^6 + 2*x^5 + 2*x^3 + 3*x^2 + x - 1
    ],
    [
        3715344649,
        x^10 - 3*x^9 + 3*x^8 - 2*x^7 - x^6 + 6*x^5 - 4*x^4 + x^3 - 3*x + 1
    ],
    [
        3715819417,
        x^10 - 2*x^9 + 3*x^8 - 7*x^7 + 8*x^6 - 9*x^5 + 11*x^4 - 8*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        3717826633,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 7*x^6 + 8*x^5 - 5*x^4 + 2*x^3 - x + 1
    ],
    [
        3718386929,
        x^10 - 3*x^9 + 8*x^8 - 14*x^7 + 22*x^6 - 25*x^5 + 24*x^4 - 19*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        3718861001,
        x^10 - x^9 + 2*x^8 - 2*x^7 - x^5 - 2*x^4 + 2*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        3718971409,
        x^10 - x^9 + x^8 - x^7 - x^6 - x^5 - x^3 + 3*x^2 + 1
    ],
    [
        3720440681,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - 4*x^6 + 8*x^5 - 6*x^4 - 2*x^3 + 7*x^2 - 5*x + 1
    ],
    [
        3720905857,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 3*x^6 - 3*x^5 - 2*x^4 + 3*x^3 + 2*x^2 - x - 1
    ],
    [
        3721203433,
        x^10 - 2*x^9 + x^8 + 4*x^7 - 5*x^6 + 6*x^4 - 5*x^3 - x^2 + 3*x - 1
    ],
    [
        3721862657,
        x^10 - 3*x^7 + 2*x^5 + 2*x^4 + 2*x^3 - 3*x^2 - x + 1
    ],
    [
        3724131353,
        x^10 - 3*x^9 + 6*x^8 - 12*x^7 + 16*x^6 - 20*x^5 + 21*x^4 - 17*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        3724334561,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - x^6 + x^5 + x^3 - 2*x^2 + x + 1
    ],
    [
        3725566553,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 2*x^4 + 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3727064777,
        x^10 - 5*x^9 + 12*x^8 - 17*x^7 + 13*x^6 - 3*x^5 - 6*x^4 + 8*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        3727177249,
        x^10 - x^9 + x^5 - x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        3728771329,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 - x^5 + x^3 + x - 1
    ],
    [
        3730247993,
        x^10 + 2*x^8 - x^7 + 2*x^6 - 4*x^4 - 2*x^3 - 3*x^2 - x - 1
    ],
    [
        3731526049,
        x^10 - 2*x^8 - x^7 + 5*x^6 - 2*x^5 - 3*x^4 + 3*x^3 - x^2 + 1
    ],
    [
        3732540857,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 8*x^5 + 5*x^4 - x^2 - x + 1
    ],
    [
        3733007873,
        x^10 - x^9 + x^8 + x^7 - 3*x^6 + 3*x^5 + 2*x^2 + x - 1
    ],
    [
        3733771513,
        x^10 - 2*x^9 + 3*x^8 - x^7 - x^6 + 4*x^5 - 3*x^4 + 2*x^2 - x - 1
    ],
    [
        3734244241,
        x^10 - x^9 - x^8 - x^7 - x^6 + 5*x^5 + 2*x^3 - 2*x^2 - 2*x - 1
    ],
    [
        3735760177,
        x^10 + 2*x^8 + x^6 - 2*x^4 - x^3 - 2*x^2 - x - 1
    ],
    [
        3735840625,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 3*x^4 - 5*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        3736289009,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 5*x^6 - x^5 - 5*x^4 + 6*x^3 - 6*x^2 + 2*x - 1
    ],
    [
        3737311433,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - x^5 - x^3 + x^2 + 1
    ],
    [
        3737811177,
        x^10 - 3*x^8 - 2*x^7 + 2*x^6 + 3*x^5 + 4*x^4 - 3*x^2 - 2*x - 1
    ],
    [
        3738707953,
        x^10 - x^9 + x^8 - 4*x^7 + 2*x^6 - 4*x^5 + 4*x^4 - x^3 + 4*x^2 - 4*x + 1
    ],
    [
        3739541753,
        x^10 - x^9 - x^6 - x^5 + 4*x^3 - x^2 - x + 1
    ],
    [
        3739812001,
        x^10 - x^8 - x^7 + 4*x^6 + x^5 - 7*x^4 + 4*x^3 + 3*x^2 - 4*x + 1
    ],
    [
        3740197121,
        x^10 - 2*x^9 + 3*x^8 - 4*x^6 + 7*x^5 - 5*x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3740805121,
        x^10 - 3*x^9 + 5*x^8 - 9*x^7 + 12*x^6 - 13*x^5 + 13*x^4 - 11*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        3743351081,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 5*x^6 - 2*x^4 + 3*x^3 - 2*x - 1
    ],
    [
        3745203041,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 4*x^6 + 8*x^5 - 5*x^4 - x^3 + 5*x^2 - 4*x + 1
    ],
    [
        3746372129,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 3*x^6 - 4*x^5 + 7*x^4 - 7*x^3 + 5*x^2 - 1
    ],
    [
        3747462073,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 4*x^6 - 2*x^5 + 3*x^4 - x^2 + x - 1
    ],
    [
        3748018553,
        x^10 - x^9 + 3*x^8 - 2*x^7 + x^6 + 2*x^5 - 6*x^4 + 7*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        3749496833,
        x^10 - x^9 - x^8 - x^7 + 2*x^6 - 5*x^4 + 3*x^2 + 2*x + 1
    ],
    [
        3750801233,
        x^10 - 2*x^9 + x^8 - x^7 - x^6 + 2*x^5 + 3*x^4 - 4*x^3 + 2*x + 1
    ],
    [
        3751690057,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 2*x^6 + x^5 + 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        3751735753,
        x^10 - x^9 - 2*x^8 + 5*x^7 - 2*x^6 - 5*x^5 + 6*x^4 - 6*x^2 + 4*x - 1
    ],
    [
        3752578321,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 4*x^6 - x^5 - 4*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3752729641,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 2*x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        3753645289,
        x^10 + x^8 - 3*x^7 + x^6 - 4*x^5 + x^4 - 3*x^3 + x^2 + 1
    ],
    [
        3754070657,
        x^10 - x^9 - 3*x^8 + 5*x^7 - 7*x^5 + 7*x^4 + 3*x^3 - 5*x^2 + 1
    ],
    [
        3755018737,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 - 2*x^5 - x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        3756625561,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - x^6 + 4*x^5 - 6*x^4 + 7*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        3756904601,
        x^10 - x^9 - 2*x^8 + x^7 + 2*x^6 + 2*x^5 - x^4 - 5*x^3 - 2*x^2 + 4*x - 1
    ],
    [
        3757135433,
        x^10 - x^9 + 2*x^8 - 2*x^7 - x^6 + x^4 + x^3 - x^2 + 2*x - 1
    ],
    [
        3757370473,
        x^10 - 3*x^8 - 2*x^7 + 3*x^6 - 6*x^4 - 3*x^3 + 4*x^2 + 4*x + 1
    ],
    [
        3759717881,
        x^10 - 4*x^9 + 8*x^8 - 13*x^7 + 17*x^6 - 19*x^5 + 18*x^4 - 14*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        3761522729,
        x^10 - 2*x^9 + x^8 - 2*x^7 + 4*x^6 + 3*x^5 - 8*x^4 + 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        3761640577,
        x^10 + 2*x^8 - 5*x^7 + 3*x^6 - 6*x^5 + 9*x^4 - 5*x^3 + 4*x^2 - 5*x + 1
    ],
    [
        3763524641,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 4*x^6 - 3*x^5 + 2*x^4 + 2*x^3 + x^2 - 2*x - 1
    ],
    [
        3763553873,
        x^10 - 2*x^9 + x^8 - 2*x^7 + 5*x^6 - 6*x^5 + 4*x^4 - 5*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3764074033,
        x^10 - x^9 - 2*x^8 + 4*x^7 - x^6 - 3*x^5 + 4*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        3765387961,
        x^10 - x^9 - 4*x^7 + 2*x^6 - x^5 + 6*x^4 - 3*x^3 - 3*x + 2
    ],
    [
        3767044729,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 9*x^6 - 12*x^5 + 14*x^4 - 13*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        3767907457,
        x^10 - x^9 + 3*x^7 - 3*x^6 + 3*x^5 - x^3 + 3*x^2 - x + 1
    ],
    [
        3767987089,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - x^6 - 5*x^5 + 4*x^4 + x^3 - x^2 - 2*x + 1
    ],
    [
        3768728417,
        x^10 - 3*x^9 + 3*x^8 - x^7 - 2*x^5 + 3*x^4 - 3*x^3 + 4*x^2 - 3*x + 2
    ],
    [
        3768892289,
        x^10 - x^9 + 3*x^8 - x^7 + 2*x^6 + 3*x^5 - 2*x^4 + 3*x^3 - x + 1
    ],
    [
        3770672977,
        x^10 - 3*x^9 + 6*x^8 - 11*x^7 + 17*x^6 - 21*x^5 + 20*x^4 - 16*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        3771144329,
        x^10 - 3*x^7 - x^6 - 2*x^5 + 2*x^4 + 3*x^3 + x^2 + 2*x + 1
    ],
    [
        3771521137,
        x^10 - 4*x^9 + 10*x^8 - 18*x^7 + 24*x^6 - 25*x^5 + 19*x^4 - 9*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        3772379257,
        x^10 - 4*x^7 + x^6 + x^5 + 2*x^4 - 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3773293033,
        x^10 - x^9 + 2*x^8 + x^7 + 3*x^5 - x^4 + 2*x^2 - x - 1
    ],
    [
        3774962809,
        x^10 - x^9 + 2*x^7 + x^6 - 3*x^5 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        3775224161,
        x^10 - x^9 + 2*x^7 - 2*x^6 + x^5 + 2*x^4 - 3*x^3 + 2*x - 1
    ],
    [
        3775676473,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 3*x^6 - 7*x^5 - x^4 + 6*x^3 - x^2 - 2*x + 1
    ],
    [
        3775815625,
        x^10 - 2*x^9 + 3*x^7 - 4*x^6 + x^5 + 3*x^4 - 4*x^3 + 2*x - 1
    ],
    [
        3775966241,
        x^10 - x^9 + 2*x^8 + x^7 - 3*x^6 + 3*x^4 - x^3 - 4*x^2 + 4*x - 1
    ],
    [
        3776299697,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 6*x^6 - 7*x^5 + 7*x^4 - 5*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        3776939801,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - 3*x^5 + 3*x^4 - 7*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        3778589593,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 2*x^6 - x^5 + 2*x^3 - x^2 + 2*x - 1
    ],
    [
        3778653721,
        x^10 - 2*x^9 + 3*x^7 - 3*x^6 + 3*x^4 + 2*x^3 - 4*x^2 + 1
    ],
    [
        3779373569,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - 4*x^6 + 8*x^5 - 6*x^4 + 4*x^2 - 4*x + 1
    ],
    [
        3780484177,
        x^10 - x^9 + 2*x^8 - 2*x^6 + 3*x^5 - 3*x^4 - x - 1
    ],
    [
        3781338521,
        x^10 - 3*x^9 + 5*x^8 - 6*x^7 + 3*x^6 + 2*x^5 - 6*x^4 + 7*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        3782012537,
        x^10 - 3*x^9 + 3*x^8 + 2*x^7 - 7*x^6 + 6*x^5 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        3782190625,
        x^10 + 2*x^8 + 2*x^6 - x^5 - 4*x^4 - 6*x^3 - 6*x^2 - 3*x - 1
    ],
    [
        3786083009,
        x^10 - x^8 - x^7 - 3*x^5 - 2*x^2 + 3*x - 1
    ],
    [
        3786919993,
        x^10 - 4*x^9 + 10*x^8 - 18*x^7 + 26*x^6 - 27*x^5 + 19*x^4 - 7*x^3 + 2*x - 1
    ],
    [
        3787261865,
        x^10 - 4*x^9 + 10*x^8 - 19*x^7 + 29*x^6 - 36*x^5 + 35*x^4 - 28*x^3 + 16*x^2 - 6*x + 1
    ],
    [
        3788320577,
        x^10 - 4*x^9 + 6*x^8 - 2*x^7 - 5*x^6 + 6*x^5 - 3*x^4 + 3*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        3789265697,
        x^10 - x^9 + x^7 - 5*x^6 + 3*x^5 - 2*x^4 - 2*x^3 - x^2 - x - 1
    ],
    [
        3791121161,
        x^10 - x^8 - 2*x^6 - 3*x^5 + 2*x^4 + x^3 - 3*x^2 - x + 1
    ],
    [
        3792069553,
        x^10 - x^9 - x^8 - x^6 + 3*x^4 + 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        3792179393,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 6*x^5 - 2*x^3 + 3*x^2 + x + 1
    ],
    [
        3792205409,
        x^10 - 2*x^9 + x^8 + x^6 - x^5 + x^4 - x^3 - 2*x + 1
    ],
    [
        3792227633,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 9*x^6 - 7*x^5 + 4*x^4 - x^3 - x^2 + x - 1
    ],
    [
        3792629081,
        x^10 - 2*x^9 - 2*x^8 + 5*x^7 + 2*x^6 - 5*x^5 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        3792910913,
        x^10 - 2*x^4 - 4*x^3 - 4*x^2 - 3*x - 1
    ],
    [
        3793066657,
        x^10 - x^9 + x^7 - 2*x^6 - 2*x^5 + 3*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3793347161,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - 3*x^6 + x^5 - 2*x^4 + 3*x^3 - x^2 - 1
    ],
    [
        3794128281,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + x^6 + 3*x^5 - 8*x^4 + 9*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        3794514049,
        x^10 - 4*x^9 + 8*x^8 - 10*x^7 + 7*x^6 + x^5 - 9*x^4 + 11*x^3 - 9*x^2 + 4*x - 1
    ],
    [
        3796215625,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 11*x^6 - 11*x^5 + 8*x^4 - 5*x^3 + 4*x^2 - x + 1
    ],
    [
        3797271377,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + x^4 - 2*x^3 + 1
    ],
    [
        3800133377,
        x^10 + 2*x^8 + x^6 - x^5 - x^4 - x^3 - x^2 + 1
    ],
    [
        3800601329,
        x^10 - x^9 - x^7 - x^5 + 3*x^3 - x - 1
    ],
    [
        3800621417,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + x^4 - 2*x^3 - 1
    ],
    [
        3805799497,
        x^10 - 3*x^8 - 2*x^7 + 4*x^6 + 8*x^5 - 8*x^3 - 3*x^2 + 3*x + 1
    ],
    [
        3806470601,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 6*x^6 - x^5 - 3*x^4 + 8*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        3808631105,
        x^10 - 2*x^9 + x^8 - x^7 + 3*x^6 - 7*x^5 + 10*x^4 - 12*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        3810343609,
        x^10 - x^9 - 2*x^8 + 4*x^7 - 4*x^6 + 4*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        3810999289,
        x^10 - x^9 + x^8 + 2*x^6 - 2*x^5 + 5*x^3 - 4*x^2 + x + 1
    ],
    [
        3811521401,
        x^10 - 2*x^9 - x^8 + 6*x^7 - x^6 - 10*x^5 + 2*x^4 + 9*x^3 - 4*x - 1
    ],
    [
        3813334313,
        x^10 - x^9 - 2*x^8 + 3*x^7 - x^6 + x^5 - 2*x^2 + 3*x - 1
    ],
    [
        3814174657,
        x^10 - x^7 - x^6 + 2*x^5 - 3*x^4 - 4*x^3 + 2*x^2 + 4*x + 1
    ],
    [
        3815270321,
        x^10 - 2*x^9 - x^8 + 3*x^7 - x^6 - x^5 + 4*x^4 - 2*x^3 - 2*x^2 + x - 1
    ],
    [
        3816665009,
        x^10 - x^9 - x^7 - x^6 + 3*x^5 + 2*x^4 + x^3 - 2*x - 1
    ],
    [
        3817193553,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 4*x^5 - 7*x^4 + 7*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        3817255777,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 7*x^5 + 4*x^4 + x^3 - 3*x^2 + x - 1
    ],
    [
        3817772225,
        x^10 - x^9 - x^8 + x^6 + 2*x^5 - 2*x^4 - x^3 + x + 1
    ],
    [
        3819314857,
        x^10 - 2*x^9 - x^8 + 5*x^7 - x^6 - 4*x^5 + 3*x^4 - x^2 + 2*x + 1
    ],
    [
        3819701377,
        x^10 - 2*x^9 + x^8 + x^6 - 5*x^5 + 3*x^4 + x^3 + x^2 - 3*x + 1
    ],
    [
        3820316233,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 5*x^6 - 6*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3821011673,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 7*x^6 - 12*x^5 + 14*x^4 - 7*x^3 - x^2 + 3*x - 1
    ],
    [
        3823245961,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 2*x^5 - x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3824205577,
        x^10 - x^9 + 2*x^8 - 2*x^6 + 4*x^5 - 4*x^4 + 2*x^3 + x^2 - 2*x + 1
    ],
    [
        3824411993,
        x^10 - 2*x^7 + x^6 - x^4 + 3*x^3 - 3*x^2 - 1
    ],
    [
        3824677777,
        x^10 - x^9 - x^8 + 2*x^6 - 2*x^4 - 2*x^3 + 7*x^2 - 2*x - 1
    ],
    [
        3825089281,
        x^10 - 2*x^9 + x^8 - x^7 + 2*x^6 - 3*x^5 + x^4 + x^3 + 3*x^2 - x - 1
    ],
    [
        3825225673,
        x^10 - x^9 + x^8 - x^6 + 2*x^5 - 4*x^4 + 2*x^2 - 2*x + 1
    ],
    [
        3825783793,
        x^10 - 4*x^9 + 5*x^8 + 2*x^7 - 11*x^6 + 8*x^5 + 6*x^4 - 9*x^3 + x^2 + 3*x - 1
    ],
    [
        3828868249,
        x^10 - 2*x^9 + 2*x^8 - 2*x^6 + x^5 + x^4 + x^3 - 2*x^2 + 1
    ],
    [
        3829530049,
        x^10 - 3*x^7 - x^5 + 3*x^4 - x^3 + x^2 + 1
    ],
    [
        3830123353,
        x^10 - x^9 - 3*x^8 + 3*x^7 + x^6 - 2*x^5 + 4*x^4 - 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3831310225,
        x^10 - 2*x^8 - 3*x^7 + 2*x^6 + 5*x^5 + x^4 - 4*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        3832379041,
        x^10 - x^9 - 3*x^8 + 5*x^7 + x^6 - 6*x^5 + 6*x^4 - 4*x^2 + 3*x - 1
    ],
    [
        3832829569,
        x^10 - 3*x^9 + 7*x^8 - 9*x^7 + 8*x^6 - x^5 - 8*x^4 + 14*x^3 - 13*x^2 + 6*x - 1
    ],
    [
        3834201337,
        x^10 - x^9 - 2*x^8 + 5*x^7 - x^6 - 6*x^5 + 5*x^4 + x^3 - 4*x^2 + 1
    ],
    [
        3834460121,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 + 3*x^5 - 3*x^4 + 2*x^2 - x - 1
    ],
    [
        3834803737,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 4*x^6 + 7*x^5 - 8*x^4 + 8*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        3838133713,
        x^10 - x^9 + x^7 - 3*x^6 + 5*x^5 - 6*x^3 + 4*x^2 + x - 1
    ],
    [
        3840534233,
        x^10 - 2*x^9 + x^8 - x^6 + x^4 - 2*x^3 + 2*x^2 - x - 1
    ],
    [
        3842052745,
        x^10 - x^9 - x^8 + x^7 - 2*x^6 + 5*x^5 - 2*x^4 - 2*x^3 + 2*x^2 - x - 1
    ],
    [
        3844400377,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 - 2*x^6 + 3*x^5 - 3*x^4 + x^3 + 2*x^2 + 1
    ],
    [
        3844564457,
        x^10 - 2*x^9 + 5*x^8 - 4*x^7 + 3*x^6 + 3*x^5 - 5*x^4 + 5*x^3 - 2*x^2 + 1
    ],
    [
        3844690625,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 - x^6 + 3*x^5 + x^4 - 4*x^3 + 2*x^2 - 1
    ],
    [
        3844865953,
        x^10 - x^9 - 3*x^8 + 5*x^7 - 7*x^5 + 6*x^4 + x^3 - 3*x^2 + 3*x - 1
    ],
    [
        3844974241,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 6*x^5 + 3*x^4 - x^3 - x^2 + 2*x - 1
    ],
    [
        3845799977,
        x^10 - x^8 - 2*x^7 + x^6 + 5*x^5 - 3*x^4 - x^3 - x^2 + 3*x - 1
    ],
    [
        3846308209,
        x^10 - 4*x^9 + 8*x^8 - 8*x^7 + 3*x^6 + 4*x^5 - 8*x^4 + 7*x^3 - 2*x^2 - x + 1
    ],
    [
        3848938369,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 2*x^6 + x^5 - 3*x^4 + x^3 + 2*x - 1
    ],
    [
        3849013001,
        x^10 - 2*x^9 - x^8 + 4*x^7 + x^6 - 3*x^5 - 2*x^4 + x^3 + 3*x^2 - 1
    ],
    [
        3849138905,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 3*x^6 - 3*x^5 + x^3 + 3*x^2 - 1
    ],
    [
        3849155137,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 4*x^3 + x^2 + 2*x - 1
    ],
    [
        3849809113,
        x^10 + x^8 - x^7 - x^6 + 2*x^5 + x^4 + x^3 - 2*x - 1
    ],
    [
        3850125017,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 9*x^5 + 9*x^4 - 10*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        3850243825,
        x^10 - x^9 - 2*x^8 + x^7 + x^6 + x^5 + 2*x^4 - 3*x^2 + 1
    ],
    [
        3851824681,
        x^10 - x^9 - x^8 + 4*x^7 - 6*x^5 + 8*x^4 - 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3852902041,
        x^10 - 2*x^9 - x^8 + 4*x^7 - x^6 - 4*x^5 + 4*x^4 + x^3 - 5*x^2 + 3*x - 1
    ],
    [
        3853038769,
        x^10 - x^9 + x^8 + 2*x^7 - 4*x^6 + 2*x^5 + 2*x^4 - 4*x^3 + 2*x^2 + x - 1
    ],
    [
        3853614353,
        x^10 - x^8 - 2*x^7 - 3*x^6 + 2*x^5 + 6*x^4 + x^3 - 4*x^2 - x + 2
    ],
    [
        3854639057,
        x^10 - x^9 - x^7 + 3*x^6 - 2*x^5 - x^3 + 2*x^2 - x - 1
    ],
    [
        3855034193,
        x^10 - 2*x^9 + x^8 - x^6 + 2*x^5 - 2*x^4 + x^3 + 1
    ],
    [
        3855075881,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 - 4*x^5 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        3856994969,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 5*x^5 + 2*x^3 - 2*x^2 + x - 1
    ],
    [
        3857811841,
        x^10 - x^9 + x^8 - 3*x^7 + 2*x^6 + x^4 - 2*x^3 - 4*x^2 - 2*x - 1
    ],
    [
        3858485441,
        x^10 - 5*x^9 + 13*x^8 - 21*x^7 + 24*x^6 - 18*x^5 + 9*x^4 - x^3 - x^2 + x - 1
    ],
    [
        3858580217,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 5*x^6 - 3*x^5 + 2*x^4 - 3*x^3 + 2*x^2 - x - 1
    ],
    [
        3859683289,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 7*x^6 + 2*x^5 + 7*x^4 - 4*x^3 - 3*x^2 + 2*x + 1
    ],
    [
        3859737897,
        x^10 - 2*x^9 - x^8 + 2*x^7 + 2*x^6 - 3*x^5 + 4*x^4 - x^3 - x^2 - x - 1
    ],
    [
        3859815625,
        x^10 - x^9 + 2*x^6 - x^5 - x^4 + x^3 + x - 1
    ],
    [
        3860640881,
        x^10 + x^6 - x^3 + x - 1
    ],
    [
        3863106649,
        x^10 - 3*x^9 + 3*x^8 - 4*x^6 + 6*x^5 - 2*x^4 - 4*x^3 + 3*x^2 - 1
    ],
    [
        3863640041,
        x^10 - 2*x^9 + 6*x^8 - 8*x^7 + 12*x^6 - 9*x^5 + 7*x^4 - x^3 - 2*x^2 + 2*x - 1
    ],
    [
        3864146201,
        x^10 - x^9 + 3*x^8 - 3*x^7 + x^6 - 4*x^5 - x^4 + x^2 + 3*x + 1
    ],
    [
        3866082433,
        x^10 - x^9 - 2*x^8 + x^7 + 3*x^6 - 3*x^5 - 2*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        3866186009,
        x^10 - 3*x^8 - x^7 + 5*x^6 + 2*x^5 - 5*x^4 - 2*x^3 + 3*x^2 - 1
    ],
    [
        3866961937,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 2*x^5 - 2*x^4 - 2*x^3 - x^2 + 3*x - 1
    ],
    [
        3866996561,
        x^10 - x^9 + 2*x^7 - 2*x^6 + x^5 - x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        3867279737,
        x^10 + x^8 - x^7 - 2*x^6 - x^5 - x^4 + 3*x^3 + 3*x^2 - x - 1
    ],
    [
        3867712633,
        x^10 - 2*x^7 + 2*x^6 + 3*x^5 + 2*x^4 - 2*x^3 - 3*x^2 + 1
    ],
    [
        3868695113,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 2*x^6 - x^5 - 2*x^4 + 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        3869143889,
        x^10 + x^8 - 2*x^7 - x^6 - 2*x^5 + x^4 - 3*x^3 - x^2 - x - 1
    ],
    [
        3869794841,
        x^10 - 2*x^9 - x^8 + 5*x^7 - x^6 - 6*x^5 + 5*x^4 + 2*x^3 - 4*x^2 + x + 1
    ],
    [
        3869914801,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 4*x^6 - x^5 + 3*x^4 - 2*x^2 + x + 1
    ],
    [
        3870101441,
        x^10 - 2*x^9 - 2*x^8 + 6*x^7 - 2*x^6 - 3*x^5 + 3*x^4 + x^3 - x^2 - x - 1
    ],
    [
        3870204017,
        x^10 - 2*x^5 + 5*x^4 - 8*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        3870779657,
        x^10 - x^9 + 4*x^8 - 3*x^7 + 4*x^6 - 2*x^5 - 3*x^4 + 3*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        3871543241,
        x^10 - x^9 - x^8 + 3*x^7 - 3*x^6 - x^5 + 6*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        3871693097,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 3*x^6 - x^5 + 2*x^3 - x^2 - 2*x + 1
    ],
    [
        3872843753,
        x^10 - 2*x^8 - 2*x^7 + 4*x^6 + 6*x^5 - 7*x^4 - 4*x^3 + 5*x^2 + x - 1
    ],
    [
        3873813193,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 12*x^6 - 11*x^5 + 9*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        3873991393,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 - x^6 + x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        3874688833,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + 7*x^5 - 5*x^4 - 3*x^3 + 5*x^2 + x - 1
    ],
    [
        3874789513,
        x^10 - x^9 + x^8 + x^7 + 2*x^5 - x^4 + 4*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        3874951601,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3876363017,
        x^10 - 4*x^9 + 10*x^8 - 19*x^7 + 28*x^6 - 33*x^5 + 30*x^4 - 22*x^3 + 11*x^2 - 4*x + 1
    ],
    [
        3877087153,
        x^10 - x^9 + 3*x^7 - 5*x^6 + 2*x^5 + 2*x^4 - 2*x^3 + x^2 - x + 1
    ],
    [
        3878060257,
        x^10 - x^9 - x^8 + x^7 - 2*x^5 + x^4 + 4*x^3 + x^2 - 2*x - 1
    ],
    [
        3878428073,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 3*x^6 - 4*x^5 - 2*x^4 + x^3 + 2*x + 1
    ],
    [
        3878589401,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 3*x^5 - 2*x^4 + 2*x^3 + 2*x^2 - 1
    ],
    [
        3878829873,
        x^10 - x^9 - x^8 + 5*x^7 - 4*x^6 - 4*x^5 + 7*x^4 - 3*x^2 + 1
    ],
    [
        3882370753,
        x^10 - x^9 + 2*x^8 - x^7 - x^5 - 2*x^4 - x^3 - 3*x^2 - x - 1
    ],
    [
        3882433897,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 4*x^5 - x^4 + 6*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        3882557377,
        x^10 + x^8 - 3*x^7 + x^6 - 4*x^5 + 3*x^4 - x^3 + 4*x^2 - 2*x - 1
    ],
    [
        3882565625,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 2*x^6 - 2*x^4 + 4*x^3 - 3*x^2 - x - 1
    ],
    [
        3882709553,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - x^5 + x^4 - x^2 + x - 1
    ],
    [
        3882993209,
        x^10 - 4*x^9 + 8*x^8 - 13*x^7 + 17*x^6 - 18*x^5 + 17*x^4 - 14*x^3 + 10*x^2 - 5*x + 2
    ],
    [
        3885136561,
        x^10 - x^9 + 2*x^8 + x^7 - 2*x^6 + 2*x^5 - 2*x^4 - 2*x^3 - x^2 - x - 1
    ],
    [
        3887902433,
        x^10 + x^8 - 2*x^7 - 2*x^6 + 4*x^3 + x - 1
    ],
    [
        3889440953,
        x^10 - 3*x^8 - 2*x^7 + x^6 + 4*x^5 + 2*x^4 - x^3 - x^2 - x + 1
    ],
    [
        3890412529,
        x^10 - x^9 - 2*x^8 + x^7 + 4*x^6 - 3*x^5 - 5*x^4 + 4*x^3 + 4*x^2 - x - 1
    ],
    [
        3890440625,
        x^10 - 2*x^9 - x^7 + 4*x^6 - x^5 + x^4 - x^3 - x - 1
    ],
    [
        3891033673,
        x^10 - x^9 - x^8 + x^7 - 4*x^6 + 2*x^5 + 4*x^4 - x^3 - 4*x^2 + 3*x - 1
    ],
    [
        3893388713,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 7*x^6 - 3*x^5 + 6*x^4 - 5*x^3 + x^2 - 3*x + 1
    ],
    [
        3895926145,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 14*x^6 - 11*x^5 + 5*x^4 - 4*x^2 + 3*x - 1
    ],
    [
        3898161241,
        x^10 - 2*x^9 + 5*x^7 - 6*x^6 + 3*x^5 + 4*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        3899128249,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 4*x^6 + 5*x^5 - 4*x^4 + x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3899266321,
        x^10 - 3*x^9 + 6*x^8 - 11*x^7 + 17*x^6 - 23*x^5 + 24*x^4 - 20*x^3 + 11*x^2 - 4*x + 1
    ],
    [
        3900086969,
        x^10 - 3*x^9 + 4*x^8 - 6*x^7 + 8*x^6 - 7*x^5 + 6*x^4 - 3*x^3 - 1
    ],
    [
        3901108633,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 2*x^6 + 2*x^5 - 3*x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        3901259033,
        x^10 - x^9 + x^7 - x^6 + 2*x^5 - x^4 - x^3 + 4*x^2 - 4*x + 1
    ],
    [
        3901823929,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 15*x^6 - 18*x^5 + 18*x^4 - 14*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        3902067689,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 6*x^6 + 3*x^5 + x^4 - 5*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        3902413729,
        x^10 - x^9 - x^7 + 3*x^6 - x^5 + x^4 - 2*x^3 + 2*x - 1
    ],
    [
        3903629649,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 9*x^6 - 9*x^5 + 6*x^4 - 4*x^3 + x^2 - x - 1
    ],
    [
        3904180993,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 5*x^6 - 2*x^5 + 4*x^4 - x^3 - x^2 + x - 1
    ],
    [
        3904924121,
        x^10 - x^9 - 3*x^8 + 5*x^7 + 3*x^6 - 8*x^5 + 6*x^3 - 2*x^2 - x + 1
    ],
    [
        3905051921,
        x^10 - x^8 - x^7 - x^6 + 2*x^4 + x^3 - x - 1
    ],
    [
        3905802913,
        x^10 - 4*x^9 + 8*x^8 - 13*x^7 + 18*x^6 - 20*x^5 + 17*x^4 - 12*x^3 + 7*x^2 - 2*x + 1
    ],
    [
        3906191225,
        x^10 - 2*x^9 + x^8 - x^7 + 2*x^6 - 2*x^5 - x^4 + 3*x^3 - x^2 + 1
    ],
    [
        3906312313,
        x^10 - 2*x^9 + x^8 - 3*x^6 + 3*x^5 - x^4 + 2*x^3 + x^2 + x + 1
    ],
    [
        3906879289,
        x^10 - x^9 + 3*x^8 + x^7 - x^6 + 6*x^5 - 3*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        3907121369,
        x^10 - x^9 + x^8 + 2*x^7 - 4*x^6 + 3*x^5 - 4*x^3 + 3*x^2 - x - 1
    ],
    [
        3907766873,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 5*x^5 - 3*x^4 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        3908568953,
        x^10 - x^9 - 4*x^8 + 6*x^7 + 4*x^6 - 11*x^5 + 2*x^4 + 7*x^3 - 4*x^2 - 2*x + 1
    ],
    [
        3908707057,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 5*x^5 - 6*x^4 + 5*x^3 - x + 1
    ],
    [
        3910050017,
        x^10 - 2*x^9 - x^8 + 3*x^7 + x^6 - 4*x^5 + 3*x^4 + 3*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        3910151857,
        x^10 - 2*x^9 - 2*x^8 + 4*x^7 + 5*x^6 - 6*x^5 - 6*x^4 + 3*x^3 + 4*x^2 - x - 1
    ],
    [
        3910273001,
        x^10 - 4*x^9 + 9*x^8 - 12*x^7 + 11*x^6 - 8*x^5 + 7*x^4 - 5*x^3 + x^2 + 2*x - 1
    ],
    [
        3911561153,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 12*x^6 - 11*x^5 + 7*x^4 - 3*x^3 + x^2 - 1
    ],
    [
        3911715625,
        x^10 - x^9 + x^7 + x^6 - 3*x^5 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        3913209353,
        x^10 - x^8 - x^6 - x^5 + x^4 - x^3 + 2*x - 1
    ],
    [
        3913590377,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 9*x^5 + 8*x^4 - 6*x^3 + 2*x^2 + x - 1
    ],
    [
        3916758161,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 - x^5 + 2*x^4 - 2*x^2 + x + 1
    ],
    [
        3917934961,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^6 + 2*x^5 - 3*x^4 + 3*x^3 - 2*x^2 + x - 1
    ],
    [
        3917953441,
        x^10 - x^9 + 2*x^7 - 4*x^6 + 2*x^5 + 2*x^4 - 4*x^3 + 2*x^2 - 1
    ],
    [
        3919432121,
        x^10 - x^9 + x^8 - 3*x^7 + x^5 + x^4 + 3*x^3 - x^2 - 1
    ],
    [
        3920478313,
        x^10 - x^9 - x^8 + 3*x^7 - 3*x^6 + 5*x^5 - 4*x^4 + 2*x^3 + x + 1
    ],
    [
        3921441617,
        x^10 - 2*x^9 - 2*x^8 + 5*x^7 + 4*x^6 - 8*x^5 - 5*x^4 + 6*x^3 + 4*x^2 - x - 1
    ],
    [
        3921990641,
        x^10 - 2*x^9 + 3*x^7 - 5*x^6 + 3*x^5 + x^4 - 2*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        3923186521,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 10*x^6 - 10*x^5 + 8*x^4 - 4*x^3 + x^2 + x - 1
    ],
    [
        3923858681,
        x^10 - x^9 - 2*x^7 + x^6 + 3*x^5 - 2*x^4 - 2*x^3 + 2*x + 1
    ],
    [
        3923932161,
        x^10 - x^9 + 2*x^8 - x^7 - 3*x^6 + 3*x^5 - 4*x^4 + x^3 + 2*x - 1
    ],
    [
        3925085737,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 2*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        3925681033,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 5*x^6 - 8*x^5 + 9*x^4 - 5*x^3 + 2*x - 1
    ],
    [
        3927023537,
        x^10 - 2*x^9 + 2*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 7*x^4 - 6*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3928688441,
        x^10 - 2*x^9 + 4*x^7 - 4*x^6 - x^5 + 5*x^4 - 3*x^3 + 2*x - 1
    ],
    [
        3928813561,
        x^10 + 3*x^8 - 2*x^7 + 4*x^6 - 5*x^5 + 2*x^4 - 4*x^3 + x^2 + 1
    ],
    [
        3928827401,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 3*x^6 + x^4 + 4*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        3929215625,
        x^10 - 3*x^9 + 3*x^8 - x^7 - x^6 + 4*x^4 - 7*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3929411713,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^6 + 3*x^4 - 6*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3930566657,
        x^10 - 4*x^9 + 6*x^8 - x^7 - 8*x^6 + 8*x^5 + x^4 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        3930641129,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 6*x^5 + 6*x^4 - 6*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3932212121,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 6*x^6 - 5*x^5 + 4*x^4 - x^3 + x^2 + x - 1
    ],
    [
        3933321737,
        x^10 - x^8 - x^7 + 2*x^6 + 2*x^5 - x^4 - 3*x^3 + x^2 + 2*x - 1
    ],
    [
        3933948857,
        x^10 - x^9 + 3*x^8 + 3*x^6 - 2*x^5 + 4*x^4 - 3*x^3 - 1
    ],
    [
        3934740553,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 4*x^5 - x^4 - 2*x^3 + 3*x^2 - 1
    ],
    [
        3934971281,
        x^10 - 4*x^9 + 8*x^8 - 9*x^7 + 4*x^6 + 4*x^5 - 12*x^4 + 15*x^3 - 11*x^2 + 6*x - 1
    ],
    [
        3935011137,
        x^10 - x^9 - x^8 + x^7 - 2*x^5 - 3*x^4 + x^3 - x^2 - 3*x - 1
    ],
    [
        3936474433,
        x^10 - x^9 - 2*x^8 + 5*x^7 - 2*x^6 - 4*x^5 + 6*x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        3936826921,
        x^10 - 4*x^9 + 7*x^8 - 7*x^7 + x^6 + 7*x^5 - 9*x^4 + 6*x^3 - 2*x + 1
    ],
    [
        3937315625,
        x^10 - 3*x^9 + 3*x^8 - x^7 + 3*x^6 - 4*x^5 + 4*x^3 - 6*x^2 + 5*x - 1
    ],
    [
        3938214505,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 11*x^5 + 9*x^4 - 7*x^3 + 3*x^2 + 1
    ],
    [
        3938720417,
        x^10 - x^9 + 3*x^8 + 2*x^6 + 5*x^5 + 2*x^4 + 3*x^3 + 3*x^2 - x - 1
    ],
    [
        3939071161,
        x^10 + 2*x^8 - 3*x^7 + 3*x^6 - 2*x^5 + x^4 - 3*x^3 + 3*x^2 - 1
    ],
    [
        3939639641,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 6*x^6 - 6*x^5 + 5*x^4 - 6*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        3940153993,
        x^10 - x^9 - x^8 + x^6 + x^5 - x^4 + 2*x^3 + x^2 + 2*x - 1
    ],
    [
        3940868777,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 12*x^6 - 12*x^5 + 10*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        3941121529,
        x^10 - 2*x^9 + 2*x^7 - 2*x^6 + 3*x^5 - x^4 - 3*x^3 + 2*x^2 - 1
    ],
    [
        3941303473,
        x^10 - 3*x^9 + 6*x^8 - 12*x^7 + 17*x^6 - 21*x^5 + 21*x^4 - 18*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        3942901049,
        x^10 - x^9 + x^5 + x^3 - 2*x - 1
    ],
    [
        3943576913,
        x^10 - 3*x^9 + 2*x^8 + 5*x^7 - 8*x^6 + 9*x^4 - 5*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        3945303593,
        x^10 - 2*x^9 - x^8 + 4*x^7 + x^6 - 5*x^5 + x^4 + 3*x^3 - x^2 - x - 1
    ],
    [
        3945431633,
        x^10 - 4*x^9 + 7*x^8 - 4*x^7 - 6*x^6 + 12*x^5 - 6*x^4 - 6*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        3946628033,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 2*x^5 + x^4 - 5*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        3948744241,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + 2*x^4 + 3*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        3949135777,
        x^10 - 2*x^7 - x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 4*x^2 + 1
    ],
    [
        3949597681,
        x^10 - 2*x^9 + x^8 + x^7 - 7*x^6 + 10*x^5 - 11*x^4 + 9*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        3949914121,
        x^10 - 2*x^8 - x^7 + 2*x^6 + 4*x^5 - x^4 - 4*x^3 - x^2 + 2*x + 1
    ],
    [
        3950391761,
        x^10 - x^9 - x^8 + x^7 + x^5 + x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        3950715625,
        x^10 - 2*x^9 + 3*x^7 - 4*x^6 - 3*x^5 + 7*x^4 + 3*x^3 - 4*x^2 - x + 1
    ],
    [
        3950739761,
        x^10 - x^9 - 2*x^8 + 2*x^7 - x^6 + 2*x^5 + 3*x^4 - 2*x^3 - x^2 - x - 1
    ],
    [
        3952505377,
        x^10 - x^9 - x^8 + 5*x^7 - 4*x^6 - 3*x^5 + 7*x^4 - 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3952586241,
        x^10 - 3*x^9 + 3*x^8 + x^7 - 7*x^6 + 6*x^5 + x^4 - 6*x^3 + 3*x^2 + x - 1
    ],
    [
        3954394625,
        x^10 - x^9 - 4*x^8 + 3*x^7 + 6*x^6 - 4*x^5 - x^4 + 2*x^3 - 3*x^2 - x + 1
    ],
    [
        3956668921,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 + x^5 + 3*x^4 - 3*x^3 - x^2 - 1
    ],
    [
        3956748497,
        x^10 - 2*x^9 + 2*x^7 + 2*x^6 - 4*x^5 - 2*x^4 + 6*x^3 - 2*x^2 - x + 1
    ],
    [
        3959456801,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 4*x^6 - 3*x^5 + 7*x^4 - x^3 - 4*x^2 + x + 1
    ],
    [
        3960226433,
        x^10 - x^9 + 5*x^8 - 4*x^7 + 6*x^6 - 5*x^5 - 2*x^3 - x^2 + x + 1
    ],
    [
        3960703249,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 5*x^6 - 6*x^5 - 5*x^4 + 6*x^3 + 4*x^2 - 3*x - 2
    ],
    [
        3960915377,
        x^10 - x^9 + x^8 + 2*x^7 - 4*x^6 + 4*x^5 - 2*x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3961170569,
        x^10 - 4*x^9 + 9*x^8 - 10*x^7 + 5*x^6 + 3*x^5 - 4*x^4 + 2*x^3 - x^2 + 2*x - 1
    ],
    [
        3964115753,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 3*x^6 - 3*x^5 + 2*x^4 + 5*x^3 - 6*x^2 + 2*x + 1
    ],
    [
        3965305241,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 4*x^5 - 2*x^4 + 7*x^3 - 5*x^2 + x + 1
    ],
    [
        3965485481,
        x^10 - x^9 + 2*x^8 - x^7 - 3*x^6 + x^5 - 2*x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        3965686073,
        x^10 - 2*x^9 + 3*x^7 - 4*x^5 - x^4 + 4*x^3 + 4*x^2 - 2*x - 1
    ],
    [
        3966008201,
        x^10 - x^8 - x^7 - x^6 + x^5 + 2*x^2 - x - 1
    ],
    [
        3967222921,
        x^10 - x^9 - x^6 + x^5 + 2*x^4 - 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        3967226761,
        x^10 - 2*x^9 + x^7 - x^5 + 3*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        3967488769,
        x^10 - 2*x^9 + 3*x^8 - 4*x^7 + 5*x^6 - 4*x^5 + 2*x^4 + x^3 - 3*x^2 + 3*x - 1
    ],
    [
        3968362289,
        x^10 - x^9 - 3*x^8 + 5*x^7 + x^6 - 8*x^5 + 4*x^4 + 4*x^3 - 4*x^2 - x + 1
    ],
    [
        3968431529,
        x^10 - x^9 - x^8 + x^7 - 2*x^6 + x^5 + 4*x^4 - 2*x^3 + x - 1
    ],
    [
        3969899569,
        x^10 - 2*x^7 - 2*x^6 + x^5 - x^4 + 3*x^3 - 2*x^2 + x - 1
    ],
    [
        3969927233,
        x^10 - 3*x^9 + 7*x^8 - 8*x^7 + 7*x^6 + x^5 - 7*x^4 + 10*x^3 - 8*x^2 + 3*x - 1
    ],
    [
        3971103961,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 2*x^6 + 3*x^5 - 7*x^4 + 5*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        3971662217,
        x^10 - 2*x^9 + x^7 + x^6 - 3*x^4 + 2*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        3972070913,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 2*x^5 - x^3 + x + 1
    ],
    [
        3972897337,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 + x^5 - 7*x^4 + 11*x^3 - 10*x^2 + 5*x - 1
    ],
    [
        3972902377,
        x^10 + 2*x^8 - x^6 - 3*x^5 - 5*x^4 - 5*x^3 - 5*x^2 - 2*x - 1
    ],
    [
        3973290497,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + x^6 - 3*x^5 + x^4 + x^3 + x^2 + 2*x + 1
    ],
    [
        3973315625,
        x^10 - 2*x^9 - x^8 + 4*x^7 - 5*x^5 + 2*x^4 + 3*x^3 - 3*x^2 - x + 1
    ],
    [
        3973680641,
        x^10 - x^9 + 2*x^8 - 3*x^7 + 2*x^5 + x^4 - 3*x^2 + x - 1
    ],
    [
        3982440625,
        x^10 - 4*x^9 + 6*x^8 - 5*x^7 + 6*x^6 - 6*x^5 + 7*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        4002340625,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 5*x^6 - 4*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - 1
    ],
    [
        4043065625,
        x^10 - x^9 - 2*x^7 - x^6 + x^5 + 2*x^4 + 5*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        4063477361,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - 4*x^6 + 3*x^5 - 2*x^4 + 5*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        4071390625,
        x^10 - 2*x^8 - 2*x^7 + 3*x^6 + x^5 - x^4 - x^3 + 2*x^2 - x - 1
    ],
    [
        4071690625,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 6*x^6 + 14*x^5 - 15*x^4 + 8*x^3 - 2*x + 1
    ],
    [
        4078554937,
        x^10 - 2*x^9 + 4*x^7 - 6*x^6 + 2*x^5 + 7*x^4 - 6*x^3 - 3*x^2 + 3*x + 1
    ],
    [
        4079340625,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 19*x^6 - 21*x^5 + 21*x^4 - 20*x^3 + 14*x^2 - 6*x + 1
    ],
    [
        4079715625,
        x^10 - 2*x^9 + 3*x^7 - 3*x^6 + x^5 - x^4 + 4*x^3 - 3*x^2 + 1
    ],
    [
        4122465625,
        x^10 - x^9 + x^7 + 2*x^6 - 2*x^5 + x^4 - 2*x^3 + 2*x^2 - 1
    ],
    [
        4129476121,
        x^10 - 3*x^9 + 2*x^8 + x^7 - 2*x^6 + 2*x^4 + x^3 - 2*x^2 - 3*x - 1
    ],
    [
        4140465625,
        x^10 - x^8 - 2*x^7 + 2*x^6 + 3*x^5 + 2*x^4 - 4*x^3 - x^2 - 2*x + 1
    ],
    [
        4189097561,
        x^10 - 3*x^9 + 4*x^8 - 7*x^7 + 11*x^6 - 11*x^5 + 10*x^4 - 14*x^3 + 14*x^2 - 7*x + 1
    ],
    [
        4227565625,
        x^10 - 2*x^8 - 3*x^7 + x^6 - 4*x^4 - 7*x^3 - 3*x^2 + 1
    ],
    [
        4228340625,
        x^10 - x^9 + x^8 + 2*x^7 - 4*x^6 + 3*x^5 - x^4 - 2*x^3 + 2*x^2 - x + 1
    ],
    [
        4230376193,
        x^10 - 3*x^9 + 2*x^8 - 2*x^6 - x^5 + 4*x^4 - 5*x^3 + 2*x^2 + 1
    ],
    [
        4263090625,
        x^10 - x^9 - x^8 + x^7 - x^6 + 2*x^5 + x^3 - 2*x + 1
    ],
    [
        4288023289,
        x^10 - x^9 + x^8 - 2*x^6 + 3*x^5 - 2*x^4 + x^2 - x + 1
    ],
    [
        4314840625,
        x^10 - x^9 - x^6 + 5*x^5 - 6*x^4 + 6*x^2 - 4*x + 1
    ],
    [
        4336590625,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 3*x^6 - 2*x^5 + x^4 + x^3 + x - 1
    ],
    [
        4342440625,
        x^10 - 2*x^9 + 2*x^8 - 4*x^6 + 4*x^5 - x^4 - 4*x^3 + 3*x^2 + x - 1
    ],
    [
        4370940625,
        x^10 - x^9 - x^8 - x^7 + 3*x^5 + 2*x^4 - x^3 - x^2 - x - 1
    ],
    [
        -5298310351,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 8*x^6 + 5*x^5 + 4*x^4 - 6*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        -5305524551,
        x^10 - x^9 - 4*x^8 + 4*x^7 + 5*x^6 - 6*x^5 - 2*x^4 + 3*x^3 + 2*x^2 - 1
    ]
]
;
elev2D1:=
[
    [
        -5939843699,
        x^11 + x^9 - 2*x^8 - 2*x^7 - x^6 + 3*x^4 + x^3 + x^2 - 1
    ],
    [
        -5999947987,
        x^11 - 2*x^10 + x^9 + 3*x^8 - 5*x^7 + x^6 + 5*x^5 - 5*x^4 + x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -6205948139,
        x^11 - x^9 - x^8 + 2*x^7 + 2*x^6 - x^5 - 2*x^4 + 2*x^2 - 1
    ],
    [
        -12696946299,
        x^11 - 2*x^10 + 3*x^9 - 3*x^8 + 3*x^7 - 3*x^6 + 5*x^5 - 9*x^4 + 11*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        -26277078939,
        x^11 - x^10 + x^8 - 4*x^7 + 2*x^6 + x^5 - 3*x^4 + 5*x^3 - 3*x^2 + x - 1
    ]
]
;
dodec2D1:=
[
    [
        41223887921,
        x^12 - 2*x^11 + 2*x^10 - x^9 + 2*x^8 - 5*x^7 + 8*x^6 - 7*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        41479432225,
        x^12 - 4*x^11 + 8*x^10 - 11*x^9 + 12*x^8 - 9*x^7 + 3*x^6 + 2*x^5 - 3*x^4 + 2*x^3 - x + 1
    ],
    [
        42058512657,
        x^12 + 2*x^10 - x^9 + x^8 - 5*x^7 + 6*x^6 - 10*x^5 + 13*x^4 - 10*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        44223092609,
        x^12 - x^11 + x^9 - 2*x^8 + x^7 + 3*x^4 - x^3 - 2*x^2 + 1
    ],
    [
        45539379833,
        x^12 - x^11 - x^9 + 3*x^8 - 2*x^7 + x^6 - 2*x^5 + 3*x^4 - x^3 - x + 1
    ],
    [
        46060985097,
        x^12 - 5*x^11 + 12*x^10 - 19*x^9 + 24*x^8 - 27*x^7 + 28*x^6 - 24*x^5 + 15*x^4 - 5*x^3 + x^2 - x + 1
    ],
    [
        46574387721,
        x^12 - x^11 - x^10 + x^9 + 2*x^8 - 3*x^6 + 2*x^4 + x^3 - x^2 - x + 1
    ],
    [
        46580196393,
        x^12 - 3*x^10 - x^9 + 5*x^8 + x^7 - 7*x^6 - x^5 + 8*x^4 + 2*x^3 - 4*x^2 - x + 1
    ],
    [
        47738317081,
        x^12 - 3*x^11 + x^10 + 7*x^9 - 8*x^8 - 4*x^7 + 13*x^6 - 4*x^5 - 8*x^4 + 7*x^3 + x^2 - 3*x + 1
    ],
    [
        48737056617,
        x^12 - 2*x^11 + 5*x^10 - 10*x^9 + 16*x^8 - 22*x^7 + 30*x^6 - 31*x^5 + 28*x^4 - 27*x^3 + 19*x^2 - 7*x + 
            1
    ],
    [
        51067940737,
        x^12 - 3*x^11 + 6*x^10 - 10*x^9 + 15*x^8 - 18*x^7 + 20*x^6 - 19*x^5 + 16*x^4 - 12*x^3 + 7*x^2 - 3*x + 1
    ],
    [
        53440955929,
        x^12 - x^11 + x^10 - 3*x^9 + 4*x^8 - 2*x^7 + x^6 - 2*x^5 + 4*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        54507773961,
        x^12 - x^11 - 2*x^10 + 5*x^9 - x^8 - 4*x^7 + 5*x^6 - 4*x^5 - x^4 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        59182215273,
        x^12 - 5*x^11 + 14*x^10 - 31*x^9 + 53*x^8 - 72*x^7 + 81*x^6 - 72*x^5 + 53*x^4 - 31*x^3 + 14*x^2 - 5*x +
            1
    ],
    [
        60454515625,
        x^12 - x^11 - 2*x^10 + 2*x^9 + 4*x^8 - 3*x^7 - 5*x^6 + 3*x^5 + 5*x^4 - x^3 - 3*x^2 + 1
    ],
    [
        63853279857,
        x^12 - 4*x^11 + 9*x^10 - 13*x^9 + 17*x^8 - 21*x^7 + 25*x^6 - 27*x^5 + 26*x^4 - 20*x^3 + 12*x^2 - 5*x + 
            1
    ],
    [
        66468114161,
        x^12 - x^11 - 2*x^10 + 4*x^9 + x^8 - 5*x^7 + x^6 + 5*x^5 + x^4 - 4*x^3 - 2*x^2 + x + 1
    ],
    [
        66699927001,
        x^12 - x^9 + x^7 - x^4 - x^3 + x + 1
    ],
    [
        67030763409,
        x^12 - x^11 - 2*x^10 + 6*x^8 - x^7 - 5*x^6 - x^5 + 6*x^4 - 2*x^2 - x + 1
    ],
    [
        70516271401,
        x^12 - 3*x^11 + 4*x^10 - x^9 - 3*x^8 + 4*x^7 - 3*x^6 + 4*x^5 - 3*x^4 - x^3 + 4*x^2 - 3*x + 1
    ],
    [
        71939651121,
        x^12 - x^11 - 3*x^10 + x^9 + 5*x^8 + 3*x^7 - 3*x^6 - 7*x^5 - 2*x^4 + 3*x^3 + 2*x^2 + x + 1
    ],
    [
        73645476129,
        x^12 - x^11 - x^10 + 2*x^9 - 2*x^7 + 3*x^5 - 2*x^4 + 2*x^2 - 2*x + 1
    ],
    [
        74733890625,
        x^12 - 6*x^11 + 21*x^10 - 50*x^9 + 93*x^8 - 138*x^7 + 164*x^6 - 153*x^5 + 111*x^4 - 61*x^3 + 24*x^2 - 
            6*x + 1
    ],
    [
        81462863889,
        x^12 - x^11 + 2*x^10 - 3*x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 3*x^5 + 3*x^4 - 4*x^3 + x^2 - x + 1
    ],
    [
        82384765625,
        x^12 - 2*x^11 + 6*x^9 - 8*x^8 - x^7 + 12*x^6 - 9*x^5 - 3*x^4 + 8*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        90225140625,
        x^12 - 4*x^10 - x^9 + 8*x^8 + x^7 - 6*x^6 + x^4 - x^3 + x + 1
    ],
    [
        90534190321,
        x^12 - 2*x^11 + 5*x^10 - 7*x^9 + 8*x^8 - 10*x^7 + 8*x^6 - 8*x^5 + 5*x^4 - 2*x^3 + 2*x^2 + 1
    ],
    [
        90655857961,
        x^12 - x^11 + 3*x^10 - 4*x^9 + 5*x^8 - 8*x^7 + 8*x^6 - 8*x^5 + 9*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        94958271409,
        x^12 - 4*x^11 + 9*x^10 - 15*x^9 + 23*x^8 - 32*x^7 + 38*x^6 - 36*x^5 + 30*x^4 - 22*x^3 + 13*x^2 - 5*x + 
            1
    ],
    [
        98890751961,
        x^12 - 2*x^11 + 2*x^10 - 5*x^9 + 10*x^8 - 15*x^7 + 20*x^6 - 24*x^5 + 25*x^4 - 19*x^3 + 11*x^2 - 4*x + 1
    ],
    [
        99070710025,
        x^12 - x^11 + 2*x^10 - 3*x^9 + 2*x^8 - x^7 + 2*x^6 - 2*x^5 + 5*x^4 - 5*x^3 + x^2 - x + 1
    ],
    [
        103836684169,
        x^12 + 2*x^11 - 5*x^9 - 8*x^8 - 5*x^7 + 4*x^6 + 12*x^5 + 15*x^4 + 13*x^3 + 8*x^2 + 3*x + 1
    ],
    [
        107387945401,
        x^12 - 3*x^11 + 4*x^10 - 6*x^9 + 10*x^8 - 11*x^7 + 11*x^6 - 11*x^5 + 10*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        108032514489,
        x^12 - 2*x^11 + 3*x^10 - x^9 + 5*x^7 - 3*x^6 + 5*x^5 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        112797237609,
        x^12 - x^11 - 2*x^10 + x^9 + x^8 + 2*x^7 + x^6 - 2*x^5 + x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        112942372761,
        x^12 - 6*x^11 + 15*x^10 - 20*x^9 + 15*x^8 - 6*x^7 + 17*x^6 - 48*x^5 + 72*x^4 - 64*x^3 + 33*x^2 - 9*x + 
            1
    ],
    [
        113545015625,
        x^12 + 3*x^10 - 3*x^9 + 4*x^8 - 7*x^7 + 5*x^6 - 7*x^5 + 4*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        114947443521,
        x^12 - 3*x^11 + 3*x^10 - x^9 - x^8 + 6*x^6 - 13*x^5 + 16*x^4 - 13*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        116011766025,
        x^12 + 4*x^11 + 9*x^10 + 15*x^9 + 18*x^8 + 17*x^7 + 14*x^6 + 10*x^5 + 6*x^4 + 3*x^3 + 3*x^2 + 2*x + 1
    ],
    [
        116688510409,
        x^12 - 3*x^11 - x^10 + 11*x^9 - 4*x^8 - 15*x^7 + 6*x^6 + 12*x^5 - x^4 - 7*x^3 - x^2 + 2*x + 1
    ],
    [
        117858323025,
        x^12 - 5*x^11 + 12*x^10 - 19*x^9 + 20*x^8 - 12*x^7 + 7*x^5 - 5*x^4 + 5*x^2 - 4*x + 1
    ],
    [
        119831591889,
        x^12 - x^11 + x^10 - x^9 - x^8 + 2*x^7 - x^6 + 2*x^5 - x^4 - x^3 + x^2 - x + 1
    ],
    [
        123752686225,
        x^12 + 4*x^11 + 19*x^10 + 45*x^9 + 97*x^8 + 144*x^7 + 182*x^6 + 171*x^5 + 130*x^4 + 71*x^3 + 29*x^2 + 
            7*x + 1
    ],
    [
        126759838761,
        x^12 - 3*x^11 + 6*x^10 - 11*x^9 + 15*x^8 - 18*x^7 + 21*x^6 - 18*x^5 + 15*x^4 - 11*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        128118895969,
        x^12 + x^11 - 3*x^10 - 7*x^9 + 13*x^7 + 12*x^6 - 5*x^5 - 14*x^4 - 6*x^3 + 4*x^2 + 4*x + 1
    ],
    [
        129150640625,
        x^12 - x^11 + 2*x^10 - 4*x^9 + 4*x^8 - 5*x^7 + 7*x^6 - 5*x^5 + 4*x^4 - 4*x^3 + 2*x^2 - x + 1
    ],
    [
        137380681201,
        x^12 - 3*x^10 + x^9 + 4*x^8 - x^7 - 3*x^6 - x^5 + 4*x^4 + x^3 - 3*x^2 + 1
    ],
    [
        139858796529,
        x^12 - 3*x^11 + 3*x^10 - 2*x^9 + 9*x^8 - 21*x^7 + 23*x^6 - 21*x^5 + 33*x^4 - 43*x^3 + 30*x^2 - 9*x + 1
    ],
    [
        145459094881,
        x^12 + 3*x^11 - 8*x^9 - 6*x^8 + 6*x^7 + 6*x^6 - 3*x^5 + 4*x^3 - x^2 - 2*x + 1
    ],
    [
        145985890561,
        x^12 - x^10 + x^9 + x^8 - x^7 - x^6 - x^5 + x^4 + x^3 - x^2 + 1
    ],
    [
        148370565721,
        x^12 - 3*x^11 + 2*x^10 + 4*x^9 - 6*x^8 - x^7 + 7*x^6 - x^5 - 6*x^4 + 4*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        151901165025,
        x^12 + 3*x^11 + 4*x^10 + 3*x^9 + 2*x^8 + 3*x^5 + 6*x^4 + 6*x^3 + 5*x^2 + 3*x + 1
    ],
    [
        152980330129,
        x^12 + x^11 + 2*x^10 - 2*x^9 - 3*x^8 - 3*x^7 + x^6 + 3*x^5 - 3*x^4 + 2*x^3 + 2*x^2 - x + 1
    ],
    [
        154861925625,
        x^12 - 3*x^11 + 4*x^10 - 3*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 3*x^5 + 5*x^4 - 6*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        155437403609,
        x^12 - 2*x^11 + 2*x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 6*x^4 - 12*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        164648481361,
        x^12 - 2*x^11 + 3*x^10 - 6*x^9 + 12*x^8 - 18*x^7 + 20*x^6 - 15*x^5 + 6*x^4 + x^3 - x^2 - x + 1
    ],
    [
        167661390625,
        x^12 - x^10 - x^9 + 2*x^8 + 4*x^7 - 2*x^6 - 2*x^5 - x^4 + x^2 - x + 1
    ],
    [
        169784378401,
        x^12 + 5*x^11 + 14*x^10 + 27*x^9 + 42*x^8 + 53*x^7 + 57*x^6 + 53*x^5 + 43*x^4 + 29*x^3 + 16*x^2 + 6*x +
            1
    ],
    [
        169965728361,
        x^12 + 4*x^11 + 10*x^10 + 19*x^9 + 28*x^8 + 31*x^7 + 24*x^6 + 10*x^5 - x^4 - 3*x^3 + x + 1
    ],
    [
        174634559449,
        x^12 - x^11 - 2*x^10 + 3*x^9 + x^8 - 2*x^7 + x^6 - 2*x^5 + x^4 + 3*x^3 - 2*x^2 - x + 1
    ],
    [
        177592287889,
        x^12 - 2*x^11 + 3*x^10 - 3*x^9 + 5*x^7 - 7*x^6 + 5*x^5 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        181824635281,
        x^12 - 2*x^11 + 3*x^10 - x^9 + 2*x^6 - x^3 + 3*x^2 - 2*x + 1
    ],
    [
        184321672929,
        x^12 + x^10 + x^9 - x^8 - x^7 - x^6 - x^5 - x^4 + x^3 + x^2 + 1
    ],
    [
        185389663761,
        x^12 - 5*x^11 + 10*x^10 - 9*x^9 + 2*x^8 + x^7 + 2*x^6 - 2*x^5 + x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        185583853913,
        x^12 - 2*x^11 + 2*x^10 - x^9 + x^8 - x^7 + x^6 - x^5 + x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        191011828401,
        x^12 + 3*x^11 + 6*x^10 + 9*x^9 + 11*x^8 + 12*x^7 + 16*x^6 + 21*x^5 + 25*x^4 + 24*x^3 + 16*x^2 + 6*x + 1
    ],
    [
        200230295841,
        x^12 + 3*x^11 + 5*x^10 + 7*x^9 + 8*x^8 + 4*x^7 - 4*x^5 - 7*x^4 - 4*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        201018619201,
        x^12 - x^11 + x^10 - x^8 + x^7 - x^6 + x^5 - x^4 + x^2 - x + 1
    ],
    [
        206400301969,
        x^12 - 3*x^11 + 8*x^10 - 14*x^9 + 20*x^8 - 24*x^7 + 24*x^6 - 21*x^5 + 16*x^4 - 10*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        212735880289,
        x^12 + x^11 + 3*x^10 + 7*x^9 + 9*x^8 + 12*x^7 + 15*x^6 + 12*x^5 + 9*x^4 + 7*x^3 + 3*x^2 + x + 1
    ],
    [
        218359009521,
        x^12 + 3*x^11 + 3*x^10 + 3*x^9 + 3*x^8 - x^6 + 3*x^4 + 3*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        218845260481,
        x^12 + 8*x^11 + 31*x^10 + 82*x^9 + 162*x^8 + 247*x^7 + 299*x^6 + 281*x^5 + 206*x^4 + 109*x^3 + 42*x^2 +
            8*x + 1
    ],
    [
        224476016521,
        x^12 + 4*x^11 + 11*x^10 + 18*x^9 + 26*x^8 + 28*x^7 + 31*x^6 + 26*x^5 + 22*x^4 + 14*x^3 + 8*x^2 + 3*x + 
            1
    ],
    [
        230562268561,
        x^12 + 3*x^11 + 5*x^10 + 3*x^9 - 4*x^7 - 3*x^6 + x^4 + 2*x^3 + x^2 + x + 1
    ],
    [
        236681277001,
        x^12 - 5*x^11 + 10*x^10 - 10*x^9 + 2*x^8 + 10*x^7 - 15*x^6 + 7*x^5 + 6*x^4 - 10*x^3 + 5*x^2 - x + 1
    ],
    [
        239192399329,
        x^12 - x^11 + 2*x^10 - 4*x^9 + 2*x^8 - 3*x^7 + 4*x^6 - 4*x^5 + 3*x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        244755204809,
        x^12 - 2*x^11 + 5*x^10 - 7*x^9 + 10*x^8 - 13*x^7 + 13*x^6 - 13*x^5 + 10*x^4 - 7*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        245604492225,
        x^12 + 5*x^10 + 11*x^8 + 15*x^6 + 12*x^4 + 7*x^2 + 1
    ],
    [
        247857609609,
        x^12 + x^11 + 3*x^10 - x^9 + 2*x^8 - 6*x^7 + x^6 - 6*x^5 + 2*x^4 - x^3 + 3*x^2 + x + 1
    ],
    [
        249905009025,
        x^12 - 4*x^11 + 5*x^10 + x^9 - 9*x^8 + 12*x^7 - 8*x^6 - 5*x^5 + 20*x^4 - 23*x^3 + 15*x^2 - 5*x + 1
    ],
    [
        249905009025,
        x^12 - 2*x^10 + 2*x^9 + 2*x^8 - 2*x^7 - x^6 - 2*x^5 + 2*x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        258782811849,
        x^12 + 3*x^11 + 6*x^10 + 9*x^9 + 11*x^8 + 15*x^7 + 19*x^6 + 21*x^5 + 19*x^4 + 12*x^3 + 7*x^2 + 3*x + 1
    ],
    [
        259972515625,
        x^12 - x^11 - x^10 + x^9 + 2*x^8 - x^7 + x^5 + 2*x^4 - x^3 - x^2 + x + 1
    ],
    [
        273718358761,
        x^12 + 3*x^11 + 2*x^10 + 2*x^9 + 8*x^8 + 7*x^7 + 3*x^6 + 7*x^5 + 8*x^4 + 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        283229389249,
        x^12 + 6*x^11 + 13*x^10 + 10*x^9 - 3*x^8 - 6*x^7 + 5*x^6 + 12*x^5 + 5*x^4 - 4*x^3 + 3*x + 1
    ],
    [
        290651452641,
        x^12 - 3*x^10 - 7*x^9 - x^8 + 5*x^7 + 17*x^6 + 19*x^5 + 21*x^4 + 14*x^3 + 9*x^2 + 3*x + 1
    ],
    [
        295197709041,
        x^12 - 4*x^11 + 11*x^10 - 23*x^9 + 35*x^8 - 45*x^7 + 51*x^6 - 45*x^5 + 35*x^4 - 23*x^3 + 11*x^2 - 4*x +
            1
    ],
    [
        301393314049,
        x^12 + 3*x^10 + x^9 + 2*x^8 + 5*x^7 + x^6 + 5*x^5 + 2*x^4 + x^3 + 3*x^2 + 1
    ],
    [
        313894629169,
        x^12 - 6*x^11 + 13*x^10 - 10*x^9 + 7*x^8 - 34*x^7 + 58*x^6 - 31*x^5 + 7*x^4 - 15*x^3 + 17*x^2 - 7*x + 1
    ],
    [
        316981386121,
        x^12 - x^9 - x^8 + x^7 + x^6 + x^5 - x^4 - x^3 + 1
    ],
    [
        322216304881,
        x^12 + 5*x^10 - 2*x^9 + 15*x^8 - 5*x^7 + 30*x^6 - 8*x^5 + 36*x^4 - 7*x^3 + 28*x^2 - x + 11
    ],
    [
        333262589521,
        x^12 + x^11 - x^10 - 4*x^9 - 3*x^8 + 3*x^7 + 7*x^6 + 3*x^5 - 3*x^4 - 4*x^3 - x^2 + x + 1
    ],
    [
        346688140625,
        x^12 - 3*x^11 + 8*x^10 - 14*x^9 + 19*x^8 - 21*x^7 + 22*x^6 - 23*x^5 + 24*x^4 - 22*x^3 + 15*x^2 - 6*x + 
            1
    ],
    [
        -349257427087,
        x^12 - 4*x^11 + 8*x^10 - 10*x^9 + 9*x^8 - 12*x^7 + 18*x^6 - 18*x^5 + 14*x^4 - 9*x^3 + 5*x^2 - 2*x - 1
    ],
    [
        351659674081,
        x^12 - 2*x^11 + 4*x^9 - 5*x^8 - 3*x^7 + 29*x^6 - 47*x^5 + 30*x^4 - 3*x^3 - 4*x^2 + 1
    ],
    [
        354088072809,
        x^12 - 5*x^11 + 14*x^10 - 23*x^9 + 29*x^8 - 26*x^7 + 26*x^6 - 19*x^5 + 14*x^4 - 5*x^3 + 6*x^2 + 1
    ],
    [
        355663140625,
        x^12 - x^10 - x^6 + 3*x^4 + x^2 + 1
    ],
    [
        356147561961,
        x^12 - 2*x^11 + 5*x^10 - 6*x^9 + 9*x^8 - 9*x^7 + 12*x^6 - 8*x^5 + 8*x^4 - 6*x^3 + 4*x^2 - x + 1
    ],
    [
        358924404609,
        x^12 + 3*x^11 + 8*x^10 + 16*x^9 + 23*x^8 + 25*x^7 + 21*x^6 + 8*x^5 - 4*x^4 - 4*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        375905098321,
        x^12 + 3*x^11 + 5*x^10 + 10*x^9 + 19*x^8 + 19*x^7 + 27*x^6 + 32*x^5 + 21*x^4 + 19*x^3 + 13*x^2 + 3*x + 
            1
    ],
    [
        376938286209,
        x^12 + 6*x^11 + 19*x^10 + 38*x^9 + 55*x^8 + 65*x^7 + 68*x^6 + 59*x^5 + 42*x^4 + 25*x^3 + 13*x^2 + 5*x +
            1
    ],
    [
        377203560561,
        x^12 - 2*x^11 + 6*x^10 - 9*x^9 + 14*x^8 - 13*x^7 + 17*x^6 - 4*x^5 + 13*x^4 + 4*x^3 + 6*x^2 + 3*x + 1
    ],
    [
        377203560561,
        x^12 + x^11 + 5*x^9 + 3*x^8 - 3*x^7 + 7*x^6 + 3*x^5 - 3*x^4 + 4*x^3 + x^2 - x + 1
    ],
    [
        380920459249,
        x^12 - 5*x^11 + 16*x^10 - 39*x^9 + 76*x^8 - 118*x^7 + 148*x^6 - 148*x^5 + 115*x^4 - 66*x^3 + 27*x^2 - 
            7*x + 1
    ],
    [
        397516379121,
        x^12 - 4*x^11 + 7*x^10 - 7*x^9 + 11*x^7 - 15*x^6 + 11*x^5 - 7*x^3 + 7*x^2 - 4*x + 1
    ]
]
;
fourt2D1:=
[
    [
        -9095120158391,
        x^14 - 7*x^13 + 25*x^12 - 59*x^11 + 103*x^10 - 141*x^9 + 159*x^8 - 153*x^7 + 129*x^6 - 95*x^5 + 58*x^4 
            - 27*x^3 + 10*x^2 - 3*x + 1
    ],
    [
        -9669040949311,
        x^14 - x^13 + 3*x^12 - 6*x^11 + 5*x^10 - 9*x^9 + 11*x^8 - 7*x^7 + 11*x^6 - 9*x^5 + 5*x^4 - 6*x^3 + 
            3*x^2 - x + 1
    ],
    [
        -9866941650479,
        x^14 - 3*x^13 + 6*x^12 - 11*x^11 + 16*x^10 - 21*x^9 + 25*x^8 - 25*x^7 + 25*x^6 - 21*x^5 + 16*x^4 - 
            11*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -13048447346663,
        x^14 - x^13 + 2*x^12 - 2*x^11 + 2*x^10 - 2*x^9 + x^8 - x^7 + x^6 - 2*x^5 + 2*x^4 - 2*x^3 + 2*x^2 - x + 
            1
    ]
]
;
sixt2D1:=
[
    [
        2537739461712361,
        x^16 + 2*x^14 - x^13 + 3*x^12 - 4*x^11 + 4*x^10 - 7*x^9 + 5*x^8 - 7*x^7 + 4*x^6 - 4*x^5 + 3*x^4 - x^3 +
            2*x^2 + 1
    ],
    [
        3006123291015625,
        x^16 - x^15 - 3*x^14 + 6*x^13 + x^12 - 10*x^11 + 8*x^10 + 5*x^9 - 13*x^8 + 5*x^7 + 8*x^6 - 10*x^5 + x^4
            + 6*x^3 - 3*x^2 - x + 1
    ],
    [
        3207314697265625,
        x^16 - 2*x^15 - x^14 + x^13 + 11*x^12 - 11*x^11 - 10*x^10 + 5*x^9 + 22*x^8 - 10*x^7 - 15*x^6 + 3*x^5 + 
            11*x^4 - 2*x^3 - 4*x^2 + x + 1
    ],
    [
        3345005787800625,
        x^16 - 5*x^15 + 12*x^14 - 19*x^13 + 21*x^12 - 16*x^11 + 6*x^10 + 12*x^9 - 28*x^8 + 21*x^7 + x^6 - 
            20*x^5 + 28*x^4 - 20*x^3 + 10*x^2 - 4*x + 1
    ],
    [
        3692461181640625,
        x^16 - 2*x^15 - 2*x^14 + 9*x^13 - 3*x^12 - 15*x^11 + 17*x^10 + 8*x^9 - 25*x^8 + 8*x^7 + 17*x^6 - 15*x^5
            - 3*x^4 + 9*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        3750900906670801,
        x^16 - 4*x^15 + 10*x^14 - 18*x^13 + 29*x^12 - 43*x^11 + 58*x^10 - 73*x^9 + 85*x^8 - 88*x^7 + 81*x^6 - 
            65*x^5 + 45*x^4 - 26*x^3 + 12*x^2 - 4*x + 1
    ],
    [
        4186494384765625,
        x^16 - 4*x^15 + 8*x^14 - 6*x^13 - 5*x^12 + 15*x^11 - 6*x^10 - 17*x^9 + 26*x^8 - 7*x^7 - 16*x^6 + 17*x^5
            - 2*x^4 - 9*x^3 + 9*x^2 - 4*x + 1
    ],
    [
        4540317078515625,
        x^16 - 3*x^15 + 4*x^14 - 3*x^13 + 11*x^10 - 24*x^9 + 29*x^8 - 24*x^7 + 11*x^6 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        4919707275390625,
        x^16 - 5*x^15 + 14*x^14 - 29*x^13 + 50*x^12 - 77*x^11 + 112*x^10 - 149*x^9 + 176*x^8 - 182*x^7 + 
            159*x^6 - 118*x^5 + 73*x^4 - 36*x^3 + 15*x^2 - 4*x + 1
    ],
    [
        5235039815280625,
        x^16 + 7*x^15 + 28*x^14 + 77*x^13 + 162*x^12 + 272*x^11 + 379*x^10 + 446*x^9 + 450*x^8 + 393*x^7 + 
            298*x^6 + 195*x^5 + 110*x^4 + 52*x^3 + 20*x^2 + 6*x + 1
    ],
    [
        5575888916015625,
        x^16 - 5*x^15 + 15*x^14 - 30*x^13 + 49*x^12 - 70*x^11 + 90*x^10 - 105*x^9 + 111*x^8 - 105*x^7 + 90*x^6 
            - 70*x^5 + 49*x^4 - 30*x^3 + 15*x^2 - 5*x + 1
    ],
    [
        5850424087444225,
        x^16 - x^15 - 2*x^14 + 6*x^13 + x^12 - 16*x^11 + 16*x^10 + 5*x^9 - 19*x^8 + 5*x^7 + 16*x^6 - 16*x^5 + 
            x^4 + 6*x^3 - 2*x^2 - x + 1
    ],
    [
        6158959248447369,
        x^16 - 3*x^15 + 7*x^14 - 12*x^13 + 17*x^12 - 18*x^11 + 13*x^10 + 3*x^9 - 29*x^8 + 45*x^7 - 34*x^6 + 
            3*x^5 + 23*x^4 - 27*x^3 + 17*x^2 - 6*x + 1
    ]
]
;


==> anc/twoD2 <==
quad2D2:=
[
    [
        17,
        x^2 - x - 4
    ]
]
;
cub2D2:=
[
    [
        -83,
        x^3 - x^2 + x - 2
    ],
    [
        -211,
        x^3 - 2*x - 3
    ],
    [
        -379,
        x^3 - x^2 + x - 4
    ],
    [
        469,
        x^3 - x^2 - 5*x + 4
    ]
]
;
quar2D2:=
[
    [
        -775,
        x^4 - x^3 - 3*x - 1
    ],
    [
        -1775,
        x^4 - 2*x^3 + 3*x^2 - 2*x - 4
    ],
    [
        -1879,
        x^4 - x^3 - 2*x^2 - 3*x + 1
    ],
    [
        -1975,
        x^4 - 2*x^3 + x^2 - 5
    ],
    [
        -2191,
        x^4 - x^3 + 3*x^2 - 1
    ],
    [
        -2319,
        x^4 - x^3 - 2*x^2 + 3*x + 2
    ],
    [
        -2327,
        x^4 - x^2 - x - 2
    ],
    [
        -2767,
        x^4 - x^3 - 3*x + 2
    ],
    [
        2777,
        x^4 - x^3 - 4*x^2 + x + 2
    ],
    [
        -3223,
        x^4 - x^3 - x^2 + 4*x - 1
    ],
    [
        -3407,
        x^4 - x^3 - 2*x^2 + x - 3
    ],
    [
        -3431,
        x^4 - x^3 + x^2 + 2*x - 4
    ],
    [
        -3887,
        x^4 - x^3 + 5*x - 1
    ],
    [
        -3919,
        x^4 + x^2 - 3*x - 1
    ],
    [
        -3967,
        x^4 - x^3 - 2*x^2 + 5*x + 1
    ],
    [
        -4063,
        x^4 - x^3 - 3*x^2 - 2*x + 1
    ],
    [
        -4423,
        x^4 - x^3 - 3*x^2 + 4*x + 1
    ],
    [
        -4703,
        x^4 - 3*x^2 - 3*x + 1
    ]
]
;
quin2D2:=
[
    [
        5501,
        x^5 - 2*x^4 + 2*x^2 - x + 1
    ],
    [
        7333,
        x^5 - 2*x^4 + 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        7373,
        x^5 - 2*x^4 + 2*x^2 + x - 1
    ],
    [
        10933,
        x^5 - 2*x^4 + 2*x^3 - x - 1
    ],
    [
        -11243,
        x^5 - x^4 - 2*x + 1
    ],
    [
        11693,
        x^5 - 2*x^2 + x + 1
    ],
    [
        12205,
        x^5 - 2*x^2 + x - 1
    ],
    [
        13069,
        x^5 - x^4 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        13957,
        x^5 - 2*x^4 + 3*x - 1
    ],
    [
        -14891,
        x^5 - x^4 - 3*x^3 + 3*x^2 + x - 2
    ],
    [
        15757,
        x^5 - 2*x^4 + x^2 + x - 2
    ],
    [
        18101,
        x^5 - x^4 - 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        18485,
        x^5 - x^4 - 2*x^2 + 2*x + 1
    ],
    [
        19517,
        x^5 - x^4 - x^3 + x^2 + x - 2
    ],
    [
        19613,
        x^5 - 2*x^4 + 4*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        21573,
        x^5 - 2*x^4 + 2*x^3 - 5*x^2 + x - 1
    ],
    [
        22237,
        x^5 - x^4 - x^2 + 2*x + 1
    ],
    [
        -22331,
        x^5 - 2*x^4 + 4*x^2 - x - 1
    ],
    [
        -23339,
        x^5 - x^4 + 2*x^2 - 2*x - 1
    ],
    [
        23461,
        x^5 - 2*x^4 + 4*x^3 - 4*x^2 + x + 1
    ],
    [
        24109,
        x^5 - x^4 + 2*x^3 + 3*x - 2
    ],
    [
        24413,
        x^5 - x^4 + 2*x^3 - 2*x - 1
    ],
    [
        26173,
        x^5 - x^4 - 2*x^3 + 4*x - 1
    ],
    [
        -26507,
        x^5 - 2*x^4 + 2*x^3 - 3*x + 1
    ],
    [
        -26867,
        x^5 - 4*x^3 - 2*x^2 + 3*x + 1
    ],
    [
        -27259,
        x^5 - 2*x^4 - 2*x^3 + 4*x^2 - x - 1
    ],
    [
        27805,
        x^5 - 4*x^3 - 2*x^2 + x - 1
    ],
    [
        -27883,
        x^5 - 2*x^4 + x^3 - 3*x - 1
    ],
    [
        28085,
        x^5 + x^3 - 2*x^2 + x + 1
    ],
    [
        28141,
        x^5 - x^4 + 3*x^3 - 3*x^2 + x - 2
    ],
    [
        28789,
        x^5 + 2*x^3 - 2*x^2 - x - 1
    ],
    [
        29109,
        x^5 - 2*x^4 + 4*x^2 + x - 1
    ],
    [
        30205,
        x^5 - x^4 + 5*x^3 - 3*x^2 + 5*x - 2
    ],
    [
        30477,
        x^5 - 2*x^4 + 4*x^3 - x^2 + 3*x - 1
    ],
    [
        31525,
        x^5 - 2*x^3 - 3*x^2 + x - 1
    ],
    [
        32525,
        x^5 - 2*x^4 + 2*x^2 + x - 3
    ],
    [
        33109,
        x^5 - 2*x^4 + 2*x^3 - 4*x^2 + 3*x + 1
    ],
    [
        -33131,
        x^5 - 2*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        33325,
        x^5 + x^3 - 2*x^2 + 3*x + 2
    ],
    [
        33989,
        x^5 - x^4 + 4*x^3 + 2*x + 1
    ],
    [
        -34163,
        x^5 - x^4 - 2*x^3 + 4*x^2 - 2*x - 1
    ],
    [
        34189,
        x^5 + 4*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        34997,
        x^5 + 2*x^3 - 3*x^2 - 3*x - 1
    ],
    [
        35557,
        x^5 - x^4 + x^3 + 4*x^2 - 2*x + 1
    ],
    [
        35653,
        x^5 - 2*x^4 + 2*x^3 - 3*x^2 + x - 3
    ],
    [
        -36867,
        x^5 - 4*x^3 - 2*x^2 + 3*x + 3
    ],
    [
        39917,
        x^5 - x^4 - 2*x^3 + 4*x^2 + 2*x - 3
    ],
    [
        -41091,
        x^5 - x^4 - 2*x^3 + 4*x^2 - 3
    ],
    [
        44357,
        x^5 - x^4 + 3*x^3 + x^2 + x + 2
    ],
    [
        49029,
        x^5 - 2*x^4 - 2*x^3 + 4*x^2 + 3*x - 3
    ],
    [
        -50139,
        x^5 - x^4 - 2*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -57611,
        x^5 - 4*x^3 - 4*x^2 - x + 1
    ],
    [
        -65371,
        x^5 - x^4 - 4*x^3 + 2*x^2 + 2*x + 1
    ]
]
;
sext2D2:=
[
    [
        47081,
        x^6 - x^5 - 3*x^4 + 3*x^3 + 3*x^2 - x - 1
    ],
    [
        61193,
        x^6 - x^5 + x^4 - x^3 - x^2 + x - 1
    ],
    [
        66049,
        x^6 - x^5 - x^4 + x^3 - x^2 - x + 1
    ],
    [
        70153,
        x^6 - 3*x^5 + 5*x^4 - 5*x^3 + 3*x^2 - x - 1
    ],
    [
        72473,
        x^6 - 2*x^5 - 2*x^3 + 5*x^2 - 2*x - 1
    ],
    [
        80089,
        x^6 + x^4 - x^3 - x^2 - 1
    ],
    [
        82793,
        x^6 - x^5 - x^4 + x^3 - x^2 + x + 1
    ],
    [
        85169,
        x^6 - 3*x^4 - 2*x^3 + 6*x^2 - 2*x - 1
    ],
    [
        97865,
        x^6 - 2*x^5 + x^4 + 4*x^3 - 4*x^2 - 4*x - 1
    ],
    [
        98441,
        x^6 - 3*x^5 + 5*x^4 - 5*x^3 + x^2 + x - 1
    ],
    [
        103625,
        x^6 - x^5 + x^4 + x^3 + 2*x + 1
    ],
    [
        111537,
        x^6 - 3*x^5 + 3*x^4 + x^3 - 3*x^2 + 3*x - 1
    ],
    [
        123969,
        x^6 - 4*x^3 - x^2 + 2*x - 1
    ],
    [
        125201,
        x^6 - x^5 - x^4 + x^3 + x^2 + x - 1
    ],
    [
        147625,
        x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        154361,
        x^6 - x^5 - x^4 + 3*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        178273,
        x^6 - x^5 - 4*x^4 + 3*x^3 + 8*x^2 - 4*x - 8
    ],
    [
        190969,
        x^6 - 2*x^5 + 3*x^4 - 2*x^3 - 10*x - 1
    ],
    [
        192233,
        x^6 - x^5 - 3*x^4 + 5*x^3 + x^2 - 3*x + 1
    ],
    [
        192649,
        x^6 - x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        194569,
        x^6 - x^3 - x^2 + x - 1
    ],
    [
        -197559,
        x^6 - 3*x^5 + 9*x^4 - 13*x^3 + 15*x^2 - 6*x + 1
    ],
    [
        200729,
        x^6 - 3*x^5 + 3*x^4 - x^3 - 2*x + 1
    ],
    [
        202057,
        x^6 - x^5 - x^4 + 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -202375,
        x^6 - 2*x^5 - 2*x^4 + 5*x^3 - x^2 - 3*x + 1
    ],
    [
        205937,
        x^6 - x^5 + x^4 - x^3 + x^2 - x - 1
    ],
    [
        209257,
        x^6 - x^5 - x^4 - x^3 + x^2 + 3*x + 1
    ],
    [
        214697,
        x^6 + x^4 - x^3 - 3*x^2 + 1
    ],
    [
        -216783,
        x^6 + x^4 - 7*x^3 + x^2 + 4*x + 1
    ],
    [
        224825,
        x^6 - 2*x^5 - 3*x^4 + 7*x^3 + 6*x^2 - 8*x - 8
    ],
    [
        225073,
        x^6 - 2*x^5 + 3*x^4 - 3*x^3 + x^2 + 2*x - 1
    ],
    [
        230969,
        x^6 - x^5 - 3*x^4 + x^3 + 3*x^2 + 3*x + 1
    ],
    [
        231601,
        x^6 - 3*x^5 + 4*x^4 - x^3 - 4*x^2 - 4*x - 1
    ],
    [
        232897,
        x^6 - 3*x^5 + 7*x^4 - 9*x^3 + 7*x^2 - 3*x - 1
    ],
    [
        233641,
        x^6 - x^5 + x^4 - x^3 + 2*x^2 - 1
    ],
    [
        237089,
        x^6 - x^5 + 3*x^4 - 3*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        237521,
        x^6 - 3*x^5 - x^4 + 7*x^3 + 3*x^2 - 7*x - 5
    ],
    [
        237625,
        x^6 + x^4 - x^3 - x^2 - 3*x - 1
    ],
    [
        242889,
        x^6 - x^5 + 4*x^4 - 2*x^3 + 4*x^2 - x - 1
    ],
    [
        245041,
        x^6 - x^5 - 3*x^4 + x^3 + 5*x^2 - x - 1
    ],
    [
        246857,
        x^6 - 2*x^5 - x^4 + 5*x^3 - x^2 - 4*x + 1
    ],
    [
        252097,
        x^6 - x^5 - 3*x^4 + 3*x^3 + x^2 - x - 1
    ],
    [
        252793,
        x^6 - x^5 - 3*x^4 + 3*x^3 + 2*x^2 - 4*x + 1
    ],
    [
        -255823,
        x^6 - x^5 - x^4 + 3*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        264721,
        x^6 - 2*x^5 - x^4 + 5*x^3 - 3*x^2 - 2*x + 3
    ],
    [
        267145,
        x^6 - 2*x^5 + 3*x^4 - 3*x^3 - 8*x^2 + 12*x - 8
    ],
    [
        267145,
        x^6 - 3*x^5 + 5*x^4 - 5*x^3 + 2*x^2 - 8
    ],
    [
        267425,
        x^6 - x^5 + x^4 - 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        271313,
        x^6 - x^5 + 2*x^4 + 3*x^3 - 2*x^2 + 6*x - 1
    ],
    [
        275137,
        x^6 - x^4 - x^3 - x^2 + 2*x - 1
    ],
    [
        279593,
        x^6 - x^5 - x^4 + x^3 + 2*x^2 - 2*x - 1
    ],
    [
        284561,
        x^6 - 2*x^5 + 2*x^4 - x^3 - x^2 + 3*x - 1
    ],
    [
        285905,
        x^6 - 3*x^5 + 3*x^4 + x^3 - 3*x^2 - x + 1
    ],
    [
        286873,
        x^6 - x^5 - x^4 + 3*x^3 - x^2 - 3*x - 1
    ],
    [
        287993,
        x^6 - x^5 - x^4 + x^3 - 3*x^2 + 3*x - 1
    ],
    [
        300913,
        x^6 - x^5 - x^4 + 3*x^3 - 3*x^2 + x - 1
    ],
    [
        -302375,
        x^6 - x^4 - 3*x^3 - x^2 + 4*x + 1
    ],
    [
        303617,
        x^6 - x^5 - x^4 + 5*x^3 - 7*x^2 + 5*x - 1
    ],
    [
        312073,
        x^6 - x^5 - x^4 + 3*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        316289,
        x^6 + x^4 - 3*x^3 - x^2 - x - 1
    ],
    [
        317761,
        x^6 - 2*x^5 + x^3 - x^2 + 3*x - 1
    ],
    [
        317841,
        x^6 - x^5 + x^4 + x^3 - 5*x^2 + 5*x - 1
    ],
    [
        319129,
        x^6 - x^5 + 3*x^4 - 3*x^3 + x^2 - x - 1
    ],
    [
        321393,
        x^6 - x^5 - x^4 - x^3 + 3*x^2 + x - 1
    ],
    [
        321481,
        x^6 + x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        -323703,
        x^6 - x^5 - 5*x^4 + 7*x^3 + 7*x^2 - 12*x + 4
    ],
    [
        331769,
        x^6 - x^5 + x^4 + x^3 - 3*x^2 - x + 1
    ],
    [
        332057,
        x^6 - 2*x^5 + 2*x^4 - x^3 - 3*x^2 + 3*x - 1
    ],
    [
        336377,
        x^6 - x^4 - x^3 + x^2 - 2*x + 1
    ],
    [
        339089,
        x^6 - 2*x^5 - 4*x^4 + 8*x^3 + 5*x^2 - 12*x - 7
    ],
    [
        339233,
        x^6 - x^5 - 5*x^4 + 3*x^3 + 11*x^2 - 7*x - 3
    ],
    [
        340625,
        x^6 - 2*x^5 + 5*x^4 - 5*x^3 + 5*x^2 - 2*x - 1
    ],
    [
        342241,
        x^6 - x^3 - x^2 + 3*x - 1
    ],
    [
        342897,
        x^6 - x^5 - x^4 + x^3 - x^2 - x - 1
    ],
    [
        343321,
        x^6 - x^5 - x^4 + 7*x^3 + x^2 - x - 7
    ],
    [
        343321,
        x^6 - 7*x^4 - x^3 + 14*x^2 - 8
    ],
    [
        344081,
        x^6 - x^5 - x^4 - x^3 + 2*x^2 + 2*x - 1
    ],
    [
        -346831,
        x^6 - 2*x^5 - x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -347679,
        x^6 - x^5 - 5*x^4 + 5*x^3 + 8*x^2 - 6*x + 1
    ],
    [
        348625,
        x^6 - 2*x^5 + 5*x^4 - 3*x^3 + 3*x^2 + 2*x - 1
    ],
    [
        352113,
        x^6 - x^5 - x^4 - 3*x^3 + x^2 + 3*x + 1
    ],
    [
        356409,
        x^6 - x^5 + x^4 + x^3 - x^2 - x - 1
    ],
    [
        362297,
        x^6 - x^5 - 4*x^4 + 3*x^3 + 4*x^2 - 10*x - 1
    ],
    [
        376121,
        x^6 - 3*x^5 + 3*x^4 + x^3 - 3*x^2 + x - 1
    ],
    [
        377673,
        x^6 - 3*x^5 + x^4 + x^3 + x^2 + 9*x - 13
    ],
    [
        398801,
        x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 3*x^2 + x - 1
    ],
    [
        -403391,
        x^6 - x^5 + x^4 + x^3 + 4*x^2 - 2*x + 1
    ],
    [
        408553,
        x^6 - x^5 - x^4 + 5*x^3 - 3*x^2 + x - 1
    ],
    [
        413425,
        x^6 + 2*x^4 - x^3 + x^2 - 3*x + 1
    ],
    [
        -414639,
        x^6 - x^5 + x^4 - 3*x^3 + 6*x + 3
    ],
    [
        418961,
        x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 7*x^2 - 5*x + 1
    ],
    [
        -419383,
        x^6 - 2*x^5 + 4*x^4 - 3*x^3 + 5*x^2 - x + 1
    ],
    [
        421329,
        x^6 - 3*x^5 + x^4 + x^3 + x^2 + 3*x + 1
    ],
    [
        423009,
        x^6 - x^4 - 2*x^3 - 3
    ],
    [
        424857,
        x^6 - x^5 - 3*x^4 + x^3 + 5*x^2 + x - 1
    ],
    [
        430153,
        x^6 - 2*x^5 + 3*x^4 - 3*x^3 - x^2 + 2*x - 1
    ],
    [
        431433,
        x^6 - x^5 + 3*x^4 - 3*x^3 - x^2 + 3*x - 1
    ],
    [
        431489,
        x^6 - 2*x^5 - x^4 + 5*x^3 - 4*x^2 + 12*x - 8
    ],
    [
        438953,
        x^6 - x^5 + 3*x^4 - x^3 + x^2 - x - 1
    ],
    [
        439177,
        x^6 - 2*x^5 + x^4 + 6*x^3 - 14*x^2 + 20*x - 11
    ],
    [
        440657,
        x^6 - 3*x^5 - x^4 + 7*x^3 + 3*x^2 - 7*x - 11
    ],
    [
        -441751,
        x^6 - x^5 - 4*x^4 + x^3 + 5*x^2 + 3*x - 1
    ],
    [
        446137,
        x^6 - x^5 + x^4 + x^3 - 3*x^2 + x + 1
    ],
    [
        483937,
        x^6 - 3*x^3 - x^2 + 3*x - 1
    ],
    [
        496097,
        x^6 - x^5 - 3*x^4 + 3*x^3 + 2*x - 1
    ],
    [
        496609,
        x^6 - x^5 + x^4 - 2*x - 1
    ],
    [
        500345,
        x^6 - 2*x^5 - x^4 + 3*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        505625,
        x^6 - 2*x^5 + 4*x^4 - x^3 - x^2 + 3*x + 1
    ],
    [
        505969,
        x^6 - 3*x^5 + 3*x^4 - 2*x^2 - 1
    ],
    [
        510145,
        x^6 - x^5 + x^4 + x^3 - 3*x^2 + x - 1
    ],
    [
        515233,
        x^6 - x^5 - 3*x^4 + 3*x^3 + x^2 + x - 1
    ],
    [
        518625,
        x^6 - x^5 + 3*x^4 + x^3 - 4*x + 1
    ],
    [
        521441,
        x^6 - 2*x^5 + 4*x^4 - 6*x^3 + 5*x^2 - 6*x - 1
    ],
    [
        -527375,
        x^6 - x^5 - 4*x^4 + 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        528433,
        x^6 - x^4 - x^3 - 2*x - 1
    ],
    [
        -532375,
        x^6 - x^5 - 2*x^4 + 2*x^3 - 3*x^2 - 2*x + 4
    ],
    [
        532625,
        x^6 - x^5 - x^4 + 7*x^3 - 11*x^2 + 10*x - 4
    ],
    [
        -542375,
        x^6 - x^5 + x^4 - 5*x^3 - 2*x^2 + 6*x - 1
    ],
    [
        548953,
        x^6 - 2*x^5 + x^3 - 3*x^2 - x + 1
    ],
    [
        -563911,
        x^6 - 3*x^4 - x^3 + 4*x + 1
    ],
    [
        -577375,
        x^6 - x^5 - 3*x^4 + 5*x^3 - 6*x^2 + 6*x - 1
    ],
    [
        -580687,
        x^6 - 2*x^4 - 5*x^3 + 3*x^2 + 2*x - 1
    ],
    [
        597081,
        x^6 - x^5 - x^4 - x^3 + x + 2
    ],
    [
        614705,
        x^6 - x^5 - 2*x^4 + x^3 - 3*x^2 - x + 4
    ],
    [
        631825,
        x^6 - 2*x^5 + 4*x^4 - 4*x^3 + 3*x^2 + x - 1
    ]
]
;
hept2D2:=
[
    [
        -513947,
        x^7 - x^6 + 2*x^4 - 3*x^2 + 3*x - 1
    ],
    [
        -587387,
        x^7 - x^6 - x^5 + x^3 + 2*x - 1
    ],
    [
        -633307,
        x^7 - x^6 + x^5 + x - 1
    ],
    [
        -718147,
        x^7 - 2*x^6 + x^5 - 2*x^4 + 3*x^3 - x^2 - 1
    ],
    [
        -823547,
        x^7 - 2*x^6 + 3*x^5 - 4*x^4 + 3*x^3 - x^2 + 1
    ],
    [
        -832707,
        x^7 - x^6 + x^5 + 2*x^2 - x + 1
    ],
    [
        -848131,
        x^7 - 2*x^6 + 2*x^5 - 3*x^4 + 2*x^3 + x^2 + x - 1
    ],
    [
        -920323,
        x^7 - x^6 + x^4 + x^3 - 2*x^2 + 1
    ],
    [
        -930507,
        x^7 + x^5 - x^4 - x^2 + 1
    ],
    [
        -979987,
        x^7 - 2*x^6 + x^5 - x^3 + x^2 + 1
    ],
    [
        995173,
        x^7 - 3*x^5 - x^4 + 2*x^3 + 3*x^2 - 1
    ],
    [
        -1068107,
        x^7 - 2*x^6 - x^5 + 3*x^4 - x^2 - 1
    ],
    [
        -1073915,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 6*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        1106461,
        x^7 - 2*x^6 + x^5 + 2*x^4 - 3*x^3 + x^2 - 1
    ],
    [
        -1201427,
        x^7 - x^6 + 2*x^4 - 2*x^3 - x^2 + x - 1
    ],
    [
        -1202347,
        x^7 - x^6 - 2*x^5 + 2*x^4 + 2*x^3 - x^2 - x - 1
    ],
    [
        1247021,
        x^7 - x^4 + 3*x^2 - x - 1
    ],
    [
        1270429,
        x^7 - 3*x^5 - x^4 + 2*x^3 + x^2 + 1
    ],
    [
        -1290467,
        x^7 - x^4 - x^3 + 2*x^2 + x - 1
    ],
    [
        -1302347,
        x^7 - x^6 - 2*x^4 + 2*x^3 + x^2 + x - 1
    ],
    [
        1313629,
        x^7 - 2*x^5 - x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        -1348667,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 4*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -1360451,
        x^7 - x^6 + 2*x^5 - x^4 + x^3 - 1
    ],
    [
        -1379171,
        x^7 - x^6 - x^5 - 2*x^2 + 3*x - 1
    ],
    [
        -1395283,
        x^7 - 3*x^6 + x^5 + 4*x^4 - 2*x^3 - 2*x^2 + x - 1
    ],
    [
        -1411595,
        x^7 - x^5 - x^4 + x^2 + 1
    ],
    [
        1441477,
        x^7 - x^6 + x^5 + x^4 - 3*x^3 + 2*x^2 + x - 1
    ],
    [
        -1464131,
        x^7 - 2*x^6 + 2*x^5 + x^4 - 5*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        1464469,
        x^7 - x^6 + 4*x^4 - 4*x^3 - x^2 + 3*x - 1
    ],
    [
        -1480427,
        x^7 - x^6 + 2*x^5 + x^4 - x^3 + 3*x^2 + x - 1
    ],
    [
        -1480739,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 - 2*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1491739,
        x^7 - x^6 - x^3 - 2*x^2 - 1
    ],
    [
        -1500131,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 4*x^3 - x + 1
    ],
    [
        -1523539,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 7*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        1530181,
        x^7 - x^6 - 2*x^5 + 3*x^4 + x^3 - 3*x^2 - x + 1
    ],
    [
        -1575731,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 2*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -1589531,
        x^7 - 2*x^6 + 2*x^5 - 2*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -1672499,
        x^7 - 3*x^6 + 4*x^5 - 5*x^4 + 5*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -1683307,
        x^7 - x^6 - x^5 + 2*x^2 + 3*x + 1
    ],
    [
        -1693067,
        x^7 - x^6 + x^5 - 4*x^4 + 3*x^3 - 1
    ],
    [
        1713053,
        x^7 - x^6 + x^4 + x^3 - 2*x - 1
    ],
    [
        -1713787,
        x^7 - x^6 + x^5 + 2*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -1737731,
        x^7 - x^6 + x^5 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -1738843,
        x^7 - x^6 - 2*x^5 + 3*x^4 - x^3 - 3*x^2 + x - 1
    ],
    [
        1762949,
        x^7 - 3*x^5 - x^4 + 4*x^3 - x^2 - 2*x + 1
    ],
    [
        -1773731,
        x^7 - x^6 + 3*x^5 - 3*x^4 + 3*x^3 - 2*x^2 - x + 1
    ],
    [
        1797613,
        x^7 - x^6 + x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1828979,
        x^7 - 2*x^6 + 2*x^5 + x^4 - x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -1830067,
        x^7 - x^6 + x^4 - x^3 + 2*x - 1
    ],
    [
        -1848227,
        x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 2*x^3 - x^2 + x - 1
    ],
    [
        -1856851,
        x^7 - x^6 + 2*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1878947,
        x^7 - 2*x^6 + 2*x^5 - 3*x^4 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -1901947,
        x^7 + x^5 - x^4 + 2*x^3 - x^2 - 1
    ],
    [
        1910341,
        x^7 - x^6 - 2*x^5 + 3*x^4 + x^3 - 4*x^2 + 1
    ],
    [
        -1940051,
        x^7 - x^6 - x^4 + 3*x^3 - 1
    ],
    [
        -1950307,
        x^7 - x^6 - 2*x^4 + x^3 + x^2 + 1
    ],
    [
        -1993931,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 6*x^3 - 4*x^2 + x + 1
    ],
    [
        1995221,
        x^7 - 2*x^6 + 3*x^5 - 3*x^3 + 3*x^2 - 1
    ],
    [
        -2001931,
        x^7 - x^6 + x^4 + x^3 - 2*x + 1
    ],
    [
        -2093243,
        x^7 + x^5 - 2*x^4 + x^3 - 3*x^2 - 1
    ],
    [
        2113949,
        x^7 - 3*x^5 - 2*x^4 + 5*x^3 + 3*x^2 - 2*x - 1
    ],
    [
        2163613,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2185939,
        x^7 - x^6 + x^5 + x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -2186947,
        x^7 - x^6 + x^5 - x - 1
    ],
    [
        -2213251,
        x^7 - 2*x^6 - x^5 + 3*x^4 - 3*x^2 + 4*x - 1
    ],
    [
        2216077,
        x^7 - 3*x^5 + 4*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2252939,
        x^7 - 2*x^6 + 2*x^4 - 2*x^3 + x^2 + 2*x - 1
    ],
    [
        -2273867,
        x^7 - 3*x^5 + 5*x^3 - x^2 - 2*x + 1
    ],
    [
        -2309707,
        x^7 + 2*x^5 - 3*x^4 + 2*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -2314035,
        x^7 - 2*x^5 - x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        2339101,
        x^7 + x^5 - 3*x^4 - 2*x^3 + 4*x^2 + x - 1
    ],
    [
        -2344443,
        x^7 - 2*x^6 + 3*x^4 + x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -2377747,
        x^7 - x^6 - x^5 + 2*x^2 + x - 1
    ],
    [
        -2418971,
        x^7 - x^6 + x^5 - x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2432179,
        x^7 - 3*x^6 + 3*x^5 - x^3 - 2*x + 3
    ],
    [
        -2437459,
        x^7 - x^6 - x^5 + 2*x^4 + 3*x^3 - 2*x^2 - 2*x - 1
    ],
    [
        -2438867,
        x^7 - 3*x^6 + 4*x^5 - 4*x^4 + 4*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -2449627,
        x^7 - x^6 - 3*x^4 + 3*x^3 + 2*x - 1
    ],
    [
        -2452531,
        x^7 + 3*x^5 - x^4 + 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -2469691,
        x^7 - x^6 - x^5 + 2*x^3 - x + 1
    ],
    [
        -2473115,
        x^7 - 3*x^6 + 3*x^5 - 2*x^4 + 2*x^2 - x - 1
    ],
    [
        2474621,
        x^7 - 2*x^6 + 2*x^5 - 2*x^3 + 3*x^2 - 1
    ],
    [
        2481653,
        x^7 - x^6 + 2*x^4 - 2*x^3 - 3*x^2 + x + 1
    ],
    [
        -2525995,
        x^7 + x^5 - 2*x^4 - 3*x^3 + 3*x^2 + 4*x + 1
    ],
    [
        2570525,
        x^7 - x^6 + 2*x^5 + 2*x^4 - 2*x^3 + 3*x^2 + x - 1
    ],
    [
        -2599411,
        x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 2*x^3 - 3*x^2 + 3*x + 1
    ],
    [
        2625861,
        x^7 - 2*x^6 + x^5 + x^4 - 2*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        2627557,
        x^7 - x^6 + 2*x^4 - x^3 - 3*x^2 + 1
    ],
    [
        2633437,
        x^7 - 3*x^5 - 2*x^4 + 4*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2641813,
        x^7 - x^6 - 3*x^4 + x^3 + 2*x + 1
    ],
    [
        -2663467,
        x^7 - 2*x^6 + x^5 + x^4 - 2*x^3 + x^2 + 1
    ],
    [
        2663973,
        x^7 - x^6 - 2*x^5 + 4*x^4 - 3*x^2 + x - 1
    ],
    [
        -2733291,
        x^7 - 2*x^6 + 2*x^5 + x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -2738451,
        x^7 - 2*x^6 - 2*x^5 + 5*x^4 - x^3 - 4*x^2 + 3*x - 1
    ],
    [
        2759189,
        x^7 - 2*x^6 + 3*x^4 - 2*x^3 + x^2 - 3*x + 1
    ],
    [
        -2770643,
        x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 4*x^3 + x^2 + 3*x - 1
    ],
    [
        2777693,
        x^7 - 2*x^6 - x^5 + 5*x^4 - 5*x^2 + 1
    ],
    [
        -2813555,
        x^7 + 3*x^5 - 2*x^4 + 5*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        2868749,
        x^7 - x^6 + 2*x^4 - x^3 + x^2 - 1
    ],
    [
        -2926339,
        x^7 - x^6 - x^4 + 5*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        2956661,
        x^7 - x^6 - 2*x^5 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        2968069,
        x^7 - 2*x^5 - 3*x^4 + 3*x^3 + 4*x^2 - x - 1
    ],
    [
        -2981483,
        x^7 - x^6 + 2*x^5 - 2*x^4 + 4*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -2996715,
        x^7 - x^6 - x^5 + 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -3010939,
        x^7 - x^6 + x^5 - 2*x^2 + 3*x - 1
    ],
    [
        -3016187,
        x^7 - x^6 - 2*x^5 + 2*x^4 - 3*x^2 + 3*x - 1
    ],
    [
        -3040243,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        -3044723,
        x^7 - x^6 + 2*x^5 + x^4 + x^3 + 2*x + 1
    ],
    [
        -3055499,
        x^7 + x^5 - 2*x^2 + 1
    ],
    [
        -3069019,
        x^7 - x^5 - x^3 - x^2 + 2*x + 1
    ],
    [
        -3073507,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 + x^2 + x - 1
    ],
    [
        -3078563,
        x^7 - x^6 - x^4 + 2*x^3 + x^2 + x + 1
    ],
    [
        -3081499,
        x^7 - 3*x^6 + 4*x^5 - 4*x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        -3087947,
        x^7 - 2*x^6 + x^5 - x^4 + 3*x^2 - 1
    ],
    [
        -3091747,
        x^7 - x^6 - x^5 + 4*x^4 - 6*x^2 + 5*x - 1
    ],
    [
        3134213,
        x^7 - x^6 - x^5 + x^3 + 2*x^2 - 4*x + 1
    ],
    [
        -3148347,
        x^7 - 3*x^6 + 6*x^5 - 9*x^4 + 11*x^3 - 10*x^2 + 6*x - 3
    ],
    [
        3152821,
        x^7 - x^6 + x^4 - x^3 + 2*x^2 - 1
    ],
    [
        -3163307,
        x^7 + x^5 - 2*x^4 - x^3 - 3*x^2 - 2*x - 1
    ],
    [
        -3176659,
        x^7 - x^6 - x^4 + x^3 + x^2 - x + 1
    ],
    [
        3192613,
        x^7 + 2*x^5 - x^4 + 2*x^3 - 3*x^2 - x + 1
    ],
    [
        -3192939,
        x^7 - x^6 - x^5 + 2*x^2 - x + 1
    ],
    [
        -3202163,
        x^7 - x^6 + x^5 - 4*x^4 - 2*x^2 - 2*x - 1
    ],
    [
        -3209651,
        x^7 - 3*x^6 + 3*x^5 - 3*x^4 + 5*x^3 - 2*x^2 - x - 1
    ],
    [
        -3210931,
        x^7 - x^6 - 2*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3211843,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 - x^3 + x^2 + 1
    ],
    [
        -3214419,
        x^7 - x^6 + 2*x^5 + x^4 + 2*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -3220147,
        x^7 + x^5 - 3*x^4 - x^2 + 2*x - 1
    ],
    [
        -3225683,
        x^7 - x^6 + x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -3229739,
        x^7 - 2*x^6 + 3*x^5 - 4*x^4 + 5*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -3233435,
        x^7 - x^6 + 2*x^4 - 4*x^3 + x^2 + x + 1
    ],
    [
        -3251147,
        x^7 - x^6 - 2*x^5 + 2*x^4 + 2*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -3260531,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 + 3*x^2 - 3*x + 1
    ],
    [
        -3264491,
        x^7 - 2*x^6 + 3*x^5 - 5*x^4 + 6*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        3272533,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 2*x^2 - 3*x + 1
    ],
    [
        3288277,
        x^7 - x^6 - x^5 + 2*x^4 - x - 1
    ],
    [
        3301589,
        x^7 - x^6 + 2*x^4 - 5*x^2 + x + 1
    ],
    [
        -3344307,
        x^7 - 3*x^5 - 2*x^4 - x^3 + x^2 + 2*x - 1
    ],
    [
        -3355667,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 - x^2 + x + 1
    ],
    [
        -3383131,
        x^7 - 3*x^5 - x^4 + 4*x^3 + x^2 - 2*x + 1
    ],
    [
        -3390171,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 4*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        3394493,
        x^7 - x^4 - 3*x^2 + x + 1
    ],
    [
        -3394851,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 2*x^3 + x^2 + 1
    ],
    [
        3402613,
        x^7 - x^6 + 3*x^5 - x^3 - 2*x + 1
    ],
    [
        3405373,
        x^7 - 2*x^6 - x^5 + 2*x^4 + x^3 + x^2 - 2*x - 1
    ],
    [
        -3408123,
        x^7 - x^6 + 3*x^4 + x^3 + x^2 + 3*x + 1
    ],
    [
        -3425299,
        x^7 + x^5 - 2*x^4 - 3*x^3 - 5*x^2 - 4*x - 1
    ],
    [
        -3426451,
        x^7 - x^6 + x^5 - 2*x^4 + 4*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -3427427,
        x^7 - 3*x^4 - x^3 - 2*x^2 - 3*x - 1
    ],
    [
        3448349,
        x^7 - 4*x^5 - 2*x^4 + 4*x^3 + 3*x^2 - 1
    ],
    [
        -3457123,
        x^7 - 2*x^6 + x^4 + x^3 - 2*x^2 + x - 1
    ],
    [
        -3459827,
        x^7 - 3*x^6 + 6*x^5 - 9*x^4 + 9*x^3 - 4*x^2 + 1
    ],
    [
        -3483443,
        x^7 - 2*x^6 + x^5 + x^3 + x^2 - 2*x + 1
    ],
    [
        3487141,
        x^7 - 2*x^6 - x^5 + 6*x^4 - 5*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        -3488059,
        x^7 - 2*x^6 + 3*x^4 - 3*x^2 + x + 3
    ],
    [
        3507373,
        x^7 - 2*x^6 - x^5 + x^4 + 4*x^3 + x^2 - 4*x - 1
    ],
    [
        3512749,
        x^7 - 3*x^4 - 3*x^3 - 2*x^2 - x + 1
    ],
    [
        -3513667,
        x^7 + 3*x^5 - x^4 + 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -3518747,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 3*x^3 - 2*x^2 + x + 1
    ],
    [
        3547429,
        x^7 - 3*x^6 + x^5 + 4*x^4 - 2*x^3 - 2*x^2 - x + 1
    ],
    [
        3555925,
        x^7 - x^6 + 2*x^5 - 4*x^4 + 2*x^3 + x^2 - 3*x + 1
    ],
    [
        3556117,
        x^7 - 3*x^6 + 3*x^5 - 3*x^4 + 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -3571459,
        x^7 - 3*x^6 + 4*x^5 - 3*x^4 + 3*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -3593803,
        x^7 - 2*x^6 + 3*x^5 - 5*x^4 + 4*x^3 - 2*x^2 + x - 1
    ],
    [
        3596893,
        x^7 - x^5 - x^4 + 3*x^2 - 1
    ],
    [
        -3603587,
        x^7 - 3*x^6 + 2*x^5 + x^4 - x^3 - 2*x^2 + 4*x - 1
    ],
    [
        3618757,
        x^7 - 2*x^6 + x^5 + 2*x^4 - 4*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        -3630339,
        x^7 - x^6 + 3*x^4 - x^3 + 2*x - 1
    ],
    [
        3634661,
        x^7 - x^6 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3639611,
        x^7 - 2*x^6 + x^5 - 2*x^4 + 3*x^3 + x^2 - 2*x - 1
    ],
    [
        -3642571,
        x^7 - 2*x^6 + x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -3655187,
        x^7 - 2*x^6 + 2*x^5 - x^4 - x^3 + x + 1
    ],
    [
        3665437,
        x^7 - 3*x^6 + 4*x^5 - 4*x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        -3679451,
        x^7 - x^6 + 3*x^4 - x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -3684859,
        x^7 - 2*x^6 - x^5 + 5*x^4 - 2*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        3692653,
        x^7 - 3*x^6 + x^5 + 4*x^4 - 4*x^3 + x^2 + x - 2
    ],
    [
        3694133,
        x^7 - 2*x^5 - x^4 - 2*x^3 + 5*x^2 - x + 1
    ],
    [
        3728533,
        x^7 - x^6 - x^5 - 4*x^3 + 3*x + 1
    ],
    [
        3745909,
        x^7 - x^6 + x^5 - x^4 + x^3 + 4*x^2 - 1
    ],
    [
        -3746979,
        x^7 - 3*x^6 + 4*x^5 - 3*x^4 + x^3 + 4*x^2 - 4*x + 1
    ],
    [
        -3748315,
        x^7 - x^6 + 5*x^5 - 2*x^4 + 6*x^3 + x + 1
    ],
    [
        -3765251,
        x^7 - x^6 + x^5 + 4*x^3 + 2*x + 1
    ],
    [
        -3770675,
        x^7 - 2*x^6 + 4*x^5 - 6*x^4 + 6*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -3773891,
        x^7 - 2*x^6 + 2*x^4 - 3*x^2 + 2*x - 1
    ],
    [
        -3777491,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 - x^3 + 3*x^2 - 1
    ],
    [
        3794389,
        x^7 + x^5 - x^4 - 2*x^3 - x^2 + 1
    ],
    [
        -3800035,
        x^7 - 2*x^6 + 2*x^5 - 3*x^4 + 5*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -3803139,
        x^7 - x^6 + 2*x^5 - 2*x^4 - 2*x^3 - x^2 + 3*x - 1
    ],
    [
        -3803843,
        x^7 - 2*x^6 + 2*x^5 - 3*x^4 + 5*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        3811309,
        x^7 - x^6 - 3*x^5 + 2*x^4 + 2*x^3 - 2*x^2 + x + 1
    ],
    [
        3822149,
        x^7 - x^6 + 4*x^4 + x^2 + 3*x + 1
    ],
    [
        -3852187,
        x^7 - 2*x^6 - x^5 + 5*x^3 + x^2 - 3*x - 2
    ],
    [
        -3859475,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 3*x^3 - 2*x^2 + 3*x - 2
    ],
    [
        -3861659,
        x^7 - x^5 - 3*x^4 + 2*x^3 + 2*x^2 + x + 1
    ],
    [
        -3891187,
        x^7 - x^6 + x^5 - 2*x^4 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        3899261,
        x^7 - 3*x^6 + 2*x^5 + x^4 - 3*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        -3902179,
        x^7 + 2*x^5 - 3*x^4 + 3*x^3 - 4*x^2 + x - 1
    ],
    [
        3918373,
        x^7 - 3*x^6 + x^5 + 2*x^4 + 2*x^3 - 2*x^2 - 3*x + 1
    ],
    [
        -3934411,
        x^7 - x^6 - x^4 + x^3 - x^2 + x + 1
    ],
    [
        3939653,
        x^7 + x^5 - 4*x^4 - 2*x^3 - 5*x^2 + 1
    ],
    [
        3943757,
        x^7 - 2*x^6 - x^5 + 6*x^4 - x^3 - 5*x^2 + 1
    ],
    [
        -3948843,
        x^7 - 3*x^6 + 7*x^5 - 8*x^4 + 6*x^3 - x + 1
    ],
    [
        -3965123,
        x^7 - x^6 - 3*x^5 + 2*x^4 + 5*x^3 - 2*x^2 - 4*x + 3
    ],
    [
        -3966427,
        x^7 - x^6 - x^5 + x^4 + x^3 + x - 1
    ],
    [
        -3976499,
        x^7 - x^6 - x^4 + 3*x^3 - x^2 + x - 1
    ],
    [
        -3984795,
        x^7 - x^4 - x^3 + x - 1
    ],
    [
        -3995899,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 + x^2 - x - 1
    ],
    [
        -4001579,
        x^7 - x^6 + 2*x^5 + 3*x^4 - x^3 + 4*x^2 + 4*x + 1
    ],
    [
        4004629,
        x^7 - 3*x^6 + 2*x^5 + 4*x^3 - 6*x^2 - x + 2
    ],
    [
        4012597,
        x^7 - x^6 - 2*x^5 + 2*x^4 + x^2 + x - 1
    ],
    [
        4024613,
        x^7 - x^6 - 2*x^5 + 7*x^4 - 7*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        4025221,
        x^7 - 3*x^6 + 2*x^5 + 5*x^4 - 7*x^3 + 4*x - 1
    ],
    [
        4026229,
        x^7 - x^6 - 2*x^5 + 2*x^3 + x^2 - x + 1
    ],
    [
        -4027027,
        x^7 - x^6 + 2*x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        4029237,
        x^7 - x^6 - x^4 - 3*x^3 + 3*x^2 - 2*x + 4
    ],
    [
        -4048771,
        x^7 - x^6 + 2*x^4 - x^3 - x^2 - 1
    ],
    [
        -4055491,
        x^7 + x^5 - 4*x^2 + 4*x - 1
    ],
    [
        -4065203,
        x^7 - 2*x^6 + 2*x^5 - x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        4076837,
        x^7 - 3*x^5 - 3*x^4 + 2*x^3 + 5*x^2 + 2*x - 1
    ],
    [
        -4092163,
        x^7 - x^6 - x^5 + 2*x^4 - 2*x^2 + x - 1
    ],
    [
        -4117083,
        x^7 - 2*x^6 + 3*x^5 - 3*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        4126309,
        x^7 - x^6 - 2*x^5 + 6*x^4 - 2*x^3 - 3*x^2 + 2*x + 1
    ],
    [
        4145677,
        x^7 - 2*x^6 + x^5 - x^3 + 3*x^2 - 1
    ],
    [
        -4158499,
        x^7 - x^6 - x^5 + 3*x^4 + x^3 - 6*x^2 + 3*x - 1
    ],
    [
        -4163931,
        x^7 - 2*x^6 + 4*x^5 - 3*x^4 + 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        4178269,
        x^7 - x^6 + x^5 - 4*x^4 + 2*x^3 - 2*x^2 - 4*x - 1
    ],
    [
        -4190651,
        x^7 - 2*x^6 - x^5 + 2*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        -4192747,
        x^7 + 4*x^5 - x^4 + 4*x^3 - 2*x^2 - x - 1
    ],
    [
        -4201187,
        x^7 - 2*x^6 - x^5 + 4*x^4 - 2*x^3 + 1
    ],
    [
        -4215739,
        x^7 - 2*x^6 + x^5 + 2*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -4234987,
        x^7 - 2*x^6 + 2*x^5 - 3*x^4 + 7*x^3 - 8*x^2 + 5*x - 1
    ],
    [
        4247381,
        x^7 - 3*x^5 - x^4 + 2*x^3 + 4*x^2 + x - 3
    ],
    [
        4258141,
        x^7 - x^6 + 4*x^5 - 3*x^4 + 3*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -4275251,
        x^7 - 3*x^6 + 6*x^5 - 9*x^4 + 11*x^3 - 10*x^2 + 6*x - 1
    ],
    [
        -4322851,
        x^7 - 2*x^6 + 5*x^5 - 6*x^4 + 7*x^3 - 7*x^2 + 4*x - 3
    ],
    [
        4329461,
        x^7 - 3*x^6 + 5*x^4 - 3*x^3 - x^2 + 3*x - 1
    ],
    [
        4329749,
        x^7 - 2*x^6 + 5*x^4 - 3*x^3 - 4*x^2 + x + 1
    ],
    [
        4374101,
        x^7 - 2*x^6 + 3*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        4389149,
        x^7 - x^6 - 3*x^5 + 4*x^3 - 3*x - 1
    ],
    [
        -4409243,
        x^7 - 2*x^6 + x^5 - 3*x^4 + 8*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        4438829,
        x^7 - 2*x^6 + x^5 + 2*x^4 - 5*x^3 + x^2 + 2*x - 1
    ],
    [
        -4440211,
        x^7 - 3*x^6 + 5*x^5 - 4*x^4 - x^3 + 4*x^2 - x - 2
    ],
    [
        4442101,
        x^7 - 2*x^6 - x^5 + 3*x^4 - 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -4442267,
        x^7 - x^6 + x^5 - 3*x^4 + 5*x^3 - 3*x - 1
    ],
    [
        -4452635,
        x^7 - x^6 + x^4 + x^3 - x^2 + x - 1
    ],
    [
        4489997,
        x^7 - x^6 + 4*x^4 - 7*x^3 + 9*x^2 - 6*x + 1
    ],
    [
        -4521563,
        x^7 - 2*x^6 + x^5 - 2*x^4 + 4*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        4574917,
        x^7 - 3*x^6 + 2*x^5 + 4*x^4 - 7*x^3 + x^2 + 4*x - 1
    ],
    [
        4579917,
        x^7 - 4*x^5 - x^4 + 3*x^3 + 2*x^2 + x + 1
    ],
    [
        -4587875,
        x^7 + x^5 - 2*x^4 + 2*x^3 + 4*x^2 + 2*x - 1
    ],
    [
        -4587955,
        x^7 - 3*x^6 + 3*x^5 + x^4 - 3*x^3 + 3*x + 1
    ],
    [
        -4590523,
        x^7 - x^6 - 2*x^5 - x^4 + x^3 + 4*x^2 + 4*x + 1
    ],
    [
        -4599395,
        x^7 - x^6 + 4*x^5 - 4*x^4 + 5*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        4605829,
        x^7 - x^6 - 3*x^5 + 4*x^4 + 4*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        4664053,
        x^7 - 3*x^6 + x^5 + x^4 + 3*x^3 - 3*x + 1
    ],
    [
        -4689011,
        x^7 - 2*x^6 + 2*x^5 + x^4 - 2*x^3 + 3*x + 1
    ],
    [
        4694213,
        x^7 - 2*x^5 - x^4 - 2*x^3 - 3*x^2 - x + 1
    ],
    [
        -4727227,
        x^7 - x^6 - 3*x^5 + 6*x^3 + x^2 - 3*x - 2
    ],
    [
        4743317,
        x^7 - x^6 - 3*x^5 + 6*x^4 - 6*x^2 + 3*x + 1
    ],
    [
        4757269,
        x^7 - 2*x^6 + x^5 + x^4 - 4*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        4790333,
        x^7 - 3*x^6 + 4*x^5 - 3*x^4 + x^3 - 2*x + 1
    ],
    [
        4793893,
        x^7 - 2*x^6 + x^4 - 3*x^3 + 3*x + 1
    ],
    [
        4815677,
        x^7 - x^6 - x^5 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        4817653,
        x^7 - x^5 - 2*x^4 + x^3 - 4*x^2 + 2*x + 1
    ],
    [
        4828853,
        x^7 - 2*x^4 - x^2 + 1
    ],
    [
        -4830651,
        x^7 - x^5 - x^4 + 4*x^3 + x^2 - 3*x + 2
    ],
    [
        -4841083,
        x^7 - 2*x^6 - 2*x^5 + 5*x^4 + x^3 - 4*x^2 + x - 1
    ],
    [
        4865781,
        x^7 - x^6 - x^5 - 2*x^4 + 4*x^3 - 2*x^2 + x + 1
    ],
    [
        -4871491,
        x^7 - 2*x^6 + 2*x^5 - x^4 + x^3 - 2*x^2 + x + 1
    ],
    [
        -4874459,
        x^7 - x^6 + 5*x^5 - 4*x^4 + 6*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        4880269,
        x^7 - 2*x^6 + x^5 - 4*x^4 + 2*x^3 + 2*x + 1
    ],
    [
        -4885075,
        x^7 - 2*x^6 + 2*x^5 - x^4 - x^3 + 3*x - 1
    ],
    [
        -4911851,
        x^7 + x^5 - 2*x^4 + 4*x^3 - 4*x^2 + x + 1
    ],
    [
        -4926211,
        x^7 - x^6 - 2*x^5 + 2*x^4 + 2*x^3 + x^2 - 3*x + 1
    ],
    [
        -4947491,
        x^7 - 2*x^6 + 3*x^5 - x^3 + x^2 + 2*x + 1
    ],
    [
        4952197,
        x^7 - 3*x^6 + 2*x^5 - x^4 + 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -4952891,
        x^7 - 3*x^6 + 3*x^5 - 4*x^3 + 3*x^2 + x - 2
    ],
    [
        -4983227,
        x^7 + 5*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -4995491,
        x^7 - 2*x^6 + 2*x^5 - x^4 + 2*x^2 + x + 1
    ],
    [
        4997053,
        x^7 - 2*x^6 + 3*x^5 - x^4 + x^2 - 2*x - 1
    ],
    [
        -5008603,
        x^7 - 2*x^6 + 2*x^5 - 2*x^3 + x^2 + 2*x - 1
    ],
    [
        -5025907,
        x^7 - x^6 - 4*x^5 + 3*x^4 + 3*x^3 - 3*x^2 + x + 1
    ],
    [
        5053733,
        x^7 - x^6 - 2*x^5 + x^4 - x^3 + 2*x + 1
    ],
    [
        5078701,
        x^7 - x^6 + x^5 + 2*x^4 - x^3 - 2*x - 1
    ],
    [
        5088477,
        x^7 - x^4 - 3*x^3 - 2*x^2 + x + 1
    ],
    [
        5108501,
        x^7 - x^6 - x^5 + 2*x^4 - 4*x^3 - 2*x^2 + x - 1
    ],
    [
        5127301,
        x^7 - x^6 + x^5 + 2*x^2 - x - 1
    ],
    [
        -5173211,
        x^7 - 3*x^4 - x^3 + x^2 + 3*x + 1
    ],
    [
        5194429,
        x^7 - x^6 + x^5 - 2*x^4 - 6*x^3 + 4*x^2 + 5*x + 1
    ],
    [
        -5229883,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 5*x^3 + x^2 - 2*x + 1
    ],
    [
        5251493,
        x^7 - 3*x^6 + 6*x^5 - 6*x^4 + 3*x^3 + 3*x^2 - 4*x + 1
    ],
    [
        5300413,
        x^7 - 4*x^5 - x^4 + 7*x^3 + 2*x^2 - 3*x - 1
    ],
    [
        -5337291,
        x^7 - x^6 + 2*x^5 - 3*x^4 + 3*x^3 - 6*x^2 + x - 1
    ],
    [
        -5373411,
        x^7 - 2*x^6 + x^5 - x^4 - 2*x^3 + x^2 + 3*x - 3
    ],
    [
        5403757,
        x^7 - x^6 + 3*x^5 - x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        5431997,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 - x^3 + x^2 - 2*x + 1
    ],
    [
        5472565,
        x^7 - x^6 + 3*x^4 - x^3 + x^2 - 3*x + 1
    ],
    [
        5505069,
        x^7 - x^6 - 2*x^5 + x^4 - 3*x^3 + 5*x^2 - x - 1
    ],
    [
        5514973,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 2*x^3 - 3*x^2 + x + 1
    ],
    [
        5546701,
        x^7 - x^6 - 2*x^5 + x^4 - x^3 + 4*x^2 - 1
    ],
    [
        5551013,
        x^7 - 2*x^6 + x^5 + x^3 - 4*x^2 + 1
    ],
    [
        5575429,
        x^7 - x^6 + 3*x^5 - 3*x^4 + x^3 - 2*x^2 - x + 1
    ],
    [
        5605013,
        x^7 - x^6 - 4*x^5 + 2*x^4 + 6*x^3 + x^2 - 5*x - 1
    ],
    [
        -5641147,
        x^7 - 2*x^6 - 2*x^5 + 6*x^4 + 2*x^3 - 9*x^2 + 2*x + 3
    ],
    [
        5654893,
        x^7 - x^6 - 2*x^5 + 3*x^3 + 3*x^2 - 3*x - 2
    ],
    [
        5672053,
        x^7 - 2*x^6 - x^5 + 5*x^4 - 2*x^3 - 6*x^2 + 5*x - 1
    ],
    [
        5682669,
        x^7 - 3*x^6 + 3*x^5 + 2*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        5693293,
        x^7 - 2*x^6 + 4*x^5 - x^4 + 4*x^2 - x - 1
    ],
    [
        5708693,
        x^7 - x^6 - 2*x^5 + 5*x^4 - x^3 - 4*x^2 + 2*x + 1
    ],
    [
        5744269,
        x^7 - x^6 - 4*x^5 + 2*x^4 + 5*x^3 + x^2 - 3*x - 2
    ],
    [
        5772133,
        x^7 - x^5 - 2*x^3 - 4*x - 1
    ],
    [
        5783053,
        x^7 - 2*x^6 - x^5 + 4*x^4 - 4*x^3 - 2*x^2 + 4*x - 1
    ],
    [
        5792221,
        x^7 - 2*x^6 + 3*x^5 - 4*x^2 + 1
    ],
    [
        5807269,
        x^7 - 3*x^6 + 6*x^5 - 10*x^4 + 10*x^3 - 11*x^2 + 7*x - 1
    ],
    [
        5833189,
        x^7 - x^6 - 2*x^5 + 2*x^4 - x^3 + x^2 + 2*x - 1
    ],
    [
        5836349,
        x^7 - 2*x^6 - x^5 + 2*x^3 + 4*x^2 + x - 1
    ],
    [
        5852933,
        x^7 - 3*x^6 + 4*x^5 - 7*x^4 + 7*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        5853293,
        x^7 - 2*x^6 + 2*x^5 - x^4 - 3*x^3 + x^2 - x - 1
    ],
    [
        5863237,
        x^7 - 3*x^6 + x^5 + x^4 + 3*x^3 - 4*x^2 - x + 1
    ],
    [
        5874133,
        x^7 - 2*x^6 - x^5 + 7*x^4 - 4*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        5883789,
        x^7 - 2*x^6 + 3*x^4 + x^3 - 2*x^2 - 3*x - 1
    ],
    [
        5959421,
        x^7 - 2*x^6 + x^4 - x^3 + 2*x^2 - x - 1
    ],
    [
        6019701,
        x^7 - 3*x^6 + 4*x^5 - 5*x^3 + 5*x^2 - 3
    ],
    [
        6030821,
        x^7 - x^6 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -6062995,
        x^7 - 2*x^6 + x^5 - 4*x^4 + 5*x^3 - x^2 + x - 2
    ],
    [
        6432509,
        x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 2*x^3 - 3*x^2 + x + 1
    ],
    [
        6696493,
        x^7 - 2*x^6 + x^5 + x^4 - 2*x^3 + 2*x^2 - 4*x - 1
    ],
    [
        6706261,
        x^7 - x^6 - 2*x^4 - x^3 + x^2 + 2*x - 1
    ],
    [
        6719957,
        x^7 - x^6 + 2*x^4 + 3*x^3 + 3*x^2 - 2*x - 1
    ],
    [
        6802949,
        x^7 - 2*x^6 + x^5 - x^4 + 2*x^2 - 3*x + 1
    ],
    [
        -6854219,
        x^7 - 3*x^6 + 3*x^4 + 3*x^3 - x^2 - 3*x + 1
    ]
]
;
oct2D2:=
[
    [
        -4690927,
        x^8 - x^7 - x^6 + 2*x^5 + x^4 - 2*x^3 + 2*x - 1
    ],
    [
        -5149367,
        x^8 - x^6 - x^5 - x^3 + x^2 + x - 1
    ],
    [
        -5286727,
        x^8 - x^7 - x^6 + 2*x^5 - x^4 - 2*x^3 + 2*x^2 - 1
    ],
    [
        -5369375,
        x^8 - 2*x^7 + 2*x^6 - 4*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -7245127,
        x^8 - 2*x^7 + 2*x^6 - 3*x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        -7473511,
        x^8 - x^7 + x^6 - x^5 - 2*x^4 + x^3 - x^2 + 2*x + 1
    ],
    [
        -7959607,
        x^8 - 2*x^7 + 2*x^6 - 3*x^4 + 6*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -8249167,
        x^8 - x^6 - 3*x^5 - 2*x^4 + x^3 - 3*x^2 - 3*x - 1
    ],
    [
        -8385991,
        x^8 - x^7 - x^6 + x^5 + x^3 - x^2 - 2*x + 1
    ],
    [
        -8507767,
        x^8 - x^7 + x^6 - x^5 - 2*x^4 + 5*x^3 - x^2 - 2*x + 1
    ],
    [
        -8655319,
        x^8 - 2*x^7 + x^6 - x^5 + 4*x^4 - 3*x^3 + x^2 - x - 1
    ],
    [
        -9307919,
        x^8 - x^7 - x^4 + 2*x^3 + x^2 - 2*x - 1
    ],
    [
        -9453503,
        x^8 - x^7 - x^6 + 2*x^3 + x^2 - 2*x - 1
    ],
    [
        -9522791,
        x^8 - 2*x^7 + 4*x^5 - 4*x^4 - x^3 + 4*x^2 - 1
    ],
    [
        -9530591,
        x^8 + 2*x^6 - x^4 - 2*x^3 - x^2 + 3*x - 1
    ],
    [
        -9622471,
        x^8 - x^7 - 2*x^6 + 4*x^5 + x^4 - 4*x^3 + x - 1
    ],
    [
        -10408295,
        x^8 - 3*x^7 + 5*x^6 - 4*x^5 + x^4 + 4*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        -10551767,
        x^8 - x^7 - x^6 - 2*x^5 + 3*x^4 + 2*x^3 - 2*x - 1
    ],
    [
        -10656551,
        x^8 - x^7 - x^4 + 2*x^3 - x - 1
    ],
    [
        11284105,
        x^8 - x^7 + 2*x^6 - 4*x^5 + 5*x^4 - 5*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -11330807,
        x^8 - x^7 - x^5 + x^4 - x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -11386279,
        x^8 - 3*x^6 - x^5 + 4*x^4 + 3*x^3 - x^2 - x - 1
    ],
    [
        -11405591,
        x^8 + x^6 - x^5 - 2*x^4 + x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -11419375,
        x^8 - 2*x^7 + 3*x^6 - 7*x^5 + 8*x^4 - 7*x^3 + 7*x^2 - 5*x + 1
    ],
    [
        -11452727,
        x^8 - x^7 - 3*x^6 + 3*x^5 + 4*x^4 - 5*x^3 - x^2 + 4*x - 1
    ],
    [
        -11713831,
        x^8 + x^6 - x^4 - 2*x^3 - x^2 + 2*x - 1
    ],
    [
        -11842927,
        x^8 - x^7 - x^4 + 2*x^2 + x - 1
    ],
    [
        -12070343,
        x^8 - 2*x^7 + 2*x^6 - 2*x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        -12093439,
        x^8 - 3*x^6 - x^5 + 6*x^4 - 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -12408127,
        x^8 + x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -12995071,
        x^8 - 2*x^7 + 4*x^6 - 6*x^5 + 7*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -13029311,
        x^8 - x^6 - x^5 - 2*x^4 + x^3 + x^2 - x + 1
    ],
    [
        -13209767,
        x^8 - 3*x^7 + 3*x^6 - x^5 - 2*x^3 + 2*x^2 - 1
    ],
    [
        -13229543,
        x^8 - x^7 + x^5 - x^3 + x^2 + x - 1
    ],
    [
        -13377751,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 6*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -13495639,
        x^8 - 4*x^7 + 8*x^6 - 10*x^5 + 8*x^4 - 3*x^3 - x^2 + x - 1
    ],
    [
        -13624207,
        x^8 - 2*x^7 + 4*x^5 - 3*x^4 + x^2 - x + 1
    ],
    [
        -13736047,
        x^8 - 2*x^6 + 3*x^4 - 3*x^2 - x + 1
    ],
    [
        -13983247,
        x^8 - x^7 - 2*x^6 + 3*x^5 + x^4 - 3*x^3 + x - 1
    ],
    [
        -14187959,
        x^8 - x^7 + x^5 - x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        -14441327,
        x^8 - 2*x^6 + 3*x^4 - 2*x^3 - 3*x^2 + x + 1
    ],
    [
        -14441887,
        x^8 + 2*x^6 + x^4 - x^2 - x - 1
    ],
    [
        -14590591,
        x^8 - 2*x^7 + 2*x^6 - x^4 + x^2 - x - 1
    ],
    [
        -14640487,
        x^8 - x^7 - x^6 + x^5 - 2*x^4 + 3*x^3 - x^2 - 1
    ],
    [
        -14970367,
        x^8 - x^7 - x^6 + x^5 + 2*x^4 - x^3 - x^2 - 1
    ],
    [
        -15014863,
        x^8 - 3*x^6 + x^4 + 2*x^2 - x - 1
    ],
    [
        -15049375,
        x^8 - 4*x^7 + 8*x^6 - 10*x^5 + 7*x^4 - 2*x^3 - x^2 + x - 1
    ],
    [
        -15107951,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 3*x^4 - 2*x^3 + 2*x - 1
    ],
    [
        -15207631,
        x^8 - 3*x^7 + 5*x^6 - 7*x^5 + 8*x^4 - 8*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -15242263,
        x^8 - x^5 + x^4 + 4*x^3 + 4*x^2 + 3*x + 1
    ],
    [
        -15432887,
        x^8 - x^7 - 2*x^6 + 3*x^5 - x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -15937711,
        x^8 - x^6 - x^5 - 4*x^4 - 5*x^3 - 3*x^2 - 3*x - 1
    ],
    [
        -16294375,
        x^8 - 3*x^7 + 4*x^6 - 5*x^5 + 5*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -16350239,
        x^8 - x^7 - 2*x^6 + 4*x^5 + x^4 - 2*x^3 + x + 1
    ],
    [
        -16462703,
        x^8 - 2*x^7 + 5*x^5 - 3*x^4 - 4*x^3 + 4*x^2 + x - 1
    ],
    [
        -16469639,
        x^8 - x^6 - 2*x^5 - x^4 + 2*x^2 + 3*x + 1
    ],
    [
        -16543711,
        x^8 - 3*x^7 + x^6 + 6*x^5 - 7*x^4 - 2*x^3 + 6*x^2 - 2*x - 1
    ],
    [
        -16686311,
        x^8 - x^7 - x^6 + 3*x^5 - 5*x^3 + x^2 + 2*x - 1
    ],
    [
        -16721407,
        x^8 - 3*x^7 + 3*x^6 - 3*x^4 + 4*x^3 - 2*x^2 + 1
    ],
    [
        -16840559,
        x^8 + 2*x^6 - 2*x^5 + x^4 - 4*x^3 + x^2 - x + 1
    ],
    [
        -17194087,
        x^8 - x^7 + x^5 - x^4 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        17240609,
        x^8 - 2*x^7 + 2*x^6 - x^5 + x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -17843039,
        x^8 - x^5 - 4*x^2 - 4*x - 1
    ],
    [
        -18259559,
        x^8 - x^7 + x^6 - x^4 + 4*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        -18262127,
        x^8 - 3*x^7 + 3*x^6 - x^4 - 2*x^3 + 2*x^2 - 1
    ],
    [
        -18272439,
        x^8 - x^6 - 2*x^5 - 2*x^4 + 2*x^3 + 4*x^2 + 2*x - 1
    ],
    [
        -18284319,
        x^8 - x^7 - x^6 + 2*x^5 + 2*x^4 - 2*x^3 + x^2 - 1
    ],
    [
        18317825,
        x^8 - 2*x^7 + 2*x^6 - x^5 + 1
    ],
    [
        -18451127,
        x^8 - x^7 + x^5 - 3*x^4 + x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -18578927,
        x^8 + x^6 - x^5 + x^3 - 3*x^2 - 3*x - 1
    ],
    [
        -18719111,
        x^8 - x^7 - x^6 + 3*x^5 - 2*x^4 - 3*x^3 + 3*x^2 + 2*x - 1
    ],
    [
        -18738367,
        x^8 - x^7 + x^6 - 3*x^4 + 4*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        18741761,
        x^8 - 2*x^7 + x^6 + 4*x^5 - 5*x^4 + 4*x^2 - 3*x + 1
    ],
    [
        -18745111,
        x^8 - 2*x^7 - x^6 + 4*x^5 - 2*x^4 - 2*x^3 + 3*x^2 + x - 1
    ],
    [
        -19030103,
        x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 2*x^3 - x^2 - 2*x + 1
    ],
    [
        -19141271,
        x^8 - 4*x^7 + 2*x^6 + 8*x^5 - 7*x^4 - 4*x^3 + 5*x^2 - x - 1
    ],
    [
        -19180231,
        x^8 - x^7 + 2*x^5 - 3*x^4 + 4*x^2 - x - 1
    ],
    [
        -19254607,
        x^8 - 2*x^7 + x^6 + x^5 + x^3 - 3*x^2 + x + 1
    ],
    [
        -19356247,
        x^8 - 2*x^7 + 3*x^4 - x^2 - x - 1
    ],
    [
        19433233,
        x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 6*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -19670527,
        x^8 - x^7 - x^6 + x^5 + 2*x^4 - 3*x^3 - x^2 + 1
    ],
    [
        -19684519,
        x^8 - x^7 - 2*x^6 + 3*x^5 + x^4 - 3*x^3 + 2*x^2 + x - 1
    ],
    [
        -19723487,
        x^8 - x^7 - 2*x^6 + 4*x^5 - x^4 - 4*x^3 + 2*x^2 + x + 1
    ],
    [
        -19772191,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 2*x^3 + 2*x^2 - x - 1
    ],
    [
        -19803607,
        x^8 - 2*x^7 + 2*x^6 - x^5 - x^4 + 4*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -19934111,
        x^8 - 2*x^7 + x^4 + 2*x^3 - x^2 - x - 1
    ],
    [
        -20494375,
        x^8 - 2*x^7 - 2*x^6 + 6*x^5 - x^4 - 8*x^3 + 7*x^2 - x - 1
    ],
    [
        -21434375,
        x^8 - x^7 + 2*x^6 - 5*x^5 + x^4 - 5*x^3 + 2*x^2 - x + 1
    ],
    [
        -22363263,
        x^8 - x^7 - 3*x^6 + 3*x^5 + 2*x^4 - 5*x^3 - x^2 + 2*x - 1
    ],
    [
        -22469375,
        x^8 - x^7 + 2*x^6 - x^5 + 3*x^4 - x^3 - x - 1
    ],
    [
        -22985543,
        x^8 - x^7 - 4*x^6 + 3*x^5 + 7*x^4 - x^3 - 6*x^2 - 5*x - 1
    ],
    [
        -23224375,
        x^8 - 2*x^5 - x^4 + x^2 + x - 1
    ],
    [
        -23519375,
        x^8 - 4*x^7 + 4*x^6 + 2*x^5 - 5*x^4 + 2*x^3 + x^2 - x - 1
    ],
    [
        -26101327,
        x^8 - 3*x^7 + 3*x^6 - x^5 + 2*x^4 - 3*x^3 - x^2 + 4*x - 1
    ],
    [
        -26476047,
        x^8 - 3*x^7 + 5*x^6 - 2*x^5 - 5*x^4 + 10*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        -26808943,
        x^8 - x^7 - x^5 + x^4 - x^3 - x + 1
    ],
    [
        -27061567,
        x^8 - 2*x^7 - x^6 + 6*x^5 - 12*x^4 + 16*x^3 - 10*x^2 + 4*x - 1
    ],
    [
        -27576303,
        x^8 - 2*x^7 + x^6 - 2*x^5 + 2*x^4 + 4*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -28185327,
        x^8 + x^6 - x^5 - x^3 - x^2 + 3*x - 1
    ],
    [
        -28194615,
        x^8 - x^7 + 2*x^6 - 3*x^5 + x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -28394375,
        x^8 - 2*x^7 + 4*x^5 - 5*x^4 + 2*x^3 - x^2 + x - 1
    ],
    [
        -28751951,
        x^8 - 2*x^6 + 5*x^4 - 12*x^3 + 13*x^2 - 7*x + 1
    ],
    [
        -29354879,
        x^8 - 4*x^7 + 8*x^6 - 10*x^5 + 7*x^4 - 2*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -29392663,
        x^8 - 3*x^6 - 2*x^5 + 4*x^4 + 2*x^3 + 2*x^2 - 4*x - 1
    ],
    [
        -31314799,
        x^8 - x^7 + 3*x^6 - 5*x^4 - 2*x^3 - 4*x^2 - 4*x - 1
    ],
    [
        -32320495,
        x^8 - x^7 - 2*x^6 - 3*x^5 + 3*x^4 + 7*x^3 + 2*x^2 - x - 1
    ],
    [
        -32596223,
        x^8 - 3*x^7 + 6*x^5 - 7*x^4 + 8*x^3 - 4*x^2 + x - 1
    ],
    [
        -34073471,
        x^8 - x^7 + 4*x^6 - 5*x^5 + 5*x^4 - 7*x^3 + 2*x^2 + x - 1
    ],
    [
        -35624375,
        x^8 - x^7 + x^6 - 3*x^4 + 4*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -36344375,
        x^8 - 2*x^5 + 3*x^4 + x^2 - 3*x + 1
    ],
    [
        36943857,
        x^8 - 3*x^7 + 8*x^6 - 9*x^5 + 14*x^4 - 6*x^3 + 7*x^2 + 1
    ],
    [
        -38331879,
        x^8 - 3*x^7 + 6*x^6 - 11*x^5 + 11*x^4 - 11*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -38331879,
        x^8 - 2*x^7 + x^6 - x^4 + 2*x^3 + x^2 + 2*x - 1
    ],
    [
        -39003343,
        x^8 - 3*x^7 + 2*x^6 + 5*x^4 - 4*x^2 - x - 1
    ],
    [
        -39332399,
        x^8 - 2*x^7 - 4*x^5 + 9*x^4 + 4*x^3 - 9*x^2 + x - 1
    ],
    [
        -40199375,
        x^8 - 2*x^7 + x^4 + 2*x^3 + x^2 - 3*x - 1
    ],
    [
        -40260527,
        x^8 - 4*x^7 + 8*x^6 - 10*x^5 + 9*x^4 - 6*x^3 + x^2 + x - 1
    ],
    [
        -41074375,
        x^8 - x^6 - 2*x^5 - 4*x^4 - 4*x^3 - 2*x + 1
    ],
    [
        -41524375,
        x^8 - 3*x^7 + 3*x^6 + 4*x^5 - 13*x^4 + 16*x^3 - 10*x^2 + 4*x - 1
    ],
    [
        -42524375,
        x^8 - x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 2*x^3 - 2*x^2 - 1
    ],
    [
        -42838351,
        x^8 - 2*x^7 - 3*x^6 + 4*x^5 + 8*x^4 - 8*x^2 - 4*x - 1
    ],
    [
        -42974375,
        x^8 - 3*x^7 + 3*x^6 - 3*x^4 + 6*x^3 - 6*x^2 + 2*x + 1
    ],
    [
        -48324375,
        x^8 - 3*x^7 + 4*x^6 - 8*x^5 + 13*x^4 - 16*x^3 + 16*x^2 - 9*x + 1
    ],
    [
        58855329,
        x^8 - 2*x^7 - 2*x^5 + 2*x^4 + 8*x^3 - 2*x^2 - 3*x + 1
    ]
]
;
non2D2:=
[
    [
        -124683371,
        x^9 - 2*x^8 - x^7 + 4*x^6 - 4*x^4 + 2*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        -125535947,
        x^9 - 2*x^8 - x^7 + 5*x^6 - x^5 - 5*x^4 + x^3 + 3*x^2 - x - 1
    ],
    [
        -126591211,
        x^9 - 3*x^7 - x^6 + x^5 + 4*x^4 + 3*x^3 - 4*x^2 - x + 1
    ],
    [
        -129969659,
        x^9 - x^8 - x^6 + 2*x^5 + 3*x^4 - x^3 - x^2 - 2*x + 1
    ],
    [
        -131123051,
        x^9 - 2*x^7 - 2*x^6 + 4*x^4 + 2*x^3 - x^2 - 2*x - 1
    ],
    [
        -138616811,
        x^9 - 4*x^7 - 2*x^6 + 6*x^5 + 4*x^4 - 2*x^3 - x^2 - 2*x - 1
    ],
    [
        -138975227,
        x^9 - x^8 + 4*x^7 - 4*x^6 + 5*x^5 - 4*x^4 + x^3 - 2*x + 1
    ],
    [
        -139751219,
        x^9 - 3*x^8 + 4*x^7 - 4*x^6 + x^5 + 2*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        206388821,
        x^9 - 4*x^8 + 8*x^7 - 12*x^6 + 15*x^5 - 12*x^4 + 4*x^3 + x^2 - x + 1
    ],
    [
        212228981,
        x^9 - 3*x^8 + 2*x^7 + 3*x^6 - 4*x^5 - 3*x^4 + 6*x^3 + x^2 - 3*x - 1
    ],
    [
        -346439539,
        x^9 - 3*x^8 + 3*x^7 - 7*x^5 + 16*x^4 - 21*x^3 + 16*x^2 - 7*x + 1
    ]
]
;
dec2D2:=
[
    [
        799905449,
        x^10 - x^9 + x^7 + x^6 - x^5 - x^4 + x^3 - x - 1
    ],
    [
        801214577,
        x^10 - 3*x^9 + 3*x^8 - x^7 + x^5 - 3*x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        826110449,
        x^10 - x^8 - x^7 - x^5 + 2*x^4 + 3*x^3 - 3*x^2 + 1
    ],
    [
        830677609,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        838803593,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - x^5 - x^4 - x^3 + 2*x^2 + x - 1
    ],
    [
        844599673,
        x^10 - x^9 + x^7 + 2*x^5 - 4*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        857695393,
        x^10 - 2*x^9 + 5*x^7 - 5*x^6 - 2*x^5 + 8*x^4 - 4*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        859848569,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 7*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        867798793,
        x^10 - 2*x^8 - 3*x^7 + 5*x^5 + 5*x^4 - 3*x^2 - 3*x - 1
    ],
    [
        869334889,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 2*x^6 + 5*x^5 - 4*x^4 + x^3 + x^2 - 2*x + 1
    ],
    [
        876381889,
        x^10 - x^9 - x^8 + 4*x^7 - 3*x^6 - x^5 + 4*x^4 - 3*x^3 + 2*x - 1
    ],
    [
        878448721,
        x^10 - x^9 - x^8 + x^7 + x^5 + 3*x^4 - 2*x^3 - 3*x^2 + x + 1
    ],
    [
        887321849,
        x^10 - 3*x^9 + x^8 + 7*x^7 - 11*x^6 + 15*x^4 - 17*x^3 + 7*x^2 - 1
    ],
    [
        894453953,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + x^6 + 2*x^5 - 9*x^4 + 12*x^3 - 9*x^2 + 4*x - 1
    ],
    [
        902049641,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 7*x^5 + 4*x^4 - x^3 - x^2 + 2*x - 1
    ],
    [
        909767449,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 5*x^5 - 3*x^4 + 3*x^2 - 3*x + 1
    ],
    [
        913874993,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 + 3*x^5 - 11*x^4 + 14*x^3 - 12*x^2 + 5*x - 1
    ],
    [
        941778433,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - 2*x^5 + 3*x^4 - x^3 - x^2 - 1
    ],
    [
        946447169,
        x^10 - x^9 + 2*x^8 - x^7 - x^6 + x^5 - 3*x^4 + x^3 - x + 1
    ],
    [
        946838273,
        x^10 - x^9 - 2*x^8 + 5*x^7 - 3*x^6 + x^5 - 3*x^4 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        955077089,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 4*x^6 + 6*x^5 - 2*x^4 - 2*x^3 + 2*x^2 - x - 1
    ],
    [
        962143313,
        x^10 - x^9 - 2*x^8 + 2*x^6 + 2*x^5 + x^4 - 3*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        976008137,
        x^10 + 3*x^8 - 5*x^7 - 11*x^5 - 5*x^3 + 3*x^2 + 1
    ],
    [
        985615769,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        989427889,
        x^10 + x^8 + x^4 - 2*x^3 - x^2 + 2*x - 1
    ],
    [
        997436953,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 3*x^5 + x^4 - 4*x^3 + 3*x^2 - 1
    ],
    [
        1013521217,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 3*x^6 - 4*x^5 - x^4 + 3*x^3 - x^2 + 1
    ],
    [
        1015959073,
        x^10 - x^9 + 2*x^8 + x^7 + 4*x^5 + 2*x^3 + 2*x^2 + x + 1
    ],
    [
        1026288161,
        x^10 - 2*x^9 + x^7 + x^6 - 2*x^4 + x + 1
    ],
    [
        1039949929,
        x^10 - 2*x^9 + 2*x^8 - 3*x^6 + 6*x^5 - 6*x^4 + 4*x^3 - 2*x^2 - 1
    ],
    [
        1059082361,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 - x^5 + 3*x^4 - 2*x^3 - x^2 + x - 1
    ],
    [
        1061104753,
        x^10 - x^9 - x^8 + x^7 + x^6 - 3*x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        1105140169,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 8*x^6 - 4*x^5 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        1112689449,
        x^10 - x^8 - 3*x^7 + 2*x^6 + x^5 + 2*x^4 - 3*x^3 - x^2 + 1
    ],
    [
        1117913089,
        x^10 - x^9 - x^7 + 2*x^5 - 2*x^4 + 2*x^2 - x - 1
    ],
    [
        1123358329,
        x^10 - 4*x^8 - 2*x^7 + 7*x^6 + 5*x^5 - 5*x^4 - 6*x^3 + 2*x + 1
    ],
    [
        1145005217,
        x^10 - x^9 + 2*x^6 - 3*x^4 + x^3 + 1
    ],
    [
        1163464249,
        x^10 - 2*x^9 + 2*x^8 - x^6 + x^5 - x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        1169572753,
        x^10 - x^9 + 2*x^7 - 3*x^6 + x^5 + x^4 - 2*x^3 + x^2 - 1
    ],
    [
        1171851041,
        x^10 - 3*x^8 - 3*x^7 + 2*x^6 + 5*x^5 + 4*x^4 - x^3 - 3*x^2 - 2*x - 1
    ],
    [
        1177414033,
        x^10 - x^9 + x^8 - 5*x^7 + 2*x^6 - 3*x^5 + 5*x^4 + x^2 - x - 1
    ],
    [
        1194655073,
        x^10 - x^9 + 3*x^8 - x^7 + x^6 + 2*x^5 - 5*x^4 + 5*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        1209515089,
        x^10 - 2*x^8 + x^6 - x^5 + 3*x^4 + 2*x^3 - 4*x^2 + 1
    ],
    [
        1242674857,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 7*x^5 + 5*x^3 + x^2 - 2*x - 1
    ],
    [
        1254630121,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 5*x^5 + 3*x^4 - 2*x^2 + 2*x - 1
    ],
    [
        1271566369,
        x^10 - 2*x^9 + x^8 - x^7 + 3*x^6 - 3*x^4 + x^3 - x^2 + 3*x - 1
    ],
    [
        1281721241,
        x^10 - 2*x^6 + 3*x^4 - 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        1286182073,
        x^10 - 2*x^9 - x^8 + 7*x^7 - 7*x^6 - 6*x^5 + 13*x^4 - x^3 - 7*x^2 + 3*x + 1
    ],
    [
        1294776289,
        x^10 - 4*x^6 + 3*x^4 + 2*x^2 - 1
    ],
    [
        1320621529,
        x^10 - x^9 + 3*x^8 - 2*x^7 + x^6 + x^5 - 4*x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        1324003961,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 4*x^6 + 9*x^5 - 12*x^4 + 11*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        1332031009,
        x^10 - x^9 + x^7 - x^6 + x^5 - x^4 + x^3 - x + 1
    ],
    [
        1335116561,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 10*x^6 - 5*x^5 - x^4 + 4*x^3 - 3*x^2 + x + 1
    ],
    [
        1338315889,
        x^10 - 2*x^8 - x^6 + 5*x^4 - x^2 - 1
    ],
    [
        1342034825,
        x^10 + x^8 - 5*x^7 - 4*x^6 - 11*x^5 - 4*x^4 - 5*x^3 + x^2 + 1
    ],
    [
        1352417873,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 + 3*x^5 - 7*x^4 + 8*x^3 - 3*x^2 - x + 1
    ],
    [
        1361294593,
        x^10 - x^9 - 3*x^8 + 4*x^7 + 3*x^6 - 5*x^5 - 2*x^4 + 3*x^3 + x^2 - x - 1
    ],
    [
        1369224697,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 14*x^6 - 15*x^5 + 13*x^4 - 10*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1379065913,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 2*x^5 - 4*x^4 + 4*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        1382213881,
        x^10 - x^9 - 2*x^8 + x^6 + 3*x^5 + x^4 - x^2 - 2*x - 1
    ],
    [
        1387645129,
        x^10 + 2*x^8 - x^6 - x^5 - x^4 + 2*x - 1
    ],
    [
        1393163633,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - x^5 - 3*x^4 + 6*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        1395556361,
        x^10 - 2*x^9 - x^8 + 3*x^7 - x^5 + 2*x^4 - x^3 - 3*x^2 + 1
    ],
    [
        1399358353,
        x^10 + 3*x^6 - x^5 - x^4 + 4*x^3 + 1
    ],
    [
        1411916921,
        x^10 - 2*x^9 + 2*x^8 - 5*x^7 + 6*x^6 - 5*x^5 + 7*x^4 - 6*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        1413804481,
        x^10 - x^9 + 2*x^8 - x^7 - x^6 + 3*x^5 - 5*x^4 + 5*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        1414889737,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 3*x^6 - 2*x^5 + 5*x^4 - x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -1418287239,
        x^10 - 3*x^9 + x^8 + 7*x^7 - 8*x^6 - 3*x^5 + 10*x^4 - 4*x^3 - x^2 + 1
    ],
    [
        1427827553,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 - 4*x^5 + x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        1427897641,
        x^10 - x^9 + 2*x^7 - 4*x^6 + 2*x^5 + 2*x^4 - 3*x^3 + 2*x^2 + x - 1
    ],
    [
        1431072233,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 2*x^6 - 2*x^5 + 3*x^4 + x^3 - 1
    ],
    [
        1435573673,
        x^10 - 2*x^7 + 3*x^5 + 3*x^4 + x^3 - 3*x^2 - 3*x - 1
    ],
    [
        1445068169,
        x^10 - x^8 - x^7 - 2*x^6 + x^5 + 4*x^4 + 3*x^3 - x^2 - 2*x - 1
    ],
    [
        1452767921,
        x^10 - 2*x^8 + x^6 - x^5 - x^4 + 3*x^3 + 2*x^2 - x - 1
    ],
    [
        1453641737,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 3*x^5 + x^4 - 4*x^3 + x^2 + x - 1
    ],
    [
        1457140961,
        x^10 - 2*x^8 - x^5 + 3*x^4 + x^3 - 3*x^2 - x + 1
    ],
    [
        1470378073,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 - x^5 + 3*x^4 - 2*x^3 - 3*x^2 + x + 1
    ],
    [
        1473073289,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 - x^6 + 10*x^5 - 12*x^4 + 10*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        1485485833,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 13*x^5 + 11*x^4 - 9*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        1487567761,
        x^10 - x^6 - x^5 - x^4 + 1
    ],
    [
        1492508689,
        x^10 - 2*x^9 + 6*x^8 - 5*x^7 + 7*x^6 + 2*x^5 - 2*x^4 + 8*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        1493784337,
        x^10 - 2*x^9 + x^8 - x^7 - x^6 + 2*x^5 + x^4 + 3*x^3 - x^2 - 3*x - 1
    ],
    [
        1500691193,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 3*x^6 - 5*x^5 - x^4 + 5*x^3 - 3*x - 1
    ],
    [
        1513271593,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 20*x^6 - 21*x^5 + 16*x^4 - 9*x^3 + 3*x^2 - 1
    ],
    [
        1523440625,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 10*x^6 - 7*x^5 + 3*x^4 + 2*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        1532895313,
        x^10 - x^9 + x^8 - x^6 + x^5 - 2*x^4 - 3*x^3 - 3*x^2 - 3*x - 1
    ],
    [
        1539071361,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 6*x^5 + 4*x^4 - 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        1539388001,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 2*x^6 - 4*x^5 + 2*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        1541497049,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 3*x^6 - 4*x^5 + x^4 + 3*x^3 + x^2 - 2*x - 1
    ],
    [
        1542738473,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 2*x^4 - x^3 - 2*x^2 - 1
    ],
    [
        1555917481,
        x^10 - 5*x^9 + 12*x^8 - 18*x^7 + 19*x^6 - 15*x^5 + 7*x^4 - 3*x^2 + 2*x - 1
    ],
    [
        1559864281,
        x^10 - 3*x^9 + 3*x^8 - x^7 - 2*x^6 + 5*x^5 - 5*x^4 + 4*x^3 - 3*x^2 + x - 1
    ],
    [
        1561227953,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 3*x^6 - 3*x^4 + 3*x^3 - x^2 + 1
    ],
    [
        1590103529,
        x^10 - 2*x^8 - 2*x^7 + 3*x^6 + 5*x^5 - x^4 - 6*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        1590847177,
        x^10 - 3*x^9 + 2*x^8 + 4*x^7 - 7*x^6 + 3*x^5 + x^4 - x^2 + 1
    ],
    [
        1598865761,
        x^10 - x^9 - 2*x^8 - x^7 + 4*x^6 + 2*x^5 - 2*x^4 - x - 1
    ],
    [
        1605887873,
        x^10 - x^9 - 2*x^8 + x^7 + 4*x^6 - 4*x^4 + 2*x^2 + x - 1
    ],
    [
        1607050601,
        x^10 - x^9 + 2*x^8 - 4*x^7 + x^6 - 3*x^5 + 2*x^4 + x^3 + x^2 - 1
    ],
    [
        1612758577,
        x^10 - x^9 + x^8 - 2*x^7 + x^6 + x^5 + x^3 - 2*x^2 - 1
    ],
    [
        1617971993,
        x^10 - 2*x^9 - x^8 + 3*x^7 + 2*x^6 - 3*x^5 - 4*x^4 + 3*x^3 + 3*x^2 - 2*x - 1
    ],
    [
        1633577641,
        x^10 - 2*x^9 + 2*x^8 - 2*x^6 + 3*x^5 - x^4 - x^3 + x^2 - x - 1
    ],
    [
        1635315625,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 5*x^6 + x^5 + 3*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        1655064617,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 11*x^5 + 10*x^4 - 9*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1659082001,
        x^10 - 2*x^8 - x^7 + x^5 + 3*x^4 - x^2 - x - 1
    ],
    [
        1659472721,
        x^10 - 3*x^9 + 3*x^8 - 2*x^7 - x^6 + 3*x^5 + 4*x^4 - 3*x^3 - 3*x^2 - x + 1
    ],
    [
        1664510017,
        x^10 - 2*x^9 + 2*x^7 - x^4 + 2*x^3 - 2*x - 1
    ],
    [
        1665896489,
        x^10 - 4*x^8 - x^7 + 4*x^6 + 3*x^5 + x^4 - 2*x^3 - x^2 - x - 1
    ],
    [
        1673236273,
        x^10 - 2*x^9 + x^7 + 3*x^5 - 5*x^4 + 4*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        1680183769,
        x^10 - 5*x^9 + 12*x^8 - 18*x^7 + 18*x^6 - 12*x^5 + 3*x^4 + 3*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        1698566329,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + 2*x^6 - 4*x^5 + 3*x^4 + 3*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        1703798497,
        x^10 - 3*x^8 - 3*x^7 + 4*x^6 + 6*x^5 - 5*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        1706193233,
        x^10 - x^9 + 2*x^8 + x^6 + x^5 - x^4 - 2*x^3 + x^2 - 2*x + 1
    ],
    [
        1712387161,
        x^10 - x^8 - 2*x^4 + 4*x^2 - 1
    ],
    [
        -1714231247,
        x^10 - x^9 + x^8 - 3*x^7 + 2*x^6 - 2*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        1729811281,
        x^10 - 2*x^9 + x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 3*x^3 + x^2 - 2*x + 1
    ],
    [
        1731206353,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 12*x^6 - 10*x^5 + 5*x^4 - x^3 - x^2 + x - 1
    ],
    [
        1757202561,
        x^10 - 2*x^7 + x^6 - x^5 + x^4 - 2*x^3 + 1
    ],
    [
        1758377729,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 2*x^6 - 4*x^5 + x^4 - 3*x^3 - 2*x^2 - 2*x - 1
    ],
    [
        1789328969,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 6*x^6 - 4*x^5 + 4*x^4 - x^3 - x - 1
    ],
    [
        1789529353,
        x^10 - 2*x^9 + x^8 + x^6 - 2*x^5 + 6*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        1792580113,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 11*x^6 - 8*x^5 + 4*x^4 - 2*x^2 + x - 1
    ],
    [
        1797105361,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 5*x^6 - 5*x^5 + 3*x^4 + x^3 + x - 1
    ],
    [
        1804759553,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 4*x^6 + 4*x^4 - 3*x^3 + 2*x - 1
    ],
    [
        1806918409,
        x^10 - x^9 - x^7 + 3*x^6 - x^5 - 3*x^4 - 3*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        1814902585,
        x^10 - 3*x^8 - x^7 + 4*x^6 + x^5 - 4*x^4 - x^3 + 3*x^2 - 1
    ],
    [
        1816681457,
        x^10 - 4*x^9 + 6*x^8 - 3*x^7 - 2*x^6 + 3*x^5 - x^4 + 2*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        1820388953,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 3*x^6 - 5*x^5 + 5*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        1827334561,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - x^6 + 5*x^5 - 6*x^4 + 3*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        1830857113,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 13*x^5 + 13*x^4 - 9*x^3 + 4*x^2 + x - 1
    ],
    [
        1834272665,
        x^10 - 4*x^9 + 9*x^8 - 12*x^7 + 11*x^6 - 7*x^5 + 3*x^4 - 2*x^2 + x - 1
    ],
    [
        1834418585,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^6 + 2*x^5 - 2*x^4 + 2*x^3 - x + 1
    ],
    [
        1838325329,
        x^10 - 2*x^7 + x^6 - 2*x^5 + 2*x^4 + 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        1854414593,
        x^10 - x^9 - 3*x^8 + x^7 + 5*x^6 + 2*x^5 - 3*x^4 - 5*x^3 - x^2 + 2*x + 1
    ],
    [
        1858698649,
        x^10 - 3*x^9 + 4*x^8 - 5*x^6 + 5*x^5 + x^4 - 4*x^3 + x^2 + 2*x - 1
    ],
    [
        1866333793,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 5*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        1880336169,
        x^10 + x^8 - 3*x^6 - 2*x^5 - 6*x^4 - 4*x^3 - x^2 - 2*x - 1
    ],
    [
        1883635601,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 12*x^5 + 10*x^4 - 6*x^3 + 2*x^2 + x - 1
    ],
    [
        1887920441,
        x^10 - 2*x^9 + 4*x^6 - 4*x^5 + x^4 - 2*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        1889524513,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 2*x^6 - x^2 - x + 1
    ],
    [
        1892083489,
        x^10 - 2*x^9 + 2*x^5 + x^4 - 2*x^3 - 2*x + 1
    ],
    [
        1892170393,
        x^10 - 2*x^9 - 2*x^8 + 6*x^7 + x^6 - 6*x^5 - x^4 + 4*x^3 - x^2 - 1
    ],
    [
        1901892217,
        x^10 - x^9 + 2*x^7 - 4*x^6 + 4*x^5 + 3*x^4 - 7*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        1909026313,
        x^10 - x^9 - x^8 + 2*x^7 + 2*x^6 - 3*x^5 + 2*x^3 - 3*x^2 - x + 1
    ],
    [
        1912440473,
        x^10 - 2*x^9 + 4*x^7 - 2*x^6 - 2*x^5 + x^4 + 4*x^3 - 4*x^2 + 1
    ],
    [
        1912625857,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 2*x^6 + 4*x^5 - 9*x^4 + 11*x^3 - 9*x^2 + 5*x - 1
    ],
    [
        1925593177,
        x^10 - x^8 - 2*x^7 + 3*x^6 + x^5 - x^4 - 3*x^3 + 3*x^2 + x - 1
    ],
    [
        1929788561,
        x^10 - 2*x^8 - x^7 + 3*x^6 + 2*x^5 - x^4 - x^3 - x - 1
    ],
    [
        1945536833,
        x^10 - x^8 - 2*x^7 - x^6 + 3*x^5 + 3*x^4 + x^3 - 2*x^2 - 2*x - 1
    ],
    [
        1947910993,
        x^10 - x^9 + x^8 + x^7 - x^6 - 2*x^5 + 3*x^4 - 5*x^3 + 3*x^2 - 1
    ],
    [
        1951201897,
        x^10 - 3*x^8 - 3*x^7 + 2*x^6 + 7*x^5 + 4*x^4 - x^3 - 3*x^2 - 2*x - 1
    ],
    [
        1951299353,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - x^5 - 2*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2928877209,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 6*x^6 + 2*x^4 + 5*x^3 + x + 1
    ],
    [
        1953747809,
        x^10 - 3*x^9 + 3*x^8 - x^7 + 2*x^6 - 7*x^5 + 7*x^4 - 2*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        2929596049,
        x^10 - x^9 - x^8 + 2*x^7 - x^6 - x^5 + 2*x^4 - x^3 - 2*x^2 + 1
    ],
    [
        1959984449,
        x^10 - x^9 + x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        2932070345,
        x^10 - 3*x^9 + 6*x^8 - 11*x^7 + 16*x^6 - 18*x^5 + 18*x^4 - 14*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        1960251089,
        x^10 - 3*x^8 - x^7 + 2*x^6 + 3*x^5 + 2*x^4 - x^3 - 5*x^2 - 4*x - 1
    ],
    [
        1965222233,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 5*x^5 - 5*x^4 + x^3 + x^2 - x + 1
    ],
    [
        1966207993,
        x^10 - x^9 - x^7 - 3*x^6 + 3*x^5 - x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        2937270601,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 + x^5 - 4*x^4 + x^3 + 3*x^2 - 3*x + 1
    ],
    [
        1971778657,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        1973864737,
        x^10 - 2*x^9 + 6*x^8 - 12*x^7 + 17*x^6 - 21*x^5 + 17*x^4 - 12*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        2940705017,
        x^10 - x^9 + x^8 - x^7 - 2*x^6 + 3*x^5 - x^4 - 4*x^3 + x^2 + 3*x + 1
    ],
    [
        1975196713,
        x^10 - 2*x^9 + 2*x^8 - 5*x^6 + 3*x^5 + 5*x^4 - 4*x^3 + 2*x^2 - 1
    ],
    [
        2942747681,
        x^10 - 4*x^9 + 10*x^8 - 16*x^7 + 20*x^6 - 21*x^5 + 21*x^4 - 17*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        1976435633,
        x^10 - x^9 - 2*x^8 + x^7 + 3*x^6 - x^5 - 5*x^4 + 3*x^3 + 4*x^2 - x - 1
    ],
    [
        2951117977,
        x^10 - x^9 + x^7 - 3*x^6 + x^5 + x^4 + 5*x^3 - 4*x^2 + x - 1
    ],
    [
        1982351489,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 4*x^6 - 6*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2964890353,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 2*x^6 + x^5 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        1988342617,
        x^10 - x^9 + x^8 - 3*x^7 + 2*x^6 - x^5 + x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1989602737,
        x^10 - x^9 - 4*x^8 + 6*x^7 + 4*x^6 - 10*x^5 + x^4 + 5*x^3 - 2*x^2 + 1
    ],
    [
        1995789529,
        x^10 - x^9 + 4*x^5 - 5*x^4 + 3*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -2972734399,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 2*x^6 - x^5 + x^4 - x^3 + 1
    ],
    [
        -1999696407,
        x^10 - x^9 + x^8 + x^5 - x^4 + 2*x^3 - x + 1
    ],
    [
        2001984473,
        x^10 - x^9 - x^8 + x^6 + x^5 + x^3 - 2*x - 1
    ],
    [
        2011737401,
        x^10 - x^9 - x^7 + 2*x^6 + x^5 - 5*x^4 + 6*x^3 - 2*x^2 - x + 1
    ],
    [
        2013399793,
        x^10 - x^9 - x^8 + 5*x^7 - 4*x^6 - 3*x^5 + 8*x^4 - 4*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        2979352417,
        x^10 - 2*x^9 - 2*x^8 + 6*x^7 - 5*x^5 + x^3 + 2*x^2 - x - 1
    ],
    [
        2024448089,
        x^10 - x^9 + x^8 + 2*x^7 + x^6 + x^5 + 3*x^3 + 3*x^2 - x - 1
    ],
    [
        2026833401,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 3*x^6 + 4*x^5 - 11*x^4 + 13*x^3 - 9*x^2 + 4*x - 1
    ],
    [
        2031697961,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 4*x^6 - x^5 - 3*x^4 + 6*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        2033087489,
        x^10 - x^9 + 4*x^8 + 2*x^6 + 6*x^5 - 2*x^4 + 5*x^3 + x + 1
    ],
    [
        2038750793,
        x^10 - x^9 - 2*x^8 + x^7 + 4*x^6 - 2*x^5 - 4*x^4 + 2*x^3 + 2*x^2 - x - 1
    ],
    [
        2043046169,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^6 + 3*x^5 - x^3 + x^2 - x + 1
    ],
    [
        2044695953,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 9*x^6 - 6*x^5 + x^4 + 3*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        3000899305,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 18*x^6 - 15*x^5 + 8*x^4 - x^3 - x^2 + 2*x - 1
    ],
    [
        2047889681,
        x^10 + 2*x^8 - x^7 - 3*x^5 - 5*x^4 - 4*x^3 - 5*x^2 - x - 1
    ],
    [
        2048646929,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 8*x^6 - 8*x^5 + 6*x^4 - 7*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2052010273,
        x^10 - x^9 - 2*x^8 + 4*x^7 - 4*x^5 + 2*x^4 + x^3 - 2*x^2 - x + 1
    ],
    [
        2060406841,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 5*x^5 - 5*x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        2061362473,
        x^10 - 2*x^9 + x^7 - 2*x^6 + 5*x^5 + x^4 - 8*x^3 + 3*x^2 + x - 1
    ],
    [
        -2062310599,
        x^10 - 2*x^9 + x^8 + x^7 - 2*x^6 + 2*x^5 - x^3 + 1
    ],
    [
        3018667793,
        x^10 - 2*x^9 + 2*x^7 - 2*x^6 + 3*x^4 - 4*x^2 + 4*x - 1
    ],
    [
        2071501913,
        x^10 - 5*x^8 - x^7 + 8*x^6 + 3*x^5 - 2*x^4 - 3*x^3 - 3*x^2 + 1
    ],
    [
        2076856657,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 3*x^6 + 10*x^5 - 10*x^4 + 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3031457521,
        x^10 + x^8 - x^7 - x^6 - x^4 + 3*x^3 - x^2 + x - 1
    ],
    [
        2086007257,
        x^10 - x^7 - 4*x^6 - 3*x^5 - x^4 + 3*x^2 + 3*x + 1
    ],
    [
        3039840625,
        x^10 - 2*x^9 + x^8 - x^7 + 3*x^6 - x^5 - 2*x^4 + 4*x^3 - 2*x^2 + x - 1
    ],
    [
        2086280401,
        x^10 + 3*x^8 - x^7 + 2*x^6 - 2*x^5 - x^3 - 1
    ],
    [
        2093489281,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 7*x^5 + 8*x^4 - 9*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        3044213641,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 13*x^5 + 11*x^4 - 10*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2094618289,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 - 3*x^6 + 7*x^5 - 3*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        3048196265,
        x^10 + 3*x^8 - x^7 + 5*x^6 - 4*x^5 + 5*x^4 - 5*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        2096281697,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 15*x^6 - 14*x^5 + 11*x^4 - 9*x^3 + 7*x^2 - 5*x + 1
    ],
    [
        3052228577,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 3*x^4 - 3*x^3 + x^2 + 2*x - 1
    ],
    [
        2105975569,
        x^10 - x^9 - x^7 + 3*x^6 + x^5 - 3*x^4 + x^3 - 2*x^2 + x + 1
    ],
    [
        3057037769,
        x^10 - 2*x^9 + 6*x^8 - 7*x^7 + 10*x^6 - 8*x^5 + 6*x^4 - 5*x^3 + x^2 - 2*x - 1
    ],
    [
        2109453553,
        x^10 - x^8 - x^7 + x^5 + 2*x^4 + x^3 - x^2 - 2*x - 1
    ],
    [
        2113523953,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^4 - 4*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        3061644329,
        x^10 - x^9 + x^7 - 4*x^5 + 4*x^4 - 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        2117731513,
        x^10 - 3*x^9 + 3*x^8 - x^6 + x^5 - 2*x^4 + x^3 + x^2 + x - 1
    ],
    [
        2123108857,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 5*x^4 - 5*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        3071973313,
        x^10 - 2*x^9 + x^6 + 4*x^4 - 3*x^3 - x - 1
    ],
    [
        2127097633,
        x^10 - 4*x^9 + 8*x^8 - 13*x^7 + 17*x^6 - 18*x^5 + 16*x^4 - 12*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        2128696961,
        x^10 - x^9 - x^8 - x^6 + 3*x^5 - x^3 - 2*x + 1
    ],
    [
        2143085913,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 7*x^5 + 4*x^4 - 4*x^3 + 1
    ],
    [
        3079215649,
        x^10 - 2*x^9 + 3*x^7 - x^6 + x^5 - 3*x^4 - x^3 + 2*x^2 + 2*x - 1
    ],
    [
        2144763713,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^5 - 4*x^4 + 4*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        3082496689,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 3*x^6 + 2*x^5 - 6*x^4 + 7*x^3 - 6*x^2 + 2*x - 1
    ],
    [
        2156326393,
        x^10 - 3*x^9 + 6*x^7 - 6*x^6 + 4*x^4 - 7*x^3 + 8*x^2 - 5*x + 1
    ],
    [
        3085758089,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 6*x^5 + 5*x^4 - 3*x^3 + x^2 - 1
    ],
    [
        2170172801,
        x^10 - x^9 + x^8 + x^6 - 3*x^5 + 6*x^4 - 7*x^3 + 3*x^2 - x - 1
    ],
    [
        3090658409,
        x^10 + x^8 - 3*x^7 + x^6 - 3*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2171657561,
        x^10 - x^9 + 2*x^7 - 4*x^6 + 2*x^5 + 4*x^4 - 5*x^3 + x - 1
    ],
    [
        2175022529,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 7*x^6 - 3*x^5 - x^4 + 4*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        2175580937,
        x^10 - x^9 - 2*x^8 + 2*x^6 + 4*x^5 - 3*x^3 - 2*x^2 - x + 1
    ],
    [
        3097693441,
        x^10 - 2*x^8 - x^7 - x^6 + 2*x^5 + 4*x^4 + 2*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        2176190729,
        x^10 - x^9 - x^7 + 2*x^6 - 2*x^4 + x - 1
    ],
    [
        2176517513,
        x^10 - x^9 - 2*x^8 + 6*x^7 - x^6 - 9*x^5 + 11*x^4 - 2*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -2179985239,
        x^10 - 4*x^9 + 8*x^8 - 8*x^7 + x^6 + 8*x^5 - 8*x^4 + x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2181256793,
        x^10 - 2*x^8 + 2*x^6 - 3*x^5 - 3*x^4 + 3*x^3 + 3*x^2 - x - 1
    ],
    [
        2184105577,
        x^10 - 3*x^8 + 3*x^6 - 2*x^5 + 3*x^4 + 2*x^3 - 4*x^2 + 1
    ],
    [
        3113754889,
        x^10 - 2*x^9 + x^8 - 2*x^7 + 3*x^6 + x^5 - 3*x^4 + 2*x^2 - x - 1
    ],
    [
        2185622801,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 3*x^6 - x^5 + 3*x^4 - 3*x^3 + x^2 + 2*x - 1
    ],
    [
        2188807601,
        x^10 - x^9 + 2*x^8 - x^7 - 2*x^6 - 4*x^4 - 2*x^3 - 2*x^2 - x - 1
    ],
    [
        -2203739327,
        x^10 - 2*x^9 + 5*x^7 - 5*x^6 - 2*x^5 + 9*x^4 - 9*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        3124461617,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 5*x^6 + 2*x^5 + 4*x^4 - 3*x^3 + 3*x + 1
    ],
    [
        -2204463847,
        x^10 - 2*x^9 + 4*x^7 - x^6 - 5*x^5 + 3*x^4 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        2212231897,
        x^10 - 4*x^8 - 3*x^7 + 5*x^6 + 8*x^5 - 6*x^3 - 2*x^2 + x + 1
    ],
    [
        3130082201,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 5*x^6 - 3*x^5 + 7*x^4 - 3*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        2215809241,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 12*x^6 - 14*x^5 + 13*x^4 - 11*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        2218765249,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - 2*x^6 - 4*x^5 + 4*x^4 + 3*x^3 - 2*x^2 - x + 1
    ],
    [
        2238787633,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 6*x^6 + 3*x^5 + 4*x^4 - 5*x^3 + x^2 + 2*x - 1
    ],
    [
        2244721657,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 3*x^6 - 5*x^5 + 2*x^4 - x^3 + x^2 + x - 1
    ],
    [
        2247305625,
        x^10 - x^9 - 2*x^8 + x^7 + x^6 - x^5 - x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        2251230913,
        x^10 - 2*x^7 - x^6 - x^5 - x^4 + 4*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        2254942489,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 5*x^6 - 3*x^5 - x^4 + 4*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        2261038321,
        x^10 - x^9 - 2*x^8 + 4*x^7 + x^6 - 5*x^5 + 2*x^4 + 3*x^3 - 3*x^2 + 1
    ],
    [
        3167058785,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 5*x^6 + x^5 - 5*x^4 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        2262315217,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 15*x^6 - 15*x^5 + 10*x^4 - 3*x^3 - x^2 + 3*x - 1
    ],
    [
        2264752081,
        x^10 + x^8 + x^6 - 4*x^5 + 3*x^4 + x^3 - 5*x^2 + 4*x - 1
    ],
    [
        3175232945,
        x^10 - x^9 - 2*x^8 + x^7 + 2*x^5 + 2*x^4 - 2*x^3 - x - 1
    ],
    [
        2271620201,
        x^10 - x^9 - 2*x^7 + x^6 - 3*x^5 + 2*x^4 + 2*x^3 + x^2 - 3*x + 1
    ],
    [
        3176111449,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 5*x^6 - 3*x^5 + 4*x^4 - 6*x^3 + 3*x^2 - x - 1
    ],
    [
        2273741777,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 + x^5 - 4*x^4 + 7*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        3178877993,
        x^10 - 2*x^9 - 2*x^8 + 8*x^7 - 3*x^6 - 9*x^5 + 9*x^4 - 4*x^2 + 4*x - 1
    ],
    [
        2279156393,
        x^10 - x^9 - 2*x^8 + 5*x^7 - 8*x^5 + 6*x^4 + 4*x^3 - 6*x^2 + x + 1
    ],
    [
        2279877233,
        x^10 - x^9 - 2*x^8 + 4*x^7 + x^6 - 5*x^5 - x^4 + 4*x^3 + x^2 - 2*x - 1
    ],
    [
        2281083601,
        x^10 - x^9 + x^7 - 3*x^6 + 3*x^4 - 3*x^3 + 2*x - 1
    ],
    [
        3197028137,
        x^10 - 3*x^8 - x^7 + 4*x^6 + 2*x^5 - x^4 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        -2285429823,
        x^10 - x^9 + 3*x^7 + 3*x^6 - 2*x^5 + x^4 + 7*x^3 + 8*x^2 + 4*x + 1
    ],
    [
        2290039537,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + 3*x^5 - 3*x^4 + 4*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        3197433497,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 11*x^5 + 9*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        2308089113,
        x^10 - 4*x^8 - x^7 + 3*x^6 + 4*x^5 + 4*x^4 - 6*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        3200639161,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 3*x^6 - 5*x^5 - x^4 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        2308502921,
        x^10 - x^9 - x^8 + 5*x^7 - 4*x^6 - 3*x^5 + 9*x^4 - 6*x^3 - x^2 + 3*x - 1
    ],
    [
        2308833265,
        x^10 - 3*x^9 + 8*x^8 - 14*x^7 + 18*x^6 - 18*x^5 + 11*x^4 - 3*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        2316619457,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 14*x^5 + 16*x^4 - 14*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        3207265489,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 3*x^5 - 7*x^4 + 11*x^3 - 10*x^2 + 5*x - 1
    ],
    [
        2317637529,
        x^10 - x^9 + x^8 + 4*x^7 - x^6 + 3*x^5 + 4*x^4 - x^3 + x^2 + x - 1
    ],
    [
        3207488993,
        x^10 + x^8 - x^7 + x^6 + x^5 + 2*x^4 + 2*x^3 + x - 1
    ],
    [
        2319540337,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 9*x^6 - 7*x^5 + 3*x^4 - x^3 - x + 1
    ],
    [
        2319593153,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 3*x^2 - x - 1
    ],
    [
        3222987001,
        x^10 - 2*x^8 - x^7 + 2*x^6 + 3*x^5 - x^4 - 5*x^3 + 3*x + 1
    ],
    [
        2325426449,
        x^10 - x^9 - x^8 + 3*x^6 - x^5 - 2*x^4 - x^3 + 2*x^2 - 1
    ],
    [
        2328980849,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 + 2*x^6 - x^5 + 4*x^4 - 8*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        2330461769,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 - 2*x^5 - 2*x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        2331822673,
        x^10 - 3*x^8 - x^7 + 5*x^6 - 5*x^4 - x^3 + 3*x^2 + x - 1
    ],
    [
        2337028073,
        x^10 - x^8 - 2*x^7 + 2*x^6 - x^4 + 2*x^3 + x^2 - 1
    ],
    [
        3245793329,
        x^10 - 4*x^9 + 6*x^8 - x^7 - 7*x^6 + 8*x^5 - 2*x^4 - 2*x^2 + 3*x - 1
    ],
    [
        2338312153,
        x^10 - x^9 + 2*x^8 + x^7 - x^6 + 3*x^5 - x^4 - x^3 - x - 1
    ],
    [
        2339339273,
        x^10 - x^7 + 3*x^5 - 3*x^4 + 2*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        3246374433,
        x^10 - x^9 - 3*x^6 + 5*x^5 - 3*x^4 - 2*x^3 + x^2 + 2*x - 1
    ],
    [
        2343094393,
        x^10 - x^9 - 2*x^8 + x^7 + 5*x^4 - 2*x^3 - 1
    ],
    [
        2343264689,
        x^10 - 2*x^9 + x^8 + 5*x^7 - 8*x^6 + 3*x^5 + 6*x^4 - 5*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        2344533857,
        x^10 - x^7 - x^6 + 2*x^5 + 2*x^4 + 2*x^3 + x + 1
    ],
    [
        2345150033,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 5*x^6 + 3*x^5 + x^4 - 4*x^3 + 2*x^2 + x - 1
    ],
    [
        3269823929,
        x^10 - x^8 - x^7 - 3*x^5 + 3*x^3 + x^2 - 1
    ],
    [
        2355137033,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 - 3*x^6 + 11*x^5 - 17*x^4 + 17*x^3 - 12*x^2 + 5*x - 1
    ],
    [
        2365316497,
        x^10 - x^9 + 3*x^7 - 2*x^6 - 2*x^5 + 4*x^4 - 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        2370717841,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 4*x^6 - 2*x^5 + x^4 - x^3 - 2*x^2 + 1
    ],
    [
        2373454553,
        x^10 - 2*x^9 + 2*x^7 + x^6 - 3*x^5 - x^4 + 4*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        2373862473,
        x^10 - 3*x^9 + 6*x^8 - 13*x^7 + 15*x^6 - 21*x^5 + 15*x^4 - 13*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2379401239,
        x^10 - 2*x^9 + 5*x^6 - 2*x^5 - 2*x^4 - 3*x^3 + 2*x^2 + x + 1
    ],
    [
        2381409081,
        x^10 - 2*x^9 + x^8 - x^7 + 3*x^6 - x^4 - 3*x^3 - x^2 + x + 1
    ],
    [
        3286899953,
        x^10 - x^9 + x^8 - x^7 - x^6 - x^5 + 2*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2382678361,
        x^10 - x^8 - x^7 - x^6 - 2*x^5 + x^4 + x^3 + 3*x^2 - x + 1
    ],
    [
        2393924849,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 + 3*x^4 - 4*x^3 + 2*x^2 - 1
    ],
    [
        2395007609,
        x^10 - x^9 - x^8 + 4*x^7 - x^6 - 5*x^5 + 4*x^4 - x^3 - 3*x^2 + 3*x - 1
    ],
    [
        2395361569,
        x^10 - x^9 - 2*x^7 + 2*x^5 + 3*x^3 - 2*x^2 + x - 1
    ],
    [
        3298391553,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 + x^5 - x^3 + x^2 - x - 1
    ],
    [
        2402052569,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 - x^6 + 5*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        3298629337,
        x^10 - x^9 - 2*x^8 - x^7 + x^6 + 3*x^5 + 3*x^4 + x^3 - 2*x^2 - 3*x - 1
    ],
    [
        2418834609,
        x^10 - 3*x^9 + x^8 + 4*x^7 - x^6 - 5*x^5 + 5*x^3 - 2*x - 1
    ],
    [
        2423683721,
        x^10 - x^9 - 3*x^8 + 4*x^7 + x^6 - 5*x^5 + 4*x^4 + x^3 - 2*x^2 + 2*x - 1
    ],
    [
        2424625729,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 4*x^5 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        2424798289,
        x^10 - x^9 + 2*x^8 + x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2426293129,
        x^10 - x^9 - x^8 + 2*x^7 - x^6 - x^5 + 3*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        2429699233,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 13*x^6 - 9*x^5 + 3*x^4 + 2*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        2444355473,
        x^10 - 3*x^9 + 5*x^8 - 2*x^7 - 5*x^6 + 11*x^5 - 8*x^4 - x^3 + 7*x^2 - 5*x + 1
    ],
    [
        2453575769,
        x^10 - x^9 - 2*x^8 + x^7 + x^6 + 3*x^5 - x^4 - 5*x^3 + 3*x + 1
    ],
    [
        2453811497,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 4*x^3 + x^2 - 1
    ],
    [
        3324047233,
        x^10 - x^9 + 2*x^8 - 5*x^7 + 3*x^6 - x^5 - x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        2469299513,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 - x^6 + 5*x^5 - 5*x^4 + 3*x^3 - x + 1
    ],
    [
        2473128361,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 5*x^6 - 4*x^5 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        2475060961,
        x^10 - 2*x^9 + x^6 + 4*x^5 - 4*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        3335299577,
        x^10 - 3*x^8 - x^7 + 3*x^6 + 3*x^5 - 4*x^3 - 2*x^2 + 3*x + 1
    ],
    [
        2477749873,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 5*x^5 + 3*x^4 - 2*x^3 - x - 1
    ],
    [
        2480215625,
        x^10 - 3*x^9 + 7*x^8 - 9*x^7 + 8*x^6 - 4*x^5 - x^4 + x^3 - x^2 - x + 1
    ],
    [
        2481148297,
        x^10 - x^8 - 2*x^7 + 3*x^6 - x^4 - 2*x^2 + 2*x - 1
    ],
    [
        3339797177,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 3*x^6 + 6*x^5 - 3*x^4 - x^3 + x^2 + x - 1
    ],
    [
        2482846649,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 3*x^6 - x^5 - 2*x^4 + 3*x^3 + x^2 - 3*x + 1
    ],
    [
        2500741321,
        x^10 - 2*x^8 - 3*x^7 - x^6 + 2*x^5 + 4*x^4 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        2502983953,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 - 4*x^5 + 6*x^4 - 6*x^3 + 4*x^2 - x - 1
    ],
    [
        2508937433,
        x^10 - 2*x^9 + 3*x^7 - 5*x^5 + 3*x^4 + 4*x^3 - 5*x^2 + x + 1
    ],
    [
        2517355489,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 4*x^6 - 7*x^5 + 5*x^4 - 2*x^3 + 3*x^2 + x - 1
    ],
    [
        2526137729,
        x^10 - x^9 - 2*x^7 - x^6 + 7*x^5 - 7*x^4 + 8*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        2528780473,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 6*x^6 - 3*x^5 - 4*x^4 + 7*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        2529834841,
        x^10 - x^9 + 2*x^8 - 5*x^7 + 3*x^6 - 5*x^5 + 5*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        2532187121,
        x^10 + 2*x^8 - x^6 - x^5 - x^4 - x^3 + x - 1
    ],
    [
        3369483881,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 3*x^5 + 2*x^4 - 3*x^3 + 2*x - 1
    ],
    [
        2558488577,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 - x^5 - x^4 + 2*x^3 - x^2 + 2*x - 1
    ],
    [
        3371095529,
        x^10 - 2*x^9 + 5*x^7 - 6*x^6 + 3*x^5 - 3*x^4 + 8*x^3 - 9*x^2 + 5*x - 1
    ],
    [
        2559522401,
        x^10 - x^9 - 2*x^8 + x^7 + x^6 + x^5 + x^4 - x^3 - x - 1
    ],
    [
        2570884561,
        x^10 - 2*x^9 + 3*x^7 - x^6 - 2*x^5 + 2*x^4 - 2*x^2 + x + 1
    ],
    [
        -2573682311,
        x^10 - x^9 - 2*x^7 + 3*x^6 + x^5 - 3*x^3 + x^2 + 1
    ],
    [
        2590838929,
        x^10 - x^9 - 3*x^8 + 2*x^7 + x^6 + x^5 + 4*x^4 - 3*x^3 - 2*x^2 - 1
    ],
    [
        3381168961,
        x^10 + x^8 - x^7 - 4*x^6 + x^5 - x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        2594857721,
        x^10 + 2*x^8 - 2*x^7 + x^6 - 5*x^5 + 3*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        3382289033,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 3*x^5 + 3*x^3 - 2*x - 1
    ],
    [
        2599451105,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 - x^6 + 6*x^5 - 7*x^4 + 5*x^3 - x^2 - x + 1
    ],
    [
        2601229849,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 4*x^5 + 4*x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        2601664985,
        x^10 - x^9 + x^8 + x^7 - 3*x^6 + 2*x^5 - x^4 - 3*x^3 + x^2 - 2*x - 1
    ],
    [
        2603053513,
        x^10 - x^9 - 2*x^8 + 2*x^7 + x^6 + x^5 - x^4 - 2*x^3 + 3*x^2 - 1
    ],
    [
        3394009153,
        x^10 - x^9 - 5*x^7 + 3*x^6 + x^5 + 7*x^4 - x^3 - 2*x^2 - 3*x - 1
    ],
    [
        2605872041,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 3*x^5 + x^4 - 2*x^3 + 2*x^2 - 1
    ],
    [
        3395576761,
        x^10 - 2*x^9 + 3*x^8 - 3*x^6 + 5*x^5 - x^4 - 2*x^3 + 2*x^2 - x - 1
    ],
    [
        2609396513,
        x^10 - 2*x^9 + x^8 - x^7 + 2*x^6 - 3*x^5 + 2*x^4 + x^3 + x^2 - 2*x - 1
    ],
    [
        3400280729,
        x^10 - 3*x^9 + 3*x^8 + 2*x^7 - 6*x^6 + 5*x^5 - 3*x^4 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        2613448801,
        x^10 - x^8 - x^7 + 2*x^6 + x^5 - 2*x^4 + x^3 - x^2 - 2*x + 1
    ],
    [
        2624565425,
        x^10 - x^9 - x^8 + 2*x^7 - 2*x^6 + x^5 + x^4 - 2*x^3 + 2*x^2 - x - 1
    ],
    [
        2630469689,
        x^10 - x^7 - 2*x^6 - x^5 + x^4 + 2*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        2644714841,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 4*x^6 - 2*x^5 - 3*x^4 + 5*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        2653735489,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 4*x^6 + 8*x^5 - 8*x^4 + 6*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        2654349449,
        x^10 - 3*x^9 + 3*x^8 - x^7 + x^6 - 3*x^4 + 3*x^3 - x^2 + 2*x - 1
    ],
    [
        3429708313,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 5*x^6 - 2*x^5 + 5*x^4 - x^3 - x^2 - 1
    ],
    [
        3430484641,
        x^10 - 2*x^9 + 6*x^8 - 7*x^7 + 12*x^6 - 9*x^5 + 11*x^4 - 4*x^3 + 3*x^2 + x - 1
    ],
    [
        2655650089,
        x^10 - x^8 + x^6 - x^5 - 3*x^4 - 6*x^3 - 6*x^2 - x - 1
    ],
    [
        3431557281,
        x^10 - x^9 - x^8 - x^6 + x^5 + 2*x^4 - 3*x^3 + 2*x + 1
    ],
    [
        3432335201,
        x^10 - 3*x^9 + 4*x^8 - 6*x^6 + 8*x^5 - 4*x^4 - x^3 + 2*x^2 - x - 1
    ],
    [
        2658788969,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 5*x^5 - 2*x^4 + 5*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        3434327513,
        x^10 - x^9 - x^8 + x^7 + x^6 - x^5 + x^4 + 2*x^3 - x^2 - 2*x - 1
    ],
    [
        3436305721,
        x^10 - 3*x^9 + 4*x^8 + x^7 - 10*x^6 + 14*x^5 - 6*x^4 - 6*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        2669806961,
        x^10 - 2*x^8 - x^7 + 3*x^6 + 2*x^5 - 2*x^2 - x - 1
    ],
    [
        3440357713,
        x^10 - 2*x^9 + x^8 + x^7 - 5*x^6 + 6*x^5 - 3*x^4 + 5*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        3447636769,
        x^10 - 2*x^9 + 6*x^7 - 7*x^6 - x^5 + 9*x^4 - 6*x^3 - 2*x^2 + 4*x - 1
    ],
    [
        3451318033,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 5*x^6 - 5*x^4 + 9*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        3465649769,
        x^10 - 2*x^9 + 2*x^7 - 3*x^6 - 2*x^3 - 2*x - 1
    ],
    [
        2702245225,
        x^10 - 4*x^9 + 7*x^8 - 7*x^7 + 2*x^6 + 5*x^5 - 13*x^4 + 16*x^3 - 12*x^2 + 5*x - 1
    ],
    [
        3474079097,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 10*x^6 - 5*x^5 + x^4 + x^3 - x^2 - 1
    ],
    [
        3475732513,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 10*x^6 - 12*x^5 + 14*x^4 - 13*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        3477188305,
        x^10 - 2*x^8 + 3*x^6 - x^5 - 3*x^4 + 2*x^2 - 1
    ],
    [
        3478499641,
        x^10 - x^9 - 2*x^8 + 5*x^7 - x^6 - 7*x^5 + 7*x^4 + 3*x^3 - 6*x^2 - x + 1
    ],
    [
        2723989913,
        x^10 - x^9 + 2*x^7 - 4*x^6 - x^4 - 5*x^3 - 2*x - 1
    ],
    [
        2739335873,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 3*x^5 + x^4 - x^2 - x + 1
    ],
    [
        2740729073,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^6 - 4*x^5 + 4*x^4 - 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3488125673,
        x^10 - 2*x^9 + x^8 + x^7 + x^6 - 3*x^5 + x^4 + x^3 + x^2 - 1
    ],
    [
        3491807801,
        x^10 - 3*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 4*x^5 + 5*x^4 - x^3 - 2*x^2 - x - 1
    ],
    [
        2746152473,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 13*x^6 - 13*x^5 + 12*x^4 - 9*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3496515529,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 9*x^5 + 7*x^4 - 6*x^3 + 3*x^2 - x + 1
    ],
    [
        2756295593,
        x^10 - 2*x^9 + 3*x^7 - 3*x^6 + 2*x^2 - x + 1
    ],
    [
        2757615169,
        x^10 - 2*x^9 + 4*x^7 - x^6 - 5*x^5 + x^4 + 4*x^3 - 2*x - 1
    ],
    [
        3505734809,
        x^10 + 2*x^8 - x^7 - 3*x^6 + 2*x^5 - 4*x^4 + 6*x^3 - 3*x + 1
    ],
    [
        2757720577,
        x^10 - 3*x^9 + 7*x^8 - 14*x^7 + 19*x^6 - 23*x^5 + 22*x^4 - 17*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        3510807337,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 7*x^6 + 8*x^5 - 3*x^4 - 3*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3512896633,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 16*x^6 - 15*x^5 + 8*x^4 - 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        2773200889,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 4*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        3527057921,
        x^10 - 4*x^9 + 7*x^8 - 8*x^7 + 5*x^6 + x^5 - 3*x^4 + 2*x^3 - x - 1
    ],
    [
        3529285369,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 + 3*x^4 - 3*x^3 - x^2 + x - 1
    ],
    [
        2792535281,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 5*x^6 - x^5 - 6*x^4 + 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3535091561,
        x^10 - x^8 - x^5 - 2*x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        2793311713,
        x^10 - x^9 + x^8 + x^6 - 5*x^5 + 4*x^4 - 3*x^3 + 1
    ],
    [
        3536004473,
        x^10 - 4*x^9 + 8*x^8 - 10*x^7 + 11*x^6 - 12*x^5 + 11*x^4 - 6*x^3 - x^2 + 2*x - 1
    ],
    [
        2795276273,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 17*x^6 - 17*x^5 + 13*x^4 - 7*x^3 + 2*x^2 + x - 1
    ],
    [
        3537575473,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 7*x^6 - 5*x^5 + x^4 + 5*x^3 - 8*x^2 + 5*x - 1
    ],
    [
        3538891457,
        x^10 - x^9 + x^8 - 4*x^7 + x^6 - x^5 + 4*x^4 + x^3 + x^2 - x - 1
    ],
    [
        3546194825,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 8*x^5 + 9*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        3552596081,
        x^10 - x^9 - x^8 - x^7 + 2*x^6 + x^4 + x^3 + x^2 - x - 1
    ],
    [
        2811713057,
        x^10 - x^9 - 2*x^8 + 6*x^7 - 2*x^6 - 6*x^5 + 9*x^4 - 3*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        2822090993,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 11*x^6 - 9*x^5 + 4*x^4 - 3*x^3 - x^2 - x - 1
    ],
    [
        2822422033,
        x^10 - x^8 - 3*x^7 - x^6 + 4*x^5 + 3*x^4 + x^3 - 3*x^2 - x + 1
    ],
    [
        3556329713,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 3*x^6 - 4*x^4 + 6*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        3560609593,
        x^10 - 2*x^9 + x^7 + x^6 + 2*x^5 - 3*x^4 - x^3 + x + 1
    ],
    [
        3560669969,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 4*x^4 - 4*x^3 - x + 1
    ],
    [
        2833422721,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 4*x^6 - 2*x^5 + 5*x^4 - 3*x^3 - 2*x + 1
    ],
    [
        2836323625,
        x^10 - 3*x^9 + 7*x^8 - 8*x^7 + 9*x^6 - 3*x^5 + 5*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        2847992225,
        x^10 - 4*x^8 + 5*x^6 - x^5 - 5*x^4 + 4*x^2 - 1
    ],
    [
        3574275161,
        x^10 - x^9 + x^8 - 2*x^7 + x^6 - 2*x^5 + 2*x^4 - 3*x^3 + 2*x^2 + x - 1
    ],
    [
        2852612809,
        x^10 - 4*x^9 + 8*x^8 - 8*x^7 + 3*x^6 + 3*x^5 - 3*x^4 + 2*x^2 - 1
    ],
    [
        3578405065,
        x^10 - x^9 + x^8 - 3*x^6 + 4*x^5 - 3*x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3581350777,
        x^10 - 2*x^8 - 2*x^7 + x^6 + 3*x^5 + 3*x^4 + 2*x^3 - 2*x^2 - 2*x - 1
    ],
    [
        2857025377,
        x^10 - x^7 + x^6 + 2*x^5 + x^4 + x^3 - 2*x^2 - x - 1
    ],
    [
        3582953401,
        x^10 - x^9 - 3*x^8 + 4*x^7 + x^6 - 5*x^5 + 2*x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        2860816649,
        x^10 - x^9 - x^8 + 4*x^7 - x^6 - x^5 + 2*x^4 + x^3 - 2*x^2 - 1
    ],
    [
        2869647313,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 3*x^6 - 6*x^5 + 4*x^4 + 4*x^3 - 8*x^2 + 5*x - 1
    ],
    [
        3586445081,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 - x^6 + 9*x^5 - 16*x^4 + 17*x^3 - 12*x^2 + 6*x - 1
    ],
    [
        2870929073,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 14*x^6 - 16*x^5 + 14*x^4 - 11*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2872017401,
        x^10 - x^8 + 2*x^6 - 2*x^5 - 2*x^4 + 2*x - 1
    ],
    [
        3598469825,
        x^10 - 2*x^9 + 3*x^8 - x^7 - x^6 + 2*x^5 - x^4 - x^3 + x^2 - x - 1
    ],
    [
        2879619401,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 5*x^5 + 6*x^4 - 3*x^3 + x^2 + x - 1
    ],
    [
        3602920817,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 4*x^6 - x^5 - 5*x^4 - 2*x^3 + 5*x^2 + x - 1
    ],
    [
        2884885313,
        x^10 - 2*x^9 + 3*x^8 - x^7 - x^6 + 2*x^5 - 5*x^4 + 7*x^3 - 7*x^2 + 3*x - 1
    ],
    [
        2885149081,
        x^10 - x^9 + 4*x^7 - 2*x^6 + 3*x^4 + x^3 + 1
    ],
    [
        2888972689,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 3*x^6 + 4*x^5 - 2*x^3 + x + 1
    ],
    [
        3615729697,
        x^10 - x^9 + x^7 - 3*x^6 + 5*x^5 - 3*x^4 + 2*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        3621643169,
        x^10 - 3*x^8 - x^7 + 3*x^6 + 2*x^5 + x^4 - x^3 - 3*x^2 - x + 1
    ],
    [
        3622172305,
        x^10 - x^9 - x^8 - x^7 + x^6 + 4*x^5 - x^4 - x^3 - 3*x^2 + 2*x + 1
    ],
    [
        2900798977,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 4*x^3 + 3*x^2 - 1
    ],
    [
        3625427697,
        x^10 - x^9 + 2*x^8 - x^7 + 3*x^6 - x^5 + x^4 - x^3 - 2*x^2 - x - 1
    ],
    [
        3627960633,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 5*x^6 + 2*x^5 + 3*x^4 - 5*x^3 + x^2 + 2*x - 1
    ],
    [
        2904341089,
        x^10 - x^9 - 2*x^8 + 6*x^7 - 2*x^6 - 8*x^5 + 9*x^4 + 3*x^3 - 6*x^2 + 1
    ],
    [
        2911687817,
        x^10 - 3*x^8 + 6*x^6 - x^5 - 6*x^4 + x^3 + 3*x^2 - x - 1
    ],
    [
        3632436193,
        x^10 - 3*x^9 + 3*x^8 + 3*x^7 - 10*x^6 + 11*x^5 - 3*x^4 - 6*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        2914738249,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 2*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        3640861537,
        x^10 - x^8 - 4*x^7 - 3*x^6 + 6*x^5 + 5*x^4 + 4*x^3 - 4*x^2 - 2*x - 1
    ],
    [
        2916871417,
        x^10 - x^9 + 3*x^7 - 3*x^6 - x^5 + 3*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        3651060113,
        x^10 - 3*x^8 - x^7 + 2*x^6 + 3*x^5 - 5*x^3 - x^2 + 2*x + 1
    ],
    [
        3712767761,
        x^10 - x^9 + 5*x^7 - 7*x^6 + 3*x^5 + 5*x^4 - 11*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        3714179073,
        x^10 - x^9 + 4*x^5 + 5*x^4 - x^3 + 2*x^2 + 2*x - 1
    ],
    [
        3716733337,
        x^10 - 2*x^9 + 2*x^8 - x^6 + 3*x^5 - 5*x^4 + 6*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        3725375593,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 2*x^6 - x^4 + 3*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        3733377881,
        x^10 - 2*x^9 + x^8 + 3*x^6 - 5*x^5 + 3*x^4 + 2*x^3 - 4*x^2 + x + 1
    ],
    [
        3737182249,
        x^10 - x^8 - x^6 - x^5 - x^4 + 2*x^2 + x + 1
    ],
    [
        3745414817,
        x^10 - 2*x^9 - 3*x^8 + 6*x^7 + 5*x^6 - 5*x^5 - 9*x^4 + 2*x^3 + 6*x^2 + x - 1
    ],
    [
        3775727713,
        x^10 - x^9 - x^8 - 2*x^7 + 3*x^6 + x^5 - 3*x^3 + x^2 + x + 1
    ],
    [
        3824805929,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 4*x^6 - x^5 + 4*x^4 - x^3 - 3*x^2 + 1
    ],
    [
        3857946473,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - 3*x^6 + 5*x^5 - 3*x^4 + x^2 + 1
    ],
    [
        3886950497,
        x^10 - 2*x^9 - x^8 + 8*x^7 - 5*x^6 - 6*x^5 + 8*x^4 - 2*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        3907155457,
        x^10 - 2*x^9 + 5*x^8 - 9*x^7 + 11*x^6 - 14*x^5 + 11*x^4 - 7*x^3 + 3*x^2 + x - 1
    ],
    [
        3912838561,
        x^10 - 3*x^7 - x^6 + 2*x^4 + 2*x^3 + x - 1
    ],
    [
        3918741689,
        x^10 - 4*x^9 + 3*x^8 + 7*x^7 - 8*x^6 - 7*x^5 + 8*x^4 + 7*x^3 - 3*x^2 - 4*x - 1
    ],
    [
        3921954817,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 6*x^6 + 5*x^5 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        3926614009,
        x^10 - 2*x^9 + 3*x^7 - x^6 - 2*x^5 + 2*x^3 - x - 1
    ],
    [
        3926713513,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 4*x^6 - 2*x^5 + 2*x^4 - 3*x^3 - x - 1
    ],
    [
        3927689137,
        x^10 - x^9 - 3*x^8 + 3*x^7 + x^6 - 2*x^5 + 3*x^4 - x^3 - 3*x^2 + 1
    ],
    [
        3935623889,
        x^10 - 2*x^9 + x^8 + 5*x^7 - 9*x^6 + 4*x^5 + 7*x^4 - 11*x^3 + 5*x^2 + x - 1
    ],
    [
        3941291137,
        x^10 - 2*x^7 - 3*x^6 + x^5 + x^4 + 4*x^3 - 1
    ],
    [
        3949413113,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^6 + 4*x^5 - 6*x^4 + 4*x^3 - 2*x^2 + x - 1
    ],
    [
        3958399049,
        x^10 - 5*x^9 + 8*x^8 - 2*x^7 - 4*x^6 - 2*x^5 + 4*x^4 + 3*x^3 - 2*x^2 - x - 1
    ],
    [
        3961906297,
        x^10 - 2*x^8 - x^7 + 4*x^6 + 5*x^5 - 3*x^4 - 6*x^3 - x^2 + 3*x + 1
    ],
    [
        -4002885647,
        x^10 - x^9 - x^8 - x^7 + 6*x^5 - x^4 - 3*x^3 + x^2 - x - 1
    ],
    [
        4046613769,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 2*x^6 + x^5 - 5*x^4 + 8*x^3 - 9*x^2 + 5*x - 1
    ],
    [
        4107749577,
        x^10 - 4*x^8 - x^7 + 4*x^6 - x^5 + x^4 + 8*x^3 + x^2 - 5*x - 1
    ],
    [
        4131651793,
        x^10 - 4*x^9 + 5*x^8 + x^7 - 11*x^6 + 12*x^5 - x^4 - 9*x^3 + 7*x^2 - x - 1
    ],
    [
        4141824065,
        x^10 - x^9 - 5*x^8 + 6*x^7 + 7*x^6 - 13*x^5 + 2*x^4 + 7*x^3 - 4*x^2 - 2*x + 1
    ],
    [
        4172932457,
        x^10 - 4*x^9 + 5*x^8 - 2*x^6 - 6*x^5 + 9*x^4 - 3*x^2 - 1
    ],
    [
        -4278102967,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 4*x^6 - 3*x^5 + 3*x^4 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        -4343853799,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 3*x^6 - 4*x^5 + 5*x^3 + x^2 - 3*x - 1
    ],
    [
        -4596039719,
        x^10 - 2*x^9 - x^8 + 7*x^7 - 5*x^6 - 5*x^5 + 9*x^4 - 2*x^3 - 4*x^2 + 2*x + 1
    ],
    [
        -4888479527,
        x^10 - x^9 + 5*x^7 - 8*x^6 + 11*x^4 - 8*x^3 - 2*x^2 + 4*x - 1
    ],
    [
        -5050170319,
        x^10 - x^8 - 3*x^7 + x^6 + 3*x^5 - 2*x^3 - 2*x^2 + 3*x + 1
    ],
    [
        -5138226847,
        x^10 - 5*x^9 + 13*x^8 - 21*x^7 + 20*x^6 - 8*x^5 - 7*x^4 + 11*x^3 - 5*x^2 - x + 1
    ],
    [
        -5273232487,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 6*x^6 + 5*x^4 - 2*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -5320933567,
        x^10 - 3*x^9 + 2*x^8 + 3*x^5 - 5*x^4 + x^3 + 3*x^2 - 2*x - 1
    ],
    [
        -5369666327,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 5*x^6 - 2*x^5 + 9*x^4 - 2*x^3 - 5*x^2 + 2*x + 1
    ],
    [
        -5464934375,
        x^10 - x^8 - 5*x^7 - x^6 + 3*x^5 + 5*x^4 + x^3 - 5*x^2 + 1
    ]
]
;
elev2D2:=
[
    [
        24963663301,
        x^11 - 2*x^8 + 4*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        26877166541,
        x^11 - x^9 - x^8 - 2*x^7 + x^5 + 2*x^4 + 2*x^3 - 1
    ]
]
;
dodec2D2:=
[
    [
        -204800642687,
        x^12 - 3*x^11 + 5*x^10 - 3*x^9 - 4*x^8 + 12*x^7 - 15*x^6 + 12*x^5 - 4*x^4 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -206487484375,
        x^12 - x^11 + 2*x^10 + x^9 - 3*x^8 + 8*x^7 - 13*x^6 + 16*x^5 - 17*x^4 + 13*x^3 - 8*x^2 + 3*x - 1
    ],
    [
        -266846228071,
        x^12 - x^11 + 2*x^10 - 3*x^9 + 3*x^8 - 4*x^7 + 3*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ]
]
;
quad2D2:=
[
    [
        17,
        x^2 - x - 4
    ]
]
;
cub2D2:=
[
    [
        -83,
        x^3 - x^2 + x - 2
    ],
    [
        -211,
        x^3 - 2*x - 3
    ],
    [
        -379,
        x^3 - x^2 + x - 4
    ],
    [
        469,
        x^3 - x^2 - 5*x + 4
    ]
]
;
quar2D2:=
[
    [
        -775,
        x^4 - x^3 - 3*x - 1
    ],
    [
        -1775,
        x^4 - 2*x^3 + 3*x^2 - 2*x - 4
    ],
    [
        -1879,
        x^4 - x^3 - 2*x^2 - 3*x + 1
    ],
    [
        -1975,
        x^4 - 2*x^3 + x^2 - 5
    ],
    [
        -2191,
        x^4 - x^3 + 3*x^2 - 1
    ],
    [
        -2319,
        x^4 - x^3 - 2*x^2 + 3*x + 2
    ],
    [
        -2327,
        x^4 - x^2 - x - 2
    ],
    [
        -2767,
        x^4 - x^3 - 3*x + 2
    ],
    [
        2777,
        x^4 - x^3 - 4*x^2 + x + 2
    ],
    [
        -3223,
        x^4 - x^3 - x^2 + 4*x - 1
    ],
    [
        -3407,
        x^4 - x^3 - 2*x^2 + x - 3
    ],
    [
        -3431,
        x^4 - x^3 + x^2 + 2*x - 4
    ],
    [
        -3887,
        x^4 - x^3 + 5*x - 1
    ],
    [
        -3919,
        x^4 + x^2 - 3*x - 1
    ],
    [
        -3967,
        x^4 - x^3 - 2*x^2 + 5*x + 1
    ],
    [
        -4063,
        x^4 - x^3 - 3*x^2 - 2*x + 1
    ],
    [
        -4423,
        x^4 - x^3 - 3*x^2 + 4*x + 1
    ],
    [
        -4703,
        x^4 - 3*x^2 - 3*x + 1
    ]
]
;
quin2D2:=
[
    [
        5501,
        x^5 - 2*x^4 + 2*x^2 - x + 1
    ],
    [
        7333,
        x^5 - 2*x^4 + 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        7373,
        x^5 - 2*x^4 + 2*x^2 + x - 1
    ],
    [
        10933,
        x^5 - 2*x^4 + 2*x^3 - x - 1
    ],
    [
        -11243,
        x^5 - x^4 - 2*x + 1
    ],
    [
        11693,
        x^5 - 2*x^2 + x + 1
    ],
    [
        12205,
        x^5 - 2*x^2 + x - 1
    ],
    [
        13069,
        x^5 - x^4 - 2*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        13957,
        x^5 - 2*x^4 + 3*x - 1
    ],
    [
        -14891,
        x^5 - x^4 - 3*x^3 + 3*x^2 + x - 2
    ],
    [
        15757,
        x^5 - 2*x^4 + x^2 + x - 2
    ],
    [
        18101,
        x^5 - x^4 - 2*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        18485,
        x^5 - x^4 - 2*x^2 + 2*x + 1
    ],
    [
        19517,
        x^5 - x^4 - x^3 + x^2 + x - 2
    ],
    [
        19613,
        x^5 - 2*x^4 + 4*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        21573,
        x^5 - 2*x^4 + 2*x^3 - 5*x^2 + x - 1
    ],
    [
        22237,
        x^5 - x^4 - x^2 + 2*x + 1
    ],
    [
        -22331,
        x^5 - 2*x^4 + 4*x^2 - x - 1
    ],
    [
        -23339,
        x^5 - x^4 + 2*x^2 - 2*x - 1
    ],
    [
        23461,
        x^5 - 2*x^4 + 4*x^3 - 4*x^2 + x + 1
    ],
    [
        24109,
        x^5 - x^4 + 2*x^3 + 3*x - 2
    ],
    [
        24413,
        x^5 - x^4 + 2*x^3 - 2*x - 1
    ],
    [
        26173,
        x^5 - x^4 - 2*x^3 + 4*x - 1
    ],
    [
        -26507,
        x^5 - 2*x^4 + 2*x^3 - 3*x + 1
    ],
    [
        -26867,
        x^5 - 4*x^3 - 2*x^2 + 3*x + 1
    ],
    [
        -27259,
        x^5 - 2*x^4 - 2*x^3 + 4*x^2 - x - 1
    ],
    [
        27805,
        x^5 - 4*x^3 - 2*x^2 + x - 1
    ],
    [
        -27883,
        x^5 - 2*x^4 + x^3 - 3*x - 1
    ],
    [
        28085,
        x^5 + x^3 - 2*x^2 + x + 1
    ],
    [
        28141,
        x^5 - x^4 + 3*x^3 - 3*x^2 + x - 2
    ],
    [
        28789,
        x^5 + 2*x^3 - 2*x^2 - x - 1
    ],
    [
        29109,
        x^5 - 2*x^4 + 4*x^2 + x - 1
    ],
    [
        30205,
        x^5 - x^4 + 5*x^3 - 3*x^2 + 5*x - 2
    ],
    [
        30477,
        x^5 - 2*x^4 + 4*x^3 - x^2 + 3*x - 1
    ],
    [
        31525,
        x^5 - 2*x^3 - 3*x^2 + x - 1
    ],
    [
        32525,
        x^5 - 2*x^4 + 2*x^2 + x - 3
    ],
    [
        33109,
        x^5 - 2*x^4 + 2*x^3 - 4*x^2 + 3*x + 1
    ],
    [
        -33131,
        x^5 - 2*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        33325,
        x^5 + x^3 - 2*x^2 + 3*x + 2
    ],
    [
        33989,
        x^5 - x^4 + 4*x^3 + 2*x + 1
    ],
    [
        -34163,
        x^5 - x^4 - 2*x^3 + 4*x^2 - 2*x - 1
    ],
    [
        34189,
        x^5 + 4*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        34997,
        x^5 + 2*x^3 - 3*x^2 - 3*x - 1
    ],
    [
        35557,
        x^5 - x^4 + x^3 + 4*x^2 - 2*x + 1
    ],
    [
        35653,
        x^5 - 2*x^4 + 2*x^3 - 3*x^2 + x - 3
    ],
    [
        -36867,
        x^5 - 4*x^3 - 2*x^2 + 3*x + 3
    ],
    [
        39917,
        x^5 - x^4 - 2*x^3 + 4*x^2 + 2*x - 3
    ],
    [
        -41091,
        x^5 - x^4 - 2*x^3 + 4*x^2 - 3
    ],
    [
        44357,
        x^5 - x^4 + 3*x^3 + x^2 + x + 2
    ],
    [
        49029,
        x^5 - 2*x^4 - 2*x^3 + 4*x^2 + 3*x - 3
    ],
    [
        -50139,
        x^5 - x^4 - 2*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -57611,
        x^5 - 4*x^3 - 4*x^2 - x + 1
    ],
    [
        -65371,
        x^5 - x^4 - 4*x^3 + 2*x^2 + 2*x + 1
    ]
]
;
sext2D2:=
[
    [
        47081,
        x^6 - x^5 - 3*x^4 + 3*x^3 + 3*x^2 - x - 1
    ],
    [
        61193,
        x^6 - x^5 + x^4 - x^3 - x^2 + x - 1
    ],
    [
        66049,
        x^6 - x^5 - x^4 + x^3 - x^2 - x + 1
    ],
    [
        70153,
        x^6 - 3*x^5 + 5*x^4 - 5*x^3 + 3*x^2 - x - 1
    ],
    [
        72473,
        x^6 - 2*x^5 - 2*x^3 + 5*x^2 - 2*x - 1
    ],
    [
        80089,
        x^6 + x^4 - x^3 - x^2 - 1
    ],
    [
        82793,
        x^6 - x^5 - x^4 + x^3 - x^2 + x + 1
    ],
    [
        85169,
        x^6 - 3*x^4 - 2*x^3 + 6*x^2 - 2*x - 1
    ],
    [
        97865,
        x^6 - 2*x^5 + x^4 + 4*x^3 - 4*x^2 - 4*x - 1
    ],
    [
        98441,
        x^6 - 3*x^5 + 5*x^4 - 5*x^3 + x^2 + x - 1
    ],
    [
        103625,
        x^6 - x^5 + x^4 + x^3 + 2*x + 1
    ],
    [
        111537,
        x^6 - 3*x^5 + 3*x^4 + x^3 - 3*x^2 + 3*x - 1
    ],
    [
        123969,
        x^6 - 4*x^3 - x^2 + 2*x - 1
    ],
    [
        125201,
        x^6 - x^5 - x^4 + x^3 + x^2 + x - 1
    ],
    [
        147625,
        x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        154361,
        x^6 - x^5 - x^4 + 3*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        178273,
        x^6 - x^5 - 4*x^4 + 3*x^3 + 8*x^2 - 4*x - 8
    ],
    [
        190969,
        x^6 - 2*x^5 + 3*x^4 - 2*x^3 - 10*x - 1
    ],
    [
        192233,
        x^6 - x^5 - 3*x^4 + 5*x^3 + x^2 - 3*x + 1
    ],
    [
        192649,
        x^6 - x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        194569,
        x^6 - x^3 - x^2 + x - 1
    ],
    [
        -197559,
        x^6 - 3*x^5 + 9*x^4 - 13*x^3 + 15*x^2 - 6*x + 1
    ],
    [
        200729,
        x^6 - 3*x^5 + 3*x^4 - x^3 - 2*x + 1
    ],
    [
        202057,
        x^6 - x^5 - x^4 + 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -202375,
        x^6 - 2*x^5 - 2*x^4 + 5*x^3 - x^2 - 3*x + 1
    ],
    [
        205937,
        x^6 - x^5 + x^4 - x^3 + x^2 - x - 1
    ],
    [
        209257,
        x^6 - x^5 - x^4 - x^3 + x^2 + 3*x + 1
    ],
    [
        214697,
        x^6 + x^4 - x^3 - 3*x^2 + 1
    ],
    [
        -216783,
        x^6 + x^4 - 7*x^3 + x^2 + 4*x + 1
    ],
    [
        224825,
        x^6 - 2*x^5 - 3*x^4 + 7*x^3 + 6*x^2 - 8*x - 8
    ],
    [
        225073,
        x^6 - 2*x^5 + 3*x^4 - 3*x^3 + x^2 + 2*x - 1
    ],
    [
        230969,
        x^6 - x^5 - 3*x^4 + x^3 + 3*x^2 + 3*x + 1
    ],
    [
        231601,
        x^6 - 3*x^5 + 4*x^4 - x^3 - 4*x^2 - 4*x - 1
    ],
    [
        232897,
        x^6 - 3*x^5 + 7*x^4 - 9*x^3 + 7*x^2 - 3*x - 1
    ],
    [
        233641,
        x^6 - x^5 + x^4 - x^3 + 2*x^2 - 1
    ],
    [
        237089,
        x^6 - x^5 + 3*x^4 - 3*x^3 + 4*x^2 - 4*x + 1
    ],
    [
        237521,
        x^6 - 3*x^5 - x^4 + 7*x^3 + 3*x^2 - 7*x - 5
    ],
    [
        237625,
        x^6 + x^4 - x^3 - x^2 - 3*x - 1
    ],
    [
        242889,
        x^6 - x^5 + 4*x^4 - 2*x^3 + 4*x^2 - x - 1
    ],
    [
        245041,
        x^6 - x^5 - 3*x^4 + x^3 + 5*x^2 - x - 1
    ],
    [
        246857,
        x^6 - 2*x^5 - x^4 + 5*x^3 - x^2 - 4*x + 1
    ],
    [
        252097,
        x^6 - x^5 - 3*x^4 + 3*x^3 + x^2 - x - 1
    ],
    [
        252793,
        x^6 - x^5 - 3*x^4 + 3*x^3 + 2*x^2 - 4*x + 1
    ],
    [
        -255823,
        x^6 - x^5 - x^4 + 3*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        264721,
        x^6 - 2*x^5 - x^4 + 5*x^3 - 3*x^2 - 2*x + 3
    ],
    [
        267145,
        x^6 - 2*x^5 + 3*x^4 - 3*x^3 - 8*x^2 + 12*x - 8
    ],
    [
        267145,
        x^6 - 3*x^5 + 5*x^4 - 5*x^3 + 2*x^2 - 8
    ],
    [
        267425,
        x^6 - x^5 + x^4 - 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        271313,
        x^6 - x^5 + 2*x^4 + 3*x^3 - 2*x^2 + 6*x - 1
    ],
    [
        275137,
        x^6 - x^4 - x^3 - x^2 + 2*x - 1
    ],
    [
        279593,
        x^6 - x^5 - x^4 + x^3 + 2*x^2 - 2*x - 1
    ],
    [
        284561,
        x^6 - 2*x^5 + 2*x^4 - x^3 - x^2 + 3*x - 1
    ],
    [
        285905,
        x^6 - 3*x^5 + 3*x^4 + x^3 - 3*x^2 - x + 1
    ],
    [
        286873,
        x^6 - x^5 - x^4 + 3*x^3 - x^2 - 3*x - 1
    ],
    [
        287993,
        x^6 - x^5 - x^4 + x^3 - 3*x^2 + 3*x - 1
    ],
    [
        300913,
        x^6 - x^5 - x^4 + 3*x^3 - 3*x^2 + x - 1
    ],
    [
        -302375,
        x^6 - x^4 - 3*x^3 - x^2 + 4*x + 1
    ],
    [
        303617,
        x^6 - x^5 - x^4 + 5*x^3 - 7*x^2 + 5*x - 1
    ],
    [
        312073,
        x^6 - x^5 - x^4 + 3*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        316289,
        x^6 + x^4 - 3*x^3 - x^2 - x - 1
    ],
    [
        317761,
        x^6 - 2*x^5 + x^3 - x^2 + 3*x - 1
    ],
    [
        317841,
        x^6 - x^5 + x^4 + x^3 - 5*x^2 + 5*x - 1
    ],
    [
        319129,
        x^6 - x^5 + 3*x^4 - 3*x^3 + x^2 - x - 1
    ],
    [
        321393,
        x^6 - x^5 - x^4 - x^3 + 3*x^2 + x - 1
    ],
    [
        321481,
        x^6 + x^4 - x^3 - x^2 + 2*x + 1
    ],
    [
        -323703,
        x^6 - x^5 - 5*x^4 + 7*x^3 + 7*x^2 - 12*x + 4
    ],
    [
        331769,
        x^6 - x^5 + x^4 + x^3 - 3*x^2 - x + 1
    ],
    [
        332057,
        x^6 - 2*x^5 + 2*x^4 - x^3 - 3*x^2 + 3*x - 1
    ],
    [
        336377,
        x^6 - x^4 - x^3 + x^2 - 2*x + 1
    ],
    [
        339089,
        x^6 - 2*x^5 - 4*x^4 + 8*x^3 + 5*x^2 - 12*x - 7
    ],
    [
        339233,
        x^6 - x^5 - 5*x^4 + 3*x^3 + 11*x^2 - 7*x - 3
    ],
    [
        340625,
        x^6 - 2*x^5 + 5*x^4 - 5*x^3 + 5*x^2 - 2*x - 1
    ],
    [
        342241,
        x^6 - x^3 - x^2 + 3*x - 1
    ],
    [
        342897,
        x^6 - x^5 - x^4 + x^3 - x^2 - x - 1
    ],
    [
        343321,
        x^6 - x^5 - x^4 + 7*x^3 + x^2 - x - 7
    ],
    [
        343321,
        x^6 - 7*x^4 - x^3 + 14*x^2 - 8
    ],
    [
        344081,
        x^6 - x^5 - x^4 - x^3 + 2*x^2 + 2*x - 1
    ],
    [
        -346831,
        x^6 - 2*x^5 - x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -347679,
        x^6 - x^5 - 5*x^4 + 5*x^3 + 8*x^2 - 6*x + 1
    ],
    [
        348625,
        x^6 - 2*x^5 + 5*x^4 - 3*x^3 + 3*x^2 + 2*x - 1
    ],
    [
        352113,
        x^6 - x^5 - x^4 - 3*x^3 + x^2 + 3*x + 1
    ],
    [
        356409,
        x^6 - x^5 + x^4 + x^3 - x^2 - x - 1
    ],
    [
        362297,
        x^6 - x^5 - 4*x^4 + 3*x^3 + 4*x^2 - 10*x - 1
    ],
    [
        376121,
        x^6 - 3*x^5 + 3*x^4 + x^3 - 3*x^2 + x - 1
    ],
    [
        377673,
        x^6 - 3*x^5 + x^4 + x^3 + x^2 + 9*x - 13
    ],
    [
        398801,
        x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 3*x^2 + x - 1
    ],
    [
        -403391,
        x^6 - x^5 + x^4 + x^3 + 4*x^2 - 2*x + 1
    ],
    [
        408553,
        x^6 - x^5 - x^4 + 5*x^3 - 3*x^2 + x - 1
    ],
    [
        413425,
        x^6 + 2*x^4 - x^3 + x^2 - 3*x + 1
    ],
    [
        -414639,
        x^6 - x^5 + x^4 - 3*x^3 + 6*x + 3
    ],
    [
        418961,
        x^6 - 2*x^5 + 4*x^4 - 5*x^3 + 7*x^2 - 5*x + 1
    ],
    [
        -419383,
        x^6 - 2*x^5 + 4*x^4 - 3*x^3 + 5*x^2 - x + 1
    ],
    [
        421329,
        x^6 - 3*x^5 + x^4 + x^3 + x^2 + 3*x + 1
    ],
    [
        423009,
        x^6 - x^4 - 2*x^3 - 3
    ],
    [
        424857,
        x^6 - x^5 - 3*x^4 + x^3 + 5*x^2 + x - 1
    ],
    [
        430153,
        x^6 - 2*x^5 + 3*x^4 - 3*x^3 - x^2 + 2*x - 1
    ],
    [
        431433,
        x^6 - x^5 + 3*x^4 - 3*x^3 - x^2 + 3*x - 1
    ],
    [
        431489,
        x^6 - 2*x^5 - x^4 + 5*x^3 - 4*x^2 + 12*x - 8
    ],
    [
        438953,
        x^6 - x^5 + 3*x^4 - x^3 + x^2 - x - 1
    ],
    [
        439177,
        x^6 - 2*x^5 + x^4 + 6*x^3 - 14*x^2 + 20*x - 11
    ],
    [
        440657,
        x^6 - 3*x^5 - x^4 + 7*x^3 + 3*x^2 - 7*x - 11
    ],
    [
        -441751,
        x^6 - x^5 - 4*x^4 + x^3 + 5*x^2 + 3*x - 1
    ],
    [
        446137,
        x^6 - x^5 + x^4 + x^3 - 3*x^2 + x + 1
    ],
    [
        483937,
        x^6 - 3*x^3 - x^2 + 3*x - 1
    ],
    [
        496097,
        x^6 - x^5 - 3*x^4 + 3*x^3 + 2*x - 1
    ],
    [
        496609,
        x^6 - x^5 + x^4 - 2*x - 1
    ],
    [
        500345,
        x^6 - 2*x^5 - x^4 + 3*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        505625,
        x^6 - 2*x^5 + 4*x^4 - x^3 - x^2 + 3*x + 1
    ],
    [
        505969,
        x^6 - 3*x^5 + 3*x^4 - 2*x^2 - 1
    ],
    [
        510145,
        x^6 - x^5 + x^4 + x^3 - 3*x^2 + x - 1
    ],
    [
        515233,
        x^6 - x^5 - 3*x^4 + 3*x^3 + x^2 + x - 1
    ],
    [
        518625,
        x^6 - x^5 + 3*x^4 + x^3 - 4*x + 1
    ],
    [
        521441,
        x^6 - 2*x^5 + 4*x^4 - 6*x^3 + 5*x^2 - 6*x - 1
    ],
    [
        -527375,
        x^6 - x^5 - 4*x^4 + 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        528433,
        x^6 - x^4 - x^3 - 2*x - 1
    ],
    [
        -532375,
        x^6 - x^5 - 2*x^4 + 2*x^3 - 3*x^2 - 2*x + 4
    ],
    [
        532625,
        x^6 - x^5 - x^4 + 7*x^3 - 11*x^2 + 10*x - 4
    ],
    [
        -542375,
        x^6 - x^5 + x^4 - 5*x^3 - 2*x^2 + 6*x - 1
    ],
    [
        548953,
        x^6 - 2*x^5 + x^3 - 3*x^2 - x + 1
    ],
    [
        -563911,
        x^6 - 3*x^4 - x^3 + 4*x + 1
    ],
    [
        -577375,
        x^6 - x^5 - 3*x^4 + 5*x^3 - 6*x^2 + 6*x - 1
    ],
    [
        -580687,
        x^6 - 2*x^4 - 5*x^3 + 3*x^2 + 2*x - 1
    ],
    [
        597081,
        x^6 - x^5 - x^4 - x^3 + x + 2
    ],
    [
        614705,
        x^6 - x^5 - 2*x^4 + x^3 - 3*x^2 - x + 4
    ],
    [
        631825,
        x^6 - 2*x^5 + 4*x^4 - 4*x^3 + 3*x^2 + x - 1
    ]
]
;
hept2D2:=
[
    [
        -513947,
        x^7 - x^6 + 2*x^4 - 3*x^2 + 3*x - 1
    ],
    [
        -587387,
        x^7 - x^6 - x^5 + x^3 + 2*x - 1
    ],
    [
        -633307,
        x^7 - x^6 + x^5 + x - 1
    ],
    [
        -718147,
        x^7 - 2*x^6 + x^5 - 2*x^4 + 3*x^3 - x^2 - 1
    ],
    [
        -823547,
        x^7 - 2*x^6 + 3*x^5 - 4*x^4 + 3*x^3 - x^2 + 1
    ],
    [
        -832707,
        x^7 - x^6 + x^5 + 2*x^2 - x + 1
    ],
    [
        -848131,
        x^7 - 2*x^6 + 2*x^5 - 3*x^4 + 2*x^3 + x^2 + x - 1
    ],
    [
        -920323,
        x^7 - x^6 + x^4 + x^3 - 2*x^2 + 1
    ],
    [
        -930507,
        x^7 + x^5 - x^4 - x^2 + 1
    ],
    [
        -979987,
        x^7 - 2*x^6 + x^5 - x^3 + x^2 + 1
    ],
    [
        995173,
        x^7 - 3*x^5 - x^4 + 2*x^3 + 3*x^2 - 1
    ],
    [
        -1068107,
        x^7 - 2*x^6 - x^5 + 3*x^4 - x^2 - 1
    ],
    [
        -1073915,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 6*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        1106461,
        x^7 - 2*x^6 + x^5 + 2*x^4 - 3*x^3 + x^2 - 1
    ],
    [
        -1201427,
        x^7 - x^6 + 2*x^4 - 2*x^3 - x^2 + x - 1
    ],
    [
        -1202347,
        x^7 - x^6 - 2*x^5 + 2*x^4 + 2*x^3 - x^2 - x - 1
    ],
    [
        1247021,
        x^7 - x^4 + 3*x^2 - x - 1
    ],
    [
        1270429,
        x^7 - 3*x^5 - x^4 + 2*x^3 + x^2 + 1
    ],
    [
        -1290467,
        x^7 - x^4 - x^3 + 2*x^2 + x - 1
    ],
    [
        -1302347,
        x^7 - x^6 - 2*x^4 + 2*x^3 + x^2 + x - 1
    ],
    [
        1313629,
        x^7 - 2*x^5 - x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        -1348667,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 4*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -1360451,
        x^7 - x^6 + 2*x^5 - x^4 + x^3 - 1
    ],
    [
        -1379171,
        x^7 - x^6 - x^5 - 2*x^2 + 3*x - 1
    ],
    [
        -1395283,
        x^7 - 3*x^6 + x^5 + 4*x^4 - 2*x^3 - 2*x^2 + x - 1
    ],
    [
        -1411595,
        x^7 - x^5 - x^4 + x^2 + 1
    ],
    [
        1441477,
        x^7 - x^6 + x^5 + x^4 - 3*x^3 + 2*x^2 + x - 1
    ],
    [
        -1464131,
        x^7 - 2*x^6 + 2*x^5 + x^4 - 5*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        1464469,
        x^7 - x^6 + 4*x^4 - 4*x^3 - x^2 + 3*x - 1
    ],
    [
        -1480427,
        x^7 - x^6 + 2*x^5 + x^4 - x^3 + 3*x^2 + x - 1
    ],
    [
        -1480739,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 - 2*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -1491739,
        x^7 - x^6 - x^3 - 2*x^2 - 1
    ],
    [
        -1500131,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 4*x^3 - x + 1
    ],
    [
        -1523539,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 7*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        1530181,
        x^7 - x^6 - 2*x^5 + 3*x^4 + x^3 - 3*x^2 - x + 1
    ],
    [
        -1575731,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 2*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -1589531,
        x^7 - 2*x^6 + 2*x^5 - 2*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -1672499,
        x^7 - 3*x^6 + 4*x^5 - 5*x^4 + 5*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -1683307,
        x^7 - x^6 - x^5 + 2*x^2 + 3*x + 1
    ],
    [
        -1693067,
        x^7 - x^6 + x^5 - 4*x^4 + 3*x^3 - 1
    ],
    [
        1713053,
        x^7 - x^6 + x^4 + x^3 - 2*x - 1
    ],
    [
        -1713787,
        x^7 - x^6 + x^5 + 2*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -1737731,
        x^7 - x^6 + x^5 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -1738843,
        x^7 - x^6 - 2*x^5 + 3*x^4 - x^3 - 3*x^2 + x - 1
    ],
    [
        1762949,
        x^7 - 3*x^5 - x^4 + 4*x^3 - x^2 - 2*x + 1
    ],
    [
        -1773731,
        x^7 - x^6 + 3*x^5 - 3*x^4 + 3*x^3 - 2*x^2 - x + 1
    ],
    [
        1797613,
        x^7 - x^6 + x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        -1828979,
        x^7 - 2*x^6 + 2*x^5 + x^4 - x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -1830067,
        x^7 - x^6 + x^4 - x^3 + 2*x - 1
    ],
    [
        -1848227,
        x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 2*x^3 - x^2 + x - 1
    ],
    [
        -1856851,
        x^7 - x^6 + 2*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -1878947,
        x^7 - 2*x^6 + 2*x^5 - 3*x^4 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -1901947,
        x^7 + x^5 - x^4 + 2*x^3 - x^2 - 1
    ],
    [
        1910341,
        x^7 - x^6 - 2*x^5 + 3*x^4 + x^3 - 4*x^2 + 1
    ],
    [
        -1940051,
        x^7 - x^6 - x^4 + 3*x^3 - 1
    ],
    [
        -1950307,
        x^7 - x^6 - 2*x^4 + x^3 + x^2 + 1
    ],
    [
        -1993931,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 6*x^3 - 4*x^2 + x + 1
    ],
    [
        1995221,
        x^7 - 2*x^6 + 3*x^5 - 3*x^3 + 3*x^2 - 1
    ],
    [
        -2001931,
        x^7 - x^6 + x^4 + x^3 - 2*x + 1
    ],
    [
        -2093243,
        x^7 + x^5 - 2*x^4 + x^3 - 3*x^2 - 1
    ],
    [
        2113949,
        x^7 - 3*x^5 - 2*x^4 + 5*x^3 + 3*x^2 - 2*x - 1
    ],
    [
        2163613,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -2185939,
        x^7 - x^6 + x^5 + x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -2186947,
        x^7 - x^6 + x^5 - x - 1
    ],
    [
        -2213251,
        x^7 - 2*x^6 - x^5 + 3*x^4 - 3*x^2 + 4*x - 1
    ],
    [
        2216077,
        x^7 - 3*x^5 + 4*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -2252939,
        x^7 - 2*x^6 + 2*x^4 - 2*x^3 + x^2 + 2*x - 1
    ],
    [
        -2273867,
        x^7 - 3*x^5 + 5*x^3 - x^2 - 2*x + 1
    ],
    [
        -2309707,
        x^7 + 2*x^5 - 3*x^4 + 2*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -2314035,
        x^7 - 2*x^5 - x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        2339101,
        x^7 + x^5 - 3*x^4 - 2*x^3 + 4*x^2 + x - 1
    ],
    [
        -2344443,
        x^7 - 2*x^6 + 3*x^4 + x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -2377747,
        x^7 - x^6 - x^5 + 2*x^2 + x - 1
    ],
    [
        -2418971,
        x^7 - x^6 + x^5 - x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -2432179,
        x^7 - 3*x^6 + 3*x^5 - x^3 - 2*x + 3
    ],
    [
        -2437459,
        x^7 - x^6 - x^5 + 2*x^4 + 3*x^3 - 2*x^2 - 2*x - 1
    ],
    [
        -2438867,
        x^7 - 3*x^6 + 4*x^5 - 4*x^4 + 4*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -2449627,
        x^7 - x^6 - 3*x^4 + 3*x^3 + 2*x - 1
    ],
    [
        -2452531,
        x^7 + 3*x^5 - x^4 + 2*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -2469691,
        x^7 - x^6 - x^5 + 2*x^3 - x + 1
    ],
    [
        -2473115,
        x^7 - 3*x^6 + 3*x^5 - 2*x^4 + 2*x^2 - x - 1
    ],
    [
        2474621,
        x^7 - 2*x^6 + 2*x^5 - 2*x^3 + 3*x^2 - 1
    ],
    [
        2481653,
        x^7 - x^6 + 2*x^4 - 2*x^3 - 3*x^2 + x + 1
    ],
    [
        -2525995,
        x^7 + x^5 - 2*x^4 - 3*x^3 + 3*x^2 + 4*x + 1
    ],
    [
        2570525,
        x^7 - x^6 + 2*x^5 + 2*x^4 - 2*x^3 + 3*x^2 + x - 1
    ],
    [
        -2599411,
        x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 2*x^3 - 3*x^2 + 3*x + 1
    ],
    [
        2625861,
        x^7 - 2*x^6 + x^5 + x^4 - 2*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        2627557,
        x^7 - x^6 + 2*x^4 - x^3 - 3*x^2 + 1
    ],
    [
        2633437,
        x^7 - 3*x^5 - 2*x^4 + 4*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2641813,
        x^7 - x^6 - 3*x^4 + x^3 + 2*x + 1
    ],
    [
        -2663467,
        x^7 - 2*x^6 + x^5 + x^4 - 2*x^3 + x^2 + 1
    ],
    [
        2663973,
        x^7 - x^6 - 2*x^5 + 4*x^4 - 3*x^2 + x - 1
    ],
    [
        -2733291,
        x^7 - 2*x^6 + 2*x^5 + x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -2738451,
        x^7 - 2*x^6 - 2*x^5 + 5*x^4 - x^3 - 4*x^2 + 3*x - 1
    ],
    [
        2759189,
        x^7 - 2*x^6 + 3*x^4 - 2*x^3 + x^2 - 3*x + 1
    ],
    [
        -2770643,
        x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 4*x^3 + x^2 + 3*x - 1
    ],
    [
        2777693,
        x^7 - 2*x^6 - x^5 + 5*x^4 - 5*x^2 + 1
    ],
    [
        -2813555,
        x^7 + 3*x^5 - 2*x^4 + 5*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        2868749,
        x^7 - x^6 + 2*x^4 - x^3 + x^2 - 1
    ],
    [
        -2926339,
        x^7 - x^6 - x^4 + 5*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        2956661,
        x^7 - x^6 - 2*x^5 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        2968069,
        x^7 - 2*x^5 - 3*x^4 + 3*x^3 + 4*x^2 - x - 1
    ],
    [
        -2981483,
        x^7 - x^6 + 2*x^5 - 2*x^4 + 4*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -2996715,
        x^7 - x^6 - x^5 + 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -3010939,
        x^7 - x^6 + x^5 - 2*x^2 + 3*x - 1
    ],
    [
        -3016187,
        x^7 - x^6 - 2*x^5 + 2*x^4 - 3*x^2 + 3*x - 1
    ],
    [
        -3040243,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        -3044723,
        x^7 - x^6 + 2*x^5 + x^4 + x^3 + 2*x + 1
    ],
    [
        -3055499,
        x^7 + x^5 - 2*x^2 + 1
    ],
    [
        -3069019,
        x^7 - x^5 - x^3 - x^2 + 2*x + 1
    ],
    [
        -3073507,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 + x^2 + x - 1
    ],
    [
        -3078563,
        x^7 - x^6 - x^4 + 2*x^3 + x^2 + x + 1
    ],
    [
        -3081499,
        x^7 - 3*x^6 + 4*x^5 - 4*x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        -3087947,
        x^7 - 2*x^6 + x^5 - x^4 + 3*x^2 - 1
    ],
    [
        -3091747,
        x^7 - x^6 - x^5 + 4*x^4 - 6*x^2 + 5*x - 1
    ],
    [
        3134213,
        x^7 - x^6 - x^5 + x^3 + 2*x^2 - 4*x + 1
    ],
    [
        -3148347,
        x^7 - 3*x^6 + 6*x^5 - 9*x^4 + 11*x^3 - 10*x^2 + 6*x - 3
    ],
    [
        3152821,
        x^7 - x^6 + x^4 - x^3 + 2*x^2 - 1
    ],
    [
        -3163307,
        x^7 + x^5 - 2*x^4 - x^3 - 3*x^2 - 2*x - 1
    ],
    [
        -3176659,
        x^7 - x^6 - x^4 + x^3 + x^2 - x + 1
    ],
    [
        3192613,
        x^7 + 2*x^5 - x^4 + 2*x^3 - 3*x^2 - x + 1
    ],
    [
        -3192939,
        x^7 - x^6 - x^5 + 2*x^2 - x + 1
    ],
    [
        -3202163,
        x^7 - x^6 + x^5 - 4*x^4 - 2*x^2 - 2*x - 1
    ],
    [
        -3209651,
        x^7 - 3*x^6 + 3*x^5 - 3*x^4 + 5*x^3 - 2*x^2 - x - 1
    ],
    [
        -3210931,
        x^7 - x^6 - 2*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -3211843,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 - x^3 + x^2 + 1
    ],
    [
        -3214419,
        x^7 - x^6 + 2*x^5 + x^4 + 2*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        -3220147,
        x^7 + x^5 - 3*x^4 - x^2 + 2*x - 1
    ],
    [
        -3225683,
        x^7 - x^6 + x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -3229739,
        x^7 - 2*x^6 + 3*x^5 - 4*x^4 + 5*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        -3233435,
        x^7 - x^6 + 2*x^4 - 4*x^3 + x^2 + x + 1
    ],
    [
        -3251147,
        x^7 - x^6 - 2*x^5 + 2*x^4 + 2*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -3260531,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 + 3*x^2 - 3*x + 1
    ],
    [
        -3264491,
        x^7 - 2*x^6 + 3*x^5 - 5*x^4 + 6*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        3272533,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 2*x^2 - 3*x + 1
    ],
    [
        3288277,
        x^7 - x^6 - x^5 + 2*x^4 - x - 1
    ],
    [
        3301589,
        x^7 - x^6 + 2*x^4 - 5*x^2 + x + 1
    ],
    [
        -3344307,
        x^7 - 3*x^5 - 2*x^4 - x^3 + x^2 + 2*x - 1
    ],
    [
        -3355667,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 - x^2 + x + 1
    ],
    [
        -3383131,
        x^7 - 3*x^5 - x^4 + 4*x^3 + x^2 - 2*x + 1
    ],
    [
        -3390171,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 4*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        3394493,
        x^7 - x^4 - 3*x^2 + x + 1
    ],
    [
        -3394851,
        x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 2*x^3 + x^2 + 1
    ],
    [
        3402613,
        x^7 - x^6 + 3*x^5 - x^3 - 2*x + 1
    ],
    [
        3405373,
        x^7 - 2*x^6 - x^5 + 2*x^4 + x^3 + x^2 - 2*x - 1
    ],
    [
        -3408123,
        x^7 - x^6 + 3*x^4 + x^3 + x^2 + 3*x + 1
    ],
    [
        -3425299,
        x^7 + x^5 - 2*x^4 - 3*x^3 - 5*x^2 - 4*x - 1
    ],
    [
        -3426451,
        x^7 - x^6 + x^5 - 2*x^4 + 4*x^3 + 2*x^2 + 2*x + 1
    ],
    [
        -3427427,
        x^7 - 3*x^4 - x^3 - 2*x^2 - 3*x - 1
    ],
    [
        3448349,
        x^7 - 4*x^5 - 2*x^4 + 4*x^3 + 3*x^2 - 1
    ],
    [
        -3457123,
        x^7 - 2*x^6 + x^4 + x^3 - 2*x^2 + x - 1
    ],
    [
        -3459827,
        x^7 - 3*x^6 + 6*x^5 - 9*x^4 + 9*x^3 - 4*x^2 + 1
    ],
    [
        -3483443,
        x^7 - 2*x^6 + x^5 + x^3 + x^2 - 2*x + 1
    ],
    [
        3487141,
        x^7 - 2*x^6 - x^5 + 6*x^4 - 5*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        -3488059,
        x^7 - 2*x^6 + 3*x^4 - 3*x^2 + x + 3
    ],
    [
        3507373,
        x^7 - 2*x^6 - x^5 + x^4 + 4*x^3 + x^2 - 4*x - 1
    ],
    [
        3512749,
        x^7 - 3*x^4 - 3*x^3 - 2*x^2 - x + 1
    ],
    [
        -3513667,
        x^7 + 3*x^5 - x^4 + 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -3518747,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 3*x^3 - 2*x^2 + x + 1
    ],
    [
        3547429,
        x^7 - 3*x^6 + x^5 + 4*x^4 - 2*x^3 - 2*x^2 - x + 1
    ],
    [
        3555925,
        x^7 - x^6 + 2*x^5 - 4*x^4 + 2*x^3 + x^2 - 3*x + 1
    ],
    [
        3556117,
        x^7 - 3*x^6 + 3*x^5 - 3*x^4 + 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -3571459,
        x^7 - 3*x^6 + 4*x^5 - 3*x^4 + 3*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -3593803,
        x^7 - 2*x^6 + 3*x^5 - 5*x^4 + 4*x^3 - 2*x^2 + x - 1
    ],
    [
        3596893,
        x^7 - x^5 - x^4 + 3*x^2 - 1
    ],
    [
        -3603587,
        x^7 - 3*x^6 + 2*x^5 + x^4 - x^3 - 2*x^2 + 4*x - 1
    ],
    [
        3618757,
        x^7 - 2*x^6 + x^5 + 2*x^4 - 4*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        -3630339,
        x^7 - x^6 + 3*x^4 - x^3 + 2*x - 1
    ],
    [
        3634661,
        x^7 - x^6 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        -3639611,
        x^7 - 2*x^6 + x^5 - 2*x^4 + 3*x^3 + x^2 - 2*x - 1
    ],
    [
        -3642571,
        x^7 - 2*x^6 + x^4 - x^3 + 2*x^2 + 3*x + 1
    ],
    [
        -3655187,
        x^7 - 2*x^6 + 2*x^5 - x^4 - x^3 + x + 1
    ],
    [
        3665437,
        x^7 - 3*x^6 + 4*x^5 - 4*x^4 + 2*x^3 - x^2 - x + 1
    ],
    [
        -3679451,
        x^7 - x^6 + 3*x^4 - x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -3684859,
        x^7 - 2*x^6 - x^5 + 5*x^4 - 2*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        3692653,
        x^7 - 3*x^6 + x^5 + 4*x^4 - 4*x^3 + x^2 + x - 2
    ],
    [
        3694133,
        x^7 - 2*x^5 - x^4 - 2*x^3 + 5*x^2 - x + 1
    ],
    [
        3728533,
        x^7 - x^6 - x^5 - 4*x^3 + 3*x + 1
    ],
    [
        3745909,
        x^7 - x^6 + x^5 - x^4 + x^3 + 4*x^2 - 1
    ],
    [
        -3746979,
        x^7 - 3*x^6 + 4*x^5 - 3*x^4 + x^3 + 4*x^2 - 4*x + 1
    ],
    [
        -3748315,
        x^7 - x^6 + 5*x^5 - 2*x^4 + 6*x^3 + x + 1
    ],
    [
        -3765251,
        x^7 - x^6 + x^5 + 4*x^3 + 2*x + 1
    ],
    [
        -3770675,
        x^7 - 2*x^6 + 4*x^5 - 6*x^4 + 6*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        -3773891,
        x^7 - 2*x^6 + 2*x^4 - 3*x^2 + 2*x - 1
    ],
    [
        -3777491,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 - x^3 + 3*x^2 - 1
    ],
    [
        3794389,
        x^7 + x^5 - x^4 - 2*x^3 - x^2 + 1
    ],
    [
        -3800035,
        x^7 - 2*x^6 + 2*x^5 - 3*x^4 + 5*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -3803139,
        x^7 - x^6 + 2*x^5 - 2*x^4 - 2*x^3 - x^2 + 3*x - 1
    ],
    [
        -3803843,
        x^7 - 2*x^6 + 2*x^5 - 3*x^4 + 5*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        3811309,
        x^7 - x^6 - 3*x^5 + 2*x^4 + 2*x^3 - 2*x^2 + x + 1
    ],
    [
        3822149,
        x^7 - x^6 + 4*x^4 + x^2 + 3*x + 1
    ],
    [
        -3852187,
        x^7 - 2*x^6 - x^5 + 5*x^3 + x^2 - 3*x - 2
    ],
    [
        -3859475,
        x^7 - 3*x^6 + 5*x^5 - 6*x^4 + 3*x^3 - 2*x^2 + 3*x - 2
    ],
    [
        -3861659,
        x^7 - x^5 - 3*x^4 + 2*x^3 + 2*x^2 + x + 1
    ],
    [
        -3891187,
        x^7 - x^6 + x^5 - 2*x^4 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        3899261,
        x^7 - 3*x^6 + 2*x^5 + x^4 - 3*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        -3902179,
        x^7 + 2*x^5 - 3*x^4 + 3*x^3 - 4*x^2 + x - 1
    ],
    [
        3918373,
        x^7 - 3*x^6 + x^5 + 2*x^4 + 2*x^3 - 2*x^2 - 3*x + 1
    ],
    [
        -3934411,
        x^7 - x^6 - x^4 + x^3 - x^2 + x + 1
    ],
    [
        3939653,
        x^7 + x^5 - 4*x^4 - 2*x^3 - 5*x^2 + 1
    ],
    [
        3943757,
        x^7 - 2*x^6 - x^5 + 6*x^4 - x^3 - 5*x^2 + 1
    ],
    [
        -3948843,
        x^7 - 3*x^6 + 7*x^5 - 8*x^4 + 6*x^3 - x + 1
    ],
    [
        -3965123,
        x^7 - x^6 - 3*x^5 + 2*x^4 + 5*x^3 - 2*x^2 - 4*x + 3
    ],
    [
        -3966427,
        x^7 - x^6 - x^5 + x^4 + x^3 + x - 1
    ],
    [
        -3976499,
        x^7 - x^6 - x^4 + 3*x^3 - x^2 + x - 1
    ],
    [
        -3984795,
        x^7 - x^4 - x^3 + x - 1
    ],
    [
        -3995899,
        x^7 - 3*x^6 + 4*x^5 - 2*x^4 + x^2 - x - 1
    ],
    [
        -4001579,
        x^7 - x^6 + 2*x^5 + 3*x^4 - x^3 + 4*x^2 + 4*x + 1
    ],
    [
        4004629,
        x^7 - 3*x^6 + 2*x^5 + 4*x^3 - 6*x^2 - x + 2
    ],
    [
        4012597,
        x^7 - x^6 - 2*x^5 + 2*x^4 + x^2 + x - 1
    ],
    [
        4024613,
        x^7 - x^6 - 2*x^5 + 7*x^4 - 7*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        4025221,
        x^7 - 3*x^6 + 2*x^5 + 5*x^4 - 7*x^3 + 4*x - 1
    ],
    [
        4026229,
        x^7 - x^6 - 2*x^5 + 2*x^3 + x^2 - x + 1
    ],
    [
        -4027027,
        x^7 - x^6 + 2*x^4 - 2*x^3 - x^2 + x + 1
    ],
    [
        4029237,
        x^7 - x^6 - x^4 - 3*x^3 + 3*x^2 - 2*x + 4
    ],
    [
        -4048771,
        x^7 - x^6 + 2*x^4 - x^3 - x^2 - 1
    ],
    [
        -4055491,
        x^7 + x^5 - 4*x^2 + 4*x - 1
    ],
    [
        -4065203,
        x^7 - 2*x^6 + 2*x^5 - x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        4076837,
        x^7 - 3*x^5 - 3*x^4 + 2*x^3 + 5*x^2 + 2*x - 1
    ],
    [
        -4092163,
        x^7 - x^6 - x^5 + 2*x^4 - 2*x^2 + x - 1
    ],
    [
        -4117083,
        x^7 - 2*x^6 + 3*x^5 - 3*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        4126309,
        x^7 - x^6 - 2*x^5 + 6*x^4 - 2*x^3 - 3*x^2 + 2*x + 1
    ],
    [
        4145677,
        x^7 - 2*x^6 + x^5 - x^3 + 3*x^2 - 1
    ],
    [
        -4158499,
        x^7 - x^6 - x^5 + 3*x^4 + x^3 - 6*x^2 + 3*x - 1
    ],
    [
        -4163931,
        x^7 - 2*x^6 + 4*x^5 - 3*x^4 + 3*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        4178269,
        x^7 - x^6 + x^5 - 4*x^4 + 2*x^3 - 2*x^2 - 4*x - 1
    ],
    [
        -4190651,
        x^7 - 2*x^6 - x^5 + 2*x^4 + 2*x^3 - 2*x + 1
    ],
    [
        -4192747,
        x^7 + 4*x^5 - x^4 + 4*x^3 - 2*x^2 - x - 1
    ],
    [
        -4201187,
        x^7 - 2*x^6 - x^5 + 4*x^4 - 2*x^3 + 1
    ],
    [
        -4215739,
        x^7 - 2*x^6 + x^5 + 2*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        -4234987,
        x^7 - 2*x^6 + 2*x^5 - 3*x^4 + 7*x^3 - 8*x^2 + 5*x - 1
    ],
    [
        4247381,
        x^7 - 3*x^5 - x^4 + 2*x^3 + 4*x^2 + x - 3
    ],
    [
        4258141,
        x^7 - x^6 + 4*x^5 - 3*x^4 + 3*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        -4275251,
        x^7 - 3*x^6 + 6*x^5 - 9*x^4 + 11*x^3 - 10*x^2 + 6*x - 1
    ],
    [
        -4322851,
        x^7 - 2*x^6 + 5*x^5 - 6*x^4 + 7*x^3 - 7*x^2 + 4*x - 3
    ],
    [
        4329461,
        x^7 - 3*x^6 + 5*x^4 - 3*x^3 - x^2 + 3*x - 1
    ],
    [
        4329749,
        x^7 - 2*x^6 + 5*x^4 - 3*x^3 - 4*x^2 + x + 1
    ],
    [
        4374101,
        x^7 - 2*x^6 + 3*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        4389149,
        x^7 - x^6 - 3*x^5 + 4*x^3 - 3*x - 1
    ],
    [
        -4409243,
        x^7 - 2*x^6 + x^5 - 3*x^4 + 8*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        4438829,
        x^7 - 2*x^6 + x^5 + 2*x^4 - 5*x^3 + x^2 + 2*x - 1
    ],
    [
        -4440211,
        x^7 - 3*x^6 + 5*x^5 - 4*x^4 - x^3 + 4*x^2 - x - 2
    ],
    [
        4442101,
        x^7 - 2*x^6 - x^5 + 3*x^4 - 2*x^3 - x^2 + 2*x + 1
    ],
    [
        -4442267,
        x^7 - x^6 + x^5 - 3*x^4 + 5*x^3 - 3*x - 1
    ],
    [
        -4452635,
        x^7 - x^6 + x^4 + x^3 - x^2 + x - 1
    ],
    [
        4489997,
        x^7 - x^6 + 4*x^4 - 7*x^3 + 9*x^2 - 6*x + 1
    ],
    [
        -4521563,
        x^7 - 2*x^6 + x^5 - 2*x^4 + 4*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        4574917,
        x^7 - 3*x^6 + 2*x^5 + 4*x^4 - 7*x^3 + x^2 + 4*x - 1
    ],
    [
        4579917,
        x^7 - 4*x^5 - x^4 + 3*x^3 + 2*x^2 + x + 1
    ],
    [
        -4587875,
        x^7 + x^5 - 2*x^4 + 2*x^3 + 4*x^2 + 2*x - 1
    ],
    [
        -4587955,
        x^7 - 3*x^6 + 3*x^5 + x^4 - 3*x^3 + 3*x + 1
    ],
    [
        -4590523,
        x^7 - x^6 - 2*x^5 - x^4 + x^3 + 4*x^2 + 4*x + 1
    ],
    [
        -4599395,
        x^7 - x^6 + 4*x^5 - 4*x^4 + 5*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        4605829,
        x^7 - x^6 - 3*x^5 + 4*x^4 + 4*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        4664053,
        x^7 - 3*x^6 + x^5 + x^4 + 3*x^3 - 3*x + 1
    ],
    [
        -4689011,
        x^7 - 2*x^6 + 2*x^5 + x^4 - 2*x^3 + 3*x + 1
    ],
    [
        4694213,
        x^7 - 2*x^5 - x^4 - 2*x^3 - 3*x^2 - x + 1
    ],
    [
        -4727227,
        x^7 - x^6 - 3*x^5 + 6*x^3 + x^2 - 3*x - 2
    ],
    [
        4743317,
        x^7 - x^6 - 3*x^5 + 6*x^4 - 6*x^2 + 3*x + 1
    ],
    [
        4757269,
        x^7 - 2*x^6 + x^5 + x^4 - 4*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        4790333,
        x^7 - 3*x^6 + 4*x^5 - 3*x^4 + x^3 - 2*x + 1
    ],
    [
        4793893,
        x^7 - 2*x^6 + x^4 - 3*x^3 + 3*x + 1
    ],
    [
        4815677,
        x^7 - x^6 - x^5 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        4817653,
        x^7 - x^5 - 2*x^4 + x^3 - 4*x^2 + 2*x + 1
    ],
    [
        4828853,
        x^7 - 2*x^4 - x^2 + 1
    ],
    [
        -4830651,
        x^7 - x^5 - x^4 + 4*x^3 + x^2 - 3*x + 2
    ],
    [
        -4841083,
        x^7 - 2*x^6 - 2*x^5 + 5*x^4 + x^3 - 4*x^2 + x - 1
    ],
    [
        4865781,
        x^7 - x^6 - x^5 - 2*x^4 + 4*x^3 - 2*x^2 + x + 1
    ],
    [
        -4871491,
        x^7 - 2*x^6 + 2*x^5 - x^4 + x^3 - 2*x^2 + x + 1
    ],
    [
        -4874459,
        x^7 - x^6 + 5*x^5 - 4*x^4 + 6*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        4880269,
        x^7 - 2*x^6 + x^5 - 4*x^4 + 2*x^3 + 2*x + 1
    ],
    [
        -4885075,
        x^7 - 2*x^6 + 2*x^5 - x^4 - x^3 + 3*x - 1
    ],
    [
        -4911851,
        x^7 + x^5 - 2*x^4 + 4*x^3 - 4*x^2 + x + 1
    ],
    [
        -4926211,
        x^7 - x^6 - 2*x^5 + 2*x^4 + 2*x^3 + x^2 - 3*x + 1
    ],
    [
        -4947491,
        x^7 - 2*x^6 + 3*x^5 - x^3 + x^2 + 2*x + 1
    ],
    [
        4952197,
        x^7 - 3*x^6 + 2*x^5 - x^4 + 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -4952891,
        x^7 - 3*x^6 + 3*x^5 - 4*x^3 + 3*x^2 + x - 2
    ],
    [
        -4983227,
        x^7 + 5*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -4995491,
        x^7 - 2*x^6 + 2*x^5 - x^4 + 2*x^2 + x + 1
    ],
    [
        4997053,
        x^7 - 2*x^6 + 3*x^5 - x^4 + x^2 - 2*x - 1
    ],
    [
        -5008603,
        x^7 - 2*x^6 + 2*x^5 - 2*x^3 + x^2 + 2*x - 1
    ],
    [
        -5025907,
        x^7 - x^6 - 4*x^5 + 3*x^4 + 3*x^3 - 3*x^2 + x + 1
    ],
    [
        5053733,
        x^7 - x^6 - 2*x^5 + x^4 - x^3 + 2*x + 1
    ],
    [
        5078701,
        x^7 - x^6 + x^5 + 2*x^4 - x^3 - 2*x - 1
    ],
    [
        5088477,
        x^7 - x^4 - 3*x^3 - 2*x^2 + x + 1
    ],
    [
        5108501,
        x^7 - x^6 - x^5 + 2*x^4 - 4*x^3 - 2*x^2 + x - 1
    ],
    [
        5127301,
        x^7 - x^6 + x^5 + 2*x^2 - x - 1
    ],
    [
        -5173211,
        x^7 - 3*x^4 - x^3 + x^2 + 3*x + 1
    ],
    [
        5194429,
        x^7 - x^6 + x^5 - 2*x^4 - 6*x^3 + 4*x^2 + 5*x + 1
    ],
    [
        -5229883,
        x^7 - x^6 + 3*x^5 - 2*x^4 + 5*x^3 + x^2 - 2*x + 1
    ],
    [
        5251493,
        x^7 - 3*x^6 + 6*x^5 - 6*x^4 + 3*x^3 + 3*x^2 - 4*x + 1
    ],
    [
        5300413,
        x^7 - 4*x^5 - x^4 + 7*x^3 + 2*x^2 - 3*x - 1
    ],
    [
        -5337291,
        x^7 - x^6 + 2*x^5 - 3*x^4 + 3*x^3 - 6*x^2 + x - 1
    ],
    [
        -5373411,
        x^7 - 2*x^6 + x^5 - x^4 - 2*x^3 + x^2 + 3*x - 3
    ],
    [
        5403757,
        x^7 - x^6 + 3*x^5 - x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        5431997,
        x^7 - 2*x^6 + 3*x^5 - 2*x^4 - x^3 + x^2 - 2*x + 1
    ],
    [
        5472565,
        x^7 - x^6 + 3*x^4 - x^3 + x^2 - 3*x + 1
    ],
    [
        5505069,
        x^7 - x^6 - 2*x^5 + x^4 - 3*x^3 + 5*x^2 - x - 1
    ],
    [
        5514973,
        x^7 - 2*x^6 + 4*x^5 - 5*x^4 + 2*x^3 - 3*x^2 + x + 1
    ],
    [
        5546701,
        x^7 - x^6 - 2*x^5 + x^4 - x^3 + 4*x^2 - 1
    ],
    [
        5551013,
        x^7 - 2*x^6 + x^5 + x^3 - 4*x^2 + 1
    ],
    [
        5575429,
        x^7 - x^6 + 3*x^5 - 3*x^4 + x^3 - 2*x^2 - x + 1
    ],
    [
        5605013,
        x^7 - x^6 - 4*x^5 + 2*x^4 + 6*x^3 + x^2 - 5*x - 1
    ],
    [
        -5641147,
        x^7 - 2*x^6 - 2*x^5 + 6*x^4 + 2*x^3 - 9*x^2 + 2*x + 3
    ],
    [
        5654893,
        x^7 - x^6 - 2*x^5 + 3*x^3 + 3*x^2 - 3*x - 2
    ],
    [
        5672053,
        x^7 - 2*x^6 - x^5 + 5*x^4 - 2*x^3 - 6*x^2 + 5*x - 1
    ],
    [
        5682669,
        x^7 - 3*x^6 + 3*x^5 + 2*x^4 - 6*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        5693293,
        x^7 - 2*x^6 + 4*x^5 - x^4 + 4*x^2 - x - 1
    ],
    [
        5708693,
        x^7 - x^6 - 2*x^5 + 5*x^4 - x^3 - 4*x^2 + 2*x + 1
    ],
    [
        5744269,
        x^7 - x^6 - 4*x^5 + 2*x^4 + 5*x^3 + x^2 - 3*x - 2
    ],
    [
        5772133,
        x^7 - x^5 - 2*x^3 - 4*x - 1
    ],
    [
        5783053,
        x^7 - 2*x^6 - x^5 + 4*x^4 - 4*x^3 - 2*x^2 + 4*x - 1
    ],
    [
        5792221,
        x^7 - 2*x^6 + 3*x^5 - 4*x^2 + 1
    ],
    [
        5807269,
        x^7 - 3*x^6 + 6*x^5 - 10*x^4 + 10*x^3 - 11*x^2 + 7*x - 1
    ],
    [
        5833189,
        x^7 - x^6 - 2*x^5 + 2*x^4 - x^3 + x^2 + 2*x - 1
    ],
    [
        5836349,
        x^7 - 2*x^6 - x^5 + 2*x^3 + 4*x^2 + x - 1
    ],
    [
        5852933,
        x^7 - 3*x^6 + 4*x^5 - 7*x^4 + 7*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        5853293,
        x^7 - 2*x^6 + 2*x^5 - x^4 - 3*x^3 + x^2 - x - 1
    ],
    [
        5863237,
        x^7 - 3*x^6 + x^5 + x^4 + 3*x^3 - 4*x^2 - x + 1
    ],
    [
        5874133,
        x^7 - 2*x^6 - x^5 + 7*x^4 - 4*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        5883789,
        x^7 - 2*x^6 + 3*x^4 + x^3 - 2*x^2 - 3*x - 1
    ],
    [
        5959421,
        x^7 - 2*x^6 + x^4 - x^3 + 2*x^2 - x - 1
    ],
    [
        6019701,
        x^7 - 3*x^6 + 4*x^5 - 5*x^3 + 5*x^2 - 3
    ],
    [
        6030821,
        x^7 - x^6 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -6062995,
        x^7 - 2*x^6 + x^5 - 4*x^4 + 5*x^3 - x^2 + x - 2
    ],
    [
        6432509,
        x^7 - 3*x^6 + 2*x^5 + 2*x^4 - 2*x^3 - 3*x^2 + x + 1
    ],
    [
        6696493,
        x^7 - 2*x^6 + x^5 + x^4 - 2*x^3 + 2*x^2 - 4*x - 1
    ],
    [
        6706261,
        x^7 - x^6 - 2*x^4 - x^3 + x^2 + 2*x - 1
    ],
    [
        6719957,
        x^7 - x^6 + 2*x^4 + 3*x^3 + 3*x^2 - 2*x - 1
    ],
    [
        6802949,
        x^7 - 2*x^6 + x^5 - x^4 + 2*x^2 - 3*x + 1
    ],
    [
        -6854219,
        x^7 - 3*x^6 + 3*x^4 + 3*x^3 - x^2 - 3*x + 1
    ]
]
;
oct2D2:=
[
    [
        -4690927,
        x^8 - x^7 - x^6 + 2*x^5 + x^4 - 2*x^3 + 2*x - 1
    ],
    [
        -5149367,
        x^8 - x^6 - x^5 - x^3 + x^2 + x - 1
    ],
    [
        -5286727,
        x^8 - x^7 - x^6 + 2*x^5 - x^4 - 2*x^3 + 2*x^2 - 1
    ],
    [
        -5369375,
        x^8 - 2*x^7 + 2*x^6 - 4*x^3 + 5*x^2 - 4*x + 1
    ],
    [
        -7245127,
        x^8 - 2*x^7 + 2*x^6 - 3*x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        -7473511,
        x^8 - x^7 + x^6 - x^5 - 2*x^4 + x^3 - x^2 + 2*x + 1
    ],
    [
        -7959607,
        x^8 - 2*x^7 + 2*x^6 - 3*x^4 + 6*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        -8249167,
        x^8 - x^6 - 3*x^5 - 2*x^4 + x^3 - 3*x^2 - 3*x - 1
    ],
    [
        -8385991,
        x^8 - x^7 - x^6 + x^5 + x^3 - x^2 - 2*x + 1
    ],
    [
        -8507767,
        x^8 - x^7 + x^6 - x^5 - 2*x^4 + 5*x^3 - x^2 - 2*x + 1
    ],
    [
        -8655319,
        x^8 - 2*x^7 + x^6 - x^5 + 4*x^4 - 3*x^3 + x^2 - x - 1
    ],
    [
        -9307919,
        x^8 - x^7 - x^4 + 2*x^3 + x^2 - 2*x - 1
    ],
    [
        -9453503,
        x^8 - x^7 - x^6 + 2*x^3 + x^2 - 2*x - 1
    ],
    [
        -9522791,
        x^8 - 2*x^7 + 4*x^5 - 4*x^4 - x^3 + 4*x^2 - 1
    ],
    [
        -9530591,
        x^8 + 2*x^6 - x^4 - 2*x^3 - x^2 + 3*x - 1
    ],
    [
        -9622471,
        x^8 - x^7 - 2*x^6 + 4*x^5 + x^4 - 4*x^3 + x - 1
    ],
    [
        -10408295,
        x^8 - 3*x^7 + 5*x^6 - 4*x^5 + x^4 + 4*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        -10551767,
        x^8 - x^7 - x^6 - 2*x^5 + 3*x^4 + 2*x^3 - 2*x - 1
    ],
    [
        -10656551,
        x^8 - x^7 - x^4 + 2*x^3 - x - 1
    ],
    [
        11284105,
        x^8 - x^7 + 2*x^6 - 4*x^5 + 5*x^4 - 5*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -11330807,
        x^8 - x^7 - x^5 + x^4 - x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -11386279,
        x^8 - 3*x^6 - x^5 + 4*x^4 + 3*x^3 - x^2 - x - 1
    ],
    [
        -11405591,
        x^8 + x^6 - x^5 - 2*x^4 + x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -11419375,
        x^8 - 2*x^7 + 3*x^6 - 7*x^5 + 8*x^4 - 7*x^3 + 7*x^2 - 5*x + 1
    ],
    [
        -11452727,
        x^8 - x^7 - 3*x^6 + 3*x^5 + 4*x^4 - 5*x^3 - x^2 + 4*x - 1
    ],
    [
        -11713831,
        x^8 + x^6 - x^4 - 2*x^3 - x^2 + 2*x - 1
    ],
    [
        -11842927,
        x^8 - x^7 - x^4 + 2*x^2 + x - 1
    ],
    [
        -12070343,
        x^8 - 2*x^7 + 2*x^6 - 2*x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        -12093439,
        x^8 - 3*x^6 - x^5 + 6*x^4 - 3*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -12408127,
        x^8 + x^4 - 2*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        -12995071,
        x^8 - 2*x^7 + 4*x^6 - 6*x^5 + 7*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -13029311,
        x^8 - x^6 - x^5 - 2*x^4 + x^3 + x^2 - x + 1
    ],
    [
        -13209767,
        x^8 - 3*x^7 + 3*x^6 - x^5 - 2*x^3 + 2*x^2 - 1
    ],
    [
        -13229543,
        x^8 - x^7 + x^5 - x^3 + x^2 + x - 1
    ],
    [
        -13377751,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 6*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -13495639,
        x^8 - 4*x^7 + 8*x^6 - 10*x^5 + 8*x^4 - 3*x^3 - x^2 + x - 1
    ],
    [
        -13624207,
        x^8 - 2*x^7 + 4*x^5 - 3*x^4 + x^2 - x + 1
    ],
    [
        -13736047,
        x^8 - 2*x^6 + 3*x^4 - 3*x^2 - x + 1
    ],
    [
        -13983247,
        x^8 - x^7 - 2*x^6 + 3*x^5 + x^4 - 3*x^3 + x - 1
    ],
    [
        -14187959,
        x^8 - x^7 + x^5 - x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        -14441327,
        x^8 - 2*x^6 + 3*x^4 - 2*x^3 - 3*x^2 + x + 1
    ],
    [
        -14441887,
        x^8 + 2*x^6 + x^4 - x^2 - x - 1
    ],
    [
        -14590591,
        x^8 - 2*x^7 + 2*x^6 - x^4 + x^2 - x - 1
    ],
    [
        -14640487,
        x^8 - x^7 - x^6 + x^5 - 2*x^4 + 3*x^3 - x^2 - 1
    ],
    [
        -14970367,
        x^8 - x^7 - x^6 + x^5 + 2*x^4 - x^3 - x^2 - 1
    ],
    [
        -15014863,
        x^8 - 3*x^6 + x^4 + 2*x^2 - x - 1
    ],
    [
        -15049375,
        x^8 - 4*x^7 + 8*x^6 - 10*x^5 + 7*x^4 - 2*x^3 - x^2 + x - 1
    ],
    [
        -15107951,
        x^8 - x^7 + 3*x^6 - 4*x^5 + 3*x^4 - 2*x^3 + 2*x - 1
    ],
    [
        -15207631,
        x^8 - 3*x^7 + 5*x^6 - 7*x^5 + 8*x^4 - 8*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        -15242263,
        x^8 - x^5 + x^4 + 4*x^3 + 4*x^2 + 3*x + 1
    ],
    [
        -15432887,
        x^8 - x^7 - 2*x^6 + 3*x^5 - x^4 - x^3 + 2*x^2 - x + 1
    ],
    [
        -15937711,
        x^8 - x^6 - x^5 - 4*x^4 - 5*x^3 - 3*x^2 - 3*x - 1
    ],
    [
        -16294375,
        x^8 - 3*x^7 + 4*x^6 - 5*x^5 + 5*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -16350239,
        x^8 - x^7 - 2*x^6 + 4*x^5 + x^4 - 2*x^3 + x + 1
    ],
    [
        -16462703,
        x^8 - 2*x^7 + 5*x^5 - 3*x^4 - 4*x^3 + 4*x^2 + x - 1
    ],
    [
        -16469639,
        x^8 - x^6 - 2*x^5 - x^4 + 2*x^2 + 3*x + 1
    ],
    [
        -16543711,
        x^8 - 3*x^7 + x^6 + 6*x^5 - 7*x^4 - 2*x^3 + 6*x^2 - 2*x - 1
    ],
    [
        -16686311,
        x^8 - x^7 - x^6 + 3*x^5 - 5*x^3 + x^2 + 2*x - 1
    ],
    [
        -16721407,
        x^8 - 3*x^7 + 3*x^6 - 3*x^4 + 4*x^3 - 2*x^2 + 1
    ],
    [
        -16840559,
        x^8 + 2*x^6 - 2*x^5 + x^4 - 4*x^3 + x^2 - x + 1
    ],
    [
        -17194087,
        x^8 - x^7 + x^5 - x^4 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        17240609,
        x^8 - 2*x^7 + 2*x^6 - x^5 + x^4 - 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        -17843039,
        x^8 - x^5 - 4*x^2 - 4*x - 1
    ],
    [
        -18259559,
        x^8 - x^7 + x^6 - x^4 + 4*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        -18262127,
        x^8 - 3*x^7 + 3*x^6 - x^4 - 2*x^3 + 2*x^2 - 1
    ],
    [
        -18272439,
        x^8 - x^6 - 2*x^5 - 2*x^4 + 2*x^3 + 4*x^2 + 2*x - 1
    ],
    [
        -18284319,
        x^8 - x^7 - x^6 + 2*x^5 + 2*x^4 - 2*x^3 + x^2 - 1
    ],
    [
        18317825,
        x^8 - 2*x^7 + 2*x^6 - x^5 + 1
    ],
    [
        -18451127,
        x^8 - x^7 + x^5 - 3*x^4 + x^3 - 2*x^2 + 3*x - 1
    ],
    [
        -18578927,
        x^8 + x^6 - x^5 + x^3 - 3*x^2 - 3*x - 1
    ],
    [
        -18719111,
        x^8 - x^7 - x^6 + 3*x^5 - 2*x^4 - 3*x^3 + 3*x^2 + 2*x - 1
    ],
    [
        -18738367,
        x^8 - x^7 + x^6 - 3*x^4 + 4*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        18741761,
        x^8 - 2*x^7 + x^6 + 4*x^5 - 5*x^4 + 4*x^2 - 3*x + 1
    ],
    [
        -18745111,
        x^8 - 2*x^7 - x^6 + 4*x^5 - 2*x^4 - 2*x^3 + 3*x^2 + x - 1
    ],
    [
        -19030103,
        x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 2*x^3 - x^2 - 2*x + 1
    ],
    [
        -19141271,
        x^8 - 4*x^7 + 2*x^6 + 8*x^5 - 7*x^4 - 4*x^3 + 5*x^2 - x - 1
    ],
    [
        -19180231,
        x^8 - x^7 + 2*x^5 - 3*x^4 + 4*x^2 - x - 1
    ],
    [
        -19254607,
        x^8 - 2*x^7 + x^6 + x^5 + x^3 - 3*x^2 + x + 1
    ],
    [
        -19356247,
        x^8 - 2*x^7 + 3*x^4 - x^2 - x - 1
    ],
    [
        19433233,
        x^8 - 2*x^7 + 2*x^6 - 3*x^5 + 6*x^4 - 6*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        -19670527,
        x^8 - x^7 - x^6 + x^5 + 2*x^4 - 3*x^3 - x^2 + 1
    ],
    [
        -19684519,
        x^8 - x^7 - 2*x^6 + 3*x^5 + x^4 - 3*x^3 + 2*x^2 + x - 1
    ],
    [
        -19723487,
        x^8 - x^7 - 2*x^6 + 4*x^5 - x^4 - 4*x^3 + 2*x^2 + x + 1
    ],
    [
        -19772191,
        x^8 - 2*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 2*x^3 + 2*x^2 - x - 1
    ],
    [
        -19803607,
        x^8 - 2*x^7 + 2*x^6 - x^5 - x^4 + 4*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        -19934111,
        x^8 - 2*x^7 + x^4 + 2*x^3 - x^2 - x - 1
    ],
    [
        -20494375,
        x^8 - 2*x^7 - 2*x^6 + 6*x^5 - x^4 - 8*x^3 + 7*x^2 - x - 1
    ],
    [
        -21434375,
        x^8 - x^7 + 2*x^6 - 5*x^5 + x^4 - 5*x^3 + 2*x^2 - x + 1
    ],
    [
        -22363263,
        x^8 - x^7 - 3*x^6 + 3*x^5 + 2*x^4 - 5*x^3 - x^2 + 2*x - 1
    ],
    [
        -22469375,
        x^8 - x^7 + 2*x^6 - x^5 + 3*x^4 - x^3 - x - 1
    ],
    [
        -22985543,
        x^8 - x^7 - 4*x^6 + 3*x^5 + 7*x^4 - x^3 - 6*x^2 - 5*x - 1
    ],
    [
        -23224375,
        x^8 - 2*x^5 - x^4 + x^2 + x - 1
    ],
    [
        -23519375,
        x^8 - 4*x^7 + 4*x^6 + 2*x^5 - 5*x^4 + 2*x^3 + x^2 - x - 1
    ],
    [
        -26101327,
        x^8 - 3*x^7 + 3*x^6 - x^5 + 2*x^4 - 3*x^3 - x^2 + 4*x - 1
    ],
    [
        -26476047,
        x^8 - 3*x^7 + 5*x^6 - 2*x^5 - 5*x^4 + 10*x^3 - 8*x^2 + 4*x - 1
    ],
    [
        -26808943,
        x^8 - x^7 - x^5 + x^4 - x^3 - x + 1
    ],
    [
        -27061567,
        x^8 - 2*x^7 - x^6 + 6*x^5 - 12*x^4 + 16*x^3 - 10*x^2 + 4*x - 1
    ],
    [
        -27576303,
        x^8 - 2*x^7 + x^6 - 2*x^5 + 2*x^4 + 4*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        -28185327,
        x^8 + x^6 - x^5 - x^3 - x^2 + 3*x - 1
    ],
    [
        -28194615,
        x^8 - x^7 + 2*x^6 - 3*x^5 + x^4 - 3*x^3 + 2*x^2 - x + 1
    ],
    [
        -28394375,
        x^8 - 2*x^7 + 4*x^5 - 5*x^4 + 2*x^3 - x^2 + x - 1
    ],
    [
        -28751951,
        x^8 - 2*x^6 + 5*x^4 - 12*x^3 + 13*x^2 - 7*x + 1
    ],
    [
        -29354879,
        x^8 - 4*x^7 + 8*x^6 - 10*x^5 + 7*x^4 - 2*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -29392663,
        x^8 - 3*x^6 - 2*x^5 + 4*x^4 + 2*x^3 + 2*x^2 - 4*x - 1
    ],
    [
        -31314799,
        x^8 - x^7 + 3*x^6 - 5*x^4 - 2*x^3 - 4*x^2 - 4*x - 1
    ],
    [
        -32320495,
        x^8 - x^7 - 2*x^6 - 3*x^5 + 3*x^4 + 7*x^3 + 2*x^2 - x - 1
    ],
    [
        -32596223,
        x^8 - 3*x^7 + 6*x^5 - 7*x^4 + 8*x^3 - 4*x^2 + x - 1
    ],
    [
        -34073471,
        x^8 - x^7 + 4*x^6 - 5*x^5 + 5*x^4 - 7*x^3 + 2*x^2 + x - 1
    ],
    [
        -35624375,
        x^8 - x^7 + x^6 - 3*x^4 + 4*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        -36344375,
        x^8 - 2*x^5 + 3*x^4 + x^2 - 3*x + 1
    ],
    [
        36943857,
        x^8 - 3*x^7 + 8*x^6 - 9*x^5 + 14*x^4 - 6*x^3 + 7*x^2 + 1
    ],
    [
        -38331879,
        x^8 - 3*x^7 + 6*x^6 - 11*x^5 + 11*x^4 - 11*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -38331879,
        x^8 - 2*x^7 + x^6 - x^4 + 2*x^3 + x^2 + 2*x - 1
    ],
    [
        -39003343,
        x^8 - 3*x^7 + 2*x^6 + 5*x^4 - 4*x^2 - x - 1
    ],
    [
        -39332399,
        x^8 - 2*x^7 - 4*x^5 + 9*x^4 + 4*x^3 - 9*x^2 + x - 1
    ],
    [
        -40199375,
        x^8 - 2*x^7 + x^4 + 2*x^3 + x^2 - 3*x - 1
    ],
    [
        -40260527,
        x^8 - 4*x^7 + 8*x^6 - 10*x^5 + 9*x^4 - 6*x^3 + x^2 + x - 1
    ],
    [
        -41074375,
        x^8 - x^6 - 2*x^5 - 4*x^4 - 4*x^3 - 2*x + 1
    ],
    [
        -41524375,
        x^8 - 3*x^7 + 3*x^6 + 4*x^5 - 13*x^4 + 16*x^3 - 10*x^2 + 4*x - 1
    ],
    [
        -42524375,
        x^8 - x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 2*x^3 - 2*x^2 - 1
    ],
    [
        -42838351,
        x^8 - 2*x^7 - 3*x^6 + 4*x^5 + 8*x^4 - 8*x^2 - 4*x - 1
    ],
    [
        -42974375,
        x^8 - 3*x^7 + 3*x^6 - 3*x^4 + 6*x^3 - 6*x^2 + 2*x + 1
    ],
    [
        -48324375,
        x^8 - 3*x^7 + 4*x^6 - 8*x^5 + 13*x^4 - 16*x^3 + 16*x^2 - 9*x + 1
    ],
    [
        58855329,
        x^8 - 2*x^7 - 2*x^5 + 2*x^4 + 8*x^3 - 2*x^2 - 3*x + 1
    ]
]
;
non2D2:=
[
    [
        -124683371,
        x^9 - 2*x^8 - x^7 + 4*x^6 - 4*x^4 + 2*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        -125535947,
        x^9 - 2*x^8 - x^7 + 5*x^6 - x^5 - 5*x^4 + x^3 + 3*x^2 - x - 1
    ],
    [
        -126591211,
        x^9 - 3*x^7 - x^6 + x^5 + 4*x^4 + 3*x^3 - 4*x^2 - x + 1
    ],
    [
        -129969659,
        x^9 - x^8 - x^6 + 2*x^5 + 3*x^4 - x^3 - x^2 - 2*x + 1
    ],
    [
        -131123051,
        x^9 - 2*x^7 - 2*x^6 + 4*x^4 + 2*x^3 - x^2 - 2*x - 1
    ],
    [
        -138616811,
        x^9 - 4*x^7 - 2*x^6 + 6*x^5 + 4*x^4 - 2*x^3 - x^2 - 2*x - 1
    ],
    [
        -138975227,
        x^9 - x^8 + 4*x^7 - 4*x^6 + 5*x^5 - 4*x^4 + x^3 - 2*x + 1
    ],
    [
        -139751219,
        x^9 - 3*x^8 + 4*x^7 - 4*x^6 + x^5 + 2*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        206388821,
        x^9 - 4*x^8 + 8*x^7 - 12*x^6 + 15*x^5 - 12*x^4 + 4*x^3 + x^2 - x + 1
    ],
    [
        212228981,
        x^9 - 3*x^8 + 2*x^7 + 3*x^6 - 4*x^5 - 3*x^4 + 6*x^3 + x^2 - 3*x - 1
    ],
    [
        -346439539,
        x^9 - 3*x^8 + 3*x^7 - 7*x^5 + 16*x^4 - 21*x^3 + 16*x^2 - 7*x + 1
    ]
]
;
dec2D2:=
[
    [
        799905449,
        x^10 - x^9 + x^7 + x^6 - x^5 - x^4 + x^3 - x - 1
    ],
    [
        801214577,
        x^10 - 3*x^9 + 3*x^8 - x^7 + x^5 - 3*x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        826110449,
        x^10 - x^8 - x^7 - x^5 + 2*x^4 + 3*x^3 - 3*x^2 + 1
    ],
    [
        830677609,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 5*x^4 - 7*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        838803593,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^6 - x^5 - x^4 - x^3 + 2*x^2 + x - 1
    ],
    [
        844599673,
        x^10 - x^9 + x^7 + 2*x^5 - 4*x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        857695393,
        x^10 - 2*x^9 + 5*x^7 - 5*x^6 - 2*x^5 + 8*x^4 - 4*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        859848569,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 7*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        867798793,
        x^10 - 2*x^8 - 3*x^7 + 5*x^5 + 5*x^4 - 3*x^2 - 3*x - 1
    ],
    [
        869334889,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 2*x^6 + 5*x^5 - 4*x^4 + x^3 + x^2 - 2*x + 1
    ],
    [
        876381889,
        x^10 - x^9 - x^8 + 4*x^7 - 3*x^6 - x^5 + 4*x^4 - 3*x^3 + 2*x - 1
    ],
    [
        878448721,
        x^10 - x^9 - x^8 + x^7 + x^5 + 3*x^4 - 2*x^3 - 3*x^2 + x + 1
    ],
    [
        887321849,
        x^10 - 3*x^9 + x^8 + 7*x^7 - 11*x^6 + 15*x^4 - 17*x^3 + 7*x^2 - 1
    ],
    [
        894453953,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + x^6 + 2*x^5 - 9*x^4 + 12*x^3 - 9*x^2 + 4*x - 1
    ],
    [
        902049641,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 8*x^6 - 7*x^5 + 4*x^4 - x^3 - x^2 + 2*x - 1
    ],
    [
        909767449,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 5*x^5 - 3*x^4 + 3*x^2 - 3*x + 1
    ],
    [
        913874993,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 + 3*x^5 - 11*x^4 + 14*x^3 - 12*x^2 + 5*x - 1
    ],
    [
        941778433,
        x^10 - x^9 - x^8 + 3*x^7 - x^6 - 2*x^5 + 3*x^4 - x^3 - x^2 - 1
    ],
    [
        946447169,
        x^10 - x^9 + 2*x^8 - x^7 - x^6 + x^5 - 3*x^4 + x^3 - x + 1
    ],
    [
        946838273,
        x^10 - x^9 - 2*x^8 + 5*x^7 - 3*x^6 + x^5 - 3*x^4 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        955077089,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 4*x^6 + 6*x^5 - 2*x^4 - 2*x^3 + 2*x^2 - x - 1
    ],
    [
        962143313,
        x^10 - x^9 - 2*x^8 + 2*x^6 + 2*x^5 + x^4 - 3*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        976008137,
        x^10 + 3*x^8 - 5*x^7 - 11*x^5 - 5*x^3 + 3*x^2 + 1
    ],
    [
        985615769,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 6*x^6 - 7*x^5 + 6*x^4 - 5*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        989427889,
        x^10 + x^8 + x^4 - 2*x^3 - x^2 + 2*x - 1
    ],
    [
        997436953,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 3*x^5 + x^4 - 4*x^3 + 3*x^2 - 1
    ],
    [
        1013521217,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 3*x^6 - 4*x^5 - x^4 + 3*x^3 - x^2 + 1
    ],
    [
        1015959073,
        x^10 - x^9 + 2*x^8 + x^7 + 4*x^5 + 2*x^3 + 2*x^2 + x + 1
    ],
    [
        1026288161,
        x^10 - 2*x^9 + x^7 + x^6 - 2*x^4 + x + 1
    ],
    [
        1039949929,
        x^10 - 2*x^9 + 2*x^8 - 3*x^6 + 6*x^5 - 6*x^4 + 4*x^3 - 2*x^2 - 1
    ],
    [
        1059082361,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 - x^5 + 3*x^4 - 2*x^3 - x^2 + x - 1
    ],
    [
        1061104753,
        x^10 - x^9 - x^8 + x^7 + x^6 - 3*x^4 - x^3 + x^2 + 2*x + 1
    ],
    [
        1105140169,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 8*x^6 - 4*x^5 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        1112689449,
        x^10 - x^8 - 3*x^7 + 2*x^6 + x^5 + 2*x^4 - 3*x^3 - x^2 + 1
    ],
    [
        1117913089,
        x^10 - x^9 - x^7 + 2*x^5 - 2*x^4 + 2*x^2 - x - 1
    ],
    [
        1123358329,
        x^10 - 4*x^8 - 2*x^7 + 7*x^6 + 5*x^5 - 5*x^4 - 6*x^3 + 2*x + 1
    ],
    [
        1145005217,
        x^10 - x^9 + 2*x^6 - 3*x^4 + x^3 + 1
    ],
    [
        1163464249,
        x^10 - 2*x^9 + 2*x^8 - x^6 + x^5 - x^4 + 2*x^3 - 2*x^2 + 1
    ],
    [
        1169572753,
        x^10 - x^9 + 2*x^7 - 3*x^6 + x^5 + x^4 - 2*x^3 + x^2 - 1
    ],
    [
        1171851041,
        x^10 - 3*x^8 - 3*x^7 + 2*x^6 + 5*x^5 + 4*x^4 - x^3 - 3*x^2 - 2*x - 1
    ],
    [
        1177414033,
        x^10 - x^9 + x^8 - 5*x^7 + 2*x^6 - 3*x^5 + 5*x^4 + x^2 - x - 1
    ],
    [
        1194655073,
        x^10 - x^9 + 3*x^8 - x^7 + x^6 + 2*x^5 - 5*x^4 + 5*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        1209515089,
        x^10 - 2*x^8 + x^6 - x^5 + 3*x^4 + 2*x^3 - 4*x^2 + 1
    ],
    [
        1242674857,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 7*x^5 + 5*x^3 + x^2 - 2*x - 1
    ],
    [
        1254630121,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 7*x^6 - 5*x^5 + 3*x^4 - 2*x^2 + 2*x - 1
    ],
    [
        1271566369,
        x^10 - 2*x^9 + x^8 - x^7 + 3*x^6 - 3*x^4 + x^3 - x^2 + 3*x - 1
    ],
    [
        1281721241,
        x^10 - 2*x^6 + 3*x^4 - 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        1286182073,
        x^10 - 2*x^9 - x^8 + 7*x^7 - 7*x^6 - 6*x^5 + 13*x^4 - x^3 - 7*x^2 + 3*x + 1
    ],
    [
        1294776289,
        x^10 - 4*x^6 + 3*x^4 + 2*x^2 - 1
    ],
    [
        1320621529,
        x^10 - x^9 + 3*x^8 - 2*x^7 + x^6 + x^5 - 4*x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        1324003961,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 4*x^6 + 9*x^5 - 12*x^4 + 11*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        1332031009,
        x^10 - x^9 + x^7 - x^6 + x^5 - x^4 + x^3 - x + 1
    ],
    [
        1335116561,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 10*x^6 - 5*x^5 - x^4 + 4*x^3 - 3*x^2 + x + 1
    ],
    [
        1338315889,
        x^10 - 2*x^8 - x^6 + 5*x^4 - x^2 - 1
    ],
    [
        1342034825,
        x^10 + x^8 - 5*x^7 - 4*x^6 - 11*x^5 - 4*x^4 - 5*x^3 + x^2 + 1
    ],
    [
        1352417873,
        x^10 - x^9 - x^8 + 3*x^7 - 2*x^6 + 3*x^5 - 7*x^4 + 8*x^3 - 3*x^2 - x + 1
    ],
    [
        1361294593,
        x^10 - x^9 - 3*x^8 + 4*x^7 + 3*x^6 - 5*x^5 - 2*x^4 + 3*x^3 + x^2 - x - 1
    ],
    [
        1369224697,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 14*x^6 - 15*x^5 + 13*x^4 - 10*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1379065913,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 2*x^5 - 4*x^4 + 4*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        1382213881,
        x^10 - x^9 - 2*x^8 + x^6 + 3*x^5 + x^4 - x^2 - 2*x - 1
    ],
    [
        1387645129,
        x^10 + 2*x^8 - x^6 - x^5 - x^4 + 2*x - 1
    ],
    [
        1393163633,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 4*x^6 - x^5 - 3*x^4 + 6*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        1395556361,
        x^10 - 2*x^9 - x^8 + 3*x^7 - x^5 + 2*x^4 - x^3 - 3*x^2 + 1
    ],
    [
        1399358353,
        x^10 + 3*x^6 - x^5 - x^4 + 4*x^3 + 1
    ],
    [
        1411916921,
        x^10 - 2*x^9 + 2*x^8 - 5*x^7 + 6*x^6 - 5*x^5 + 7*x^4 - 6*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        1413804481,
        x^10 - x^9 + 2*x^8 - x^7 - x^6 + 3*x^5 - 5*x^4 + 5*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        1414889737,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 3*x^6 - 2*x^5 + 5*x^4 - x^3 - 3*x^2 + 3*x - 1
    ],
    [
        -1418287239,
        x^10 - 3*x^9 + x^8 + 7*x^7 - 8*x^6 - 3*x^5 + 10*x^4 - 4*x^3 - x^2 + 1
    ],
    [
        1427827553,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 - 4*x^5 + x^4 + 3*x^3 - 2*x^2 + 1
    ],
    [
        1427897641,
        x^10 - x^9 + 2*x^7 - 4*x^6 + 2*x^5 + 2*x^4 - 3*x^3 + 2*x^2 + x - 1
    ],
    [
        1431072233,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 2*x^6 - 2*x^5 + 3*x^4 + x^3 - 1
    ],
    [
        1435573673,
        x^10 - 2*x^7 + 3*x^5 + 3*x^4 + x^3 - 3*x^2 - 3*x - 1
    ],
    [
        1445068169,
        x^10 - x^8 - x^7 - 2*x^6 + x^5 + 4*x^4 + 3*x^3 - x^2 - 2*x - 1
    ],
    [
        1452767921,
        x^10 - 2*x^8 + x^6 - x^5 - x^4 + 3*x^3 + 2*x^2 - x - 1
    ],
    [
        1453641737,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 3*x^5 + x^4 - 4*x^3 + x^2 + x - 1
    ],
    [
        1457140961,
        x^10 - 2*x^8 - x^5 + 3*x^4 + x^3 - 3*x^2 - x + 1
    ],
    [
        1470378073,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 - x^5 + 3*x^4 - 2*x^3 - 3*x^2 + x + 1
    ],
    [
        1473073289,
        x^10 - 4*x^9 + 7*x^8 - 6*x^7 - x^6 + 10*x^5 - 12*x^4 + 10*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        1485485833,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 13*x^5 + 11*x^4 - 9*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        1487567761,
        x^10 - x^6 - x^5 - x^4 + 1
    ],
    [
        1492508689,
        x^10 - 2*x^9 + 6*x^8 - 5*x^7 + 7*x^6 + 2*x^5 - 2*x^4 + 8*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        1493784337,
        x^10 - 2*x^9 + x^8 - x^7 - x^6 + 2*x^5 + x^4 + 3*x^3 - x^2 - 3*x - 1
    ],
    [
        1500691193,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 3*x^6 - 5*x^5 - x^4 + 5*x^3 - 3*x - 1
    ],
    [
        1513271593,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 20*x^6 - 21*x^5 + 16*x^4 - 9*x^3 + 3*x^2 - 1
    ],
    [
        1523440625,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 10*x^6 - 7*x^5 + 3*x^4 + 2*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        1532895313,
        x^10 - x^9 + x^8 - x^6 + x^5 - 2*x^4 - 3*x^3 - 3*x^2 - 3*x - 1
    ],
    [
        1539071361,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 5*x^6 - 6*x^5 + 4*x^4 - 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        1539388001,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 2*x^6 - 4*x^5 + 2*x^4 - x^3 + 2*x^2 + x + 1
    ],
    [
        1541497049,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 3*x^6 - 4*x^5 + x^4 + 3*x^3 + x^2 - 2*x - 1
    ],
    [
        1542738473,
        x^10 - x^9 + 3*x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 2*x^4 - x^3 - 2*x^2 - 1
    ],
    [
        1555917481,
        x^10 - 5*x^9 + 12*x^8 - 18*x^7 + 19*x^6 - 15*x^5 + 7*x^4 - 3*x^2 + 2*x - 1
    ],
    [
        1559864281,
        x^10 - 3*x^9 + 3*x^8 - x^7 - 2*x^6 + 5*x^5 - 5*x^4 + 4*x^3 - 3*x^2 + x - 1
    ],
    [
        1561227953,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 3*x^6 - 3*x^4 + 3*x^3 - x^2 + 1
    ],
    [
        1590103529,
        x^10 - 2*x^8 - 2*x^7 + 3*x^6 + 5*x^5 - x^4 - 6*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        1590847177,
        x^10 - 3*x^9 + 2*x^8 + 4*x^7 - 7*x^6 + 3*x^5 + x^4 - x^2 + 1
    ],
    [
        1598865761,
        x^10 - x^9 - 2*x^8 - x^7 + 4*x^6 + 2*x^5 - 2*x^4 - x - 1
    ],
    [
        1605887873,
        x^10 - x^9 - 2*x^8 + x^7 + 4*x^6 - 4*x^4 + 2*x^2 + x - 1
    ],
    [
        1607050601,
        x^10 - x^9 + 2*x^8 - 4*x^7 + x^6 - 3*x^5 + 2*x^4 + x^3 + x^2 - 1
    ],
    [
        1612758577,
        x^10 - x^9 + x^8 - 2*x^7 + x^6 + x^5 + x^3 - 2*x^2 - 1
    ],
    [
        1617971993,
        x^10 - 2*x^9 - x^8 + 3*x^7 + 2*x^6 - 3*x^5 - 4*x^4 + 3*x^3 + 3*x^2 - 2*x - 1
    ],
    [
        1633577641,
        x^10 - 2*x^9 + 2*x^8 - 2*x^6 + 3*x^5 - x^4 - x^3 + x^2 - x - 1
    ],
    [
        1635315625,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 5*x^6 + x^5 + 3*x^4 - 3*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        1655064617,
        x^10 - 3*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 11*x^5 + 10*x^4 - 9*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1659082001,
        x^10 - 2*x^8 - x^7 + x^5 + 3*x^4 - x^2 - x - 1
    ],
    [
        1659472721,
        x^10 - 3*x^9 + 3*x^8 - 2*x^7 - x^6 + 3*x^5 + 4*x^4 - 3*x^3 - 3*x^2 - x + 1
    ],
    [
        1664510017,
        x^10 - 2*x^9 + 2*x^7 - x^4 + 2*x^3 - 2*x - 1
    ],
    [
        1665896489,
        x^10 - 4*x^8 - x^7 + 4*x^6 + 3*x^5 + x^4 - 2*x^3 - x^2 - x - 1
    ],
    [
        1673236273,
        x^10 - 2*x^9 + x^7 + 3*x^5 - 5*x^4 + 4*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        1680183769,
        x^10 - 5*x^9 + 12*x^8 - 18*x^7 + 18*x^6 - 12*x^5 + 3*x^4 + 3*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        1698566329,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 + 2*x^6 - 4*x^5 + 3*x^4 + 3*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        1703798497,
        x^10 - 3*x^8 - 3*x^7 + 4*x^6 + 6*x^5 - 5*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        1706193233,
        x^10 - x^9 + 2*x^8 + x^6 + x^5 - x^4 - 2*x^3 + x^2 - 2*x + 1
    ],
    [
        1712387161,
        x^10 - x^8 - 2*x^4 + 4*x^2 - 1
    ],
    [
        -1714231247,
        x^10 - x^9 + x^8 - 3*x^7 + 2*x^6 - 2*x^5 + 4*x^4 - 3*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        1729811281,
        x^10 - 2*x^9 + x^8 - 3*x^7 + 4*x^6 - 3*x^5 + 4*x^4 - 3*x^3 + x^2 - 2*x + 1
    ],
    [
        1731206353,
        x^10 - 3*x^9 + 7*x^8 - 11*x^7 + 12*x^6 - 10*x^5 + 5*x^4 - x^3 - x^2 + x - 1
    ],
    [
        1757202561,
        x^10 - 2*x^7 + x^6 - x^5 + x^4 - 2*x^3 + 1
    ],
    [
        1758377729,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 2*x^6 - 4*x^5 + x^4 - 3*x^3 - 2*x^2 - 2*x - 1
    ],
    [
        1789328969,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 6*x^6 - 4*x^5 + 4*x^4 - x^3 - x - 1
    ],
    [
        1789529353,
        x^10 - 2*x^9 + x^8 + x^6 - 2*x^5 + 6*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        1792580113,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 11*x^6 - 8*x^5 + 4*x^4 - 2*x^2 + x - 1
    ],
    [
        1797105361,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 5*x^6 - 5*x^5 + 3*x^4 + x^3 + x - 1
    ],
    [
        1804759553,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 4*x^6 + 4*x^4 - 3*x^3 + 2*x - 1
    ],
    [
        1806918409,
        x^10 - x^9 - x^7 + 3*x^6 - x^5 - 3*x^4 - 3*x^3 + 2*x^2 + 3*x + 1
    ],
    [
        1814902585,
        x^10 - 3*x^8 - x^7 + 4*x^6 + x^5 - 4*x^4 - x^3 + 3*x^2 - 1
    ],
    [
        1816681457,
        x^10 - 4*x^9 + 6*x^8 - 3*x^7 - 2*x^6 + 3*x^5 - x^4 + 2*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        1820388953,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 3*x^6 - 5*x^5 + 5*x^4 - 4*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        1827334561,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - x^6 + 5*x^5 - 6*x^4 + 3*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        1830857113,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 11*x^6 - 13*x^5 + 13*x^4 - 9*x^3 + 4*x^2 + x - 1
    ],
    [
        1834272665,
        x^10 - 4*x^9 + 9*x^8 - 12*x^7 + 11*x^6 - 7*x^5 + 3*x^4 - 2*x^2 + x - 1
    ],
    [
        1834418585,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^6 + 2*x^5 - 2*x^4 + 2*x^3 - x + 1
    ],
    [
        1838325329,
        x^10 - 2*x^7 + x^6 - 2*x^5 + 2*x^4 + 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        1854414593,
        x^10 - x^9 - 3*x^8 + x^7 + 5*x^6 + 2*x^5 - 3*x^4 - 5*x^3 - x^2 + 2*x + 1
    ],
    [
        1858698649,
        x^10 - 3*x^9 + 4*x^8 - 5*x^6 + 5*x^5 + x^4 - 4*x^3 + x^2 + 2*x - 1
    ],
    [
        1866333793,
        x^10 - 2*x^9 + 3*x^8 - 5*x^7 + 7*x^6 - 8*x^5 + 5*x^4 - 3*x^3 + x^2 - x + 1
    ],
    [
        1880336169,
        x^10 + x^8 - 3*x^6 - 2*x^5 - 6*x^4 - 4*x^3 - x^2 - 2*x - 1
    ],
    [
        1883635601,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 12*x^5 + 10*x^4 - 6*x^3 + 2*x^2 + x - 1
    ],
    [
        1887920441,
        x^10 - 2*x^9 + 4*x^6 - 4*x^5 + x^4 - 2*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        1889524513,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 2*x^6 - x^2 - x + 1
    ],
    [
        1892083489,
        x^10 - 2*x^9 + 2*x^5 + x^4 - 2*x^3 - 2*x + 1
    ],
    [
        1892170393,
        x^10 - 2*x^9 - 2*x^8 + 6*x^7 + x^6 - 6*x^5 - x^4 + 4*x^3 - x^2 - 1
    ],
    [
        1901892217,
        x^10 - x^9 + 2*x^7 - 4*x^6 + 4*x^5 + 3*x^4 - 7*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        1909026313,
        x^10 - x^9 - x^8 + 2*x^7 + 2*x^6 - 3*x^5 + 2*x^3 - 3*x^2 - x + 1
    ],
    [
        1912440473,
        x^10 - 2*x^9 + 4*x^7 - 2*x^6 - 2*x^5 + x^4 + 4*x^3 - 4*x^2 + 1
    ],
    [
        1912625857,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 2*x^6 + 4*x^5 - 9*x^4 + 11*x^3 - 9*x^2 + 5*x - 1
    ],
    [
        1925593177,
        x^10 - x^8 - 2*x^7 + 3*x^6 + x^5 - x^4 - 3*x^3 + 3*x^2 + x - 1
    ],
    [
        1929788561,
        x^10 - 2*x^8 - x^7 + 3*x^6 + 2*x^5 - x^4 - x^3 - x - 1
    ],
    [
        1945536833,
        x^10 - x^8 - 2*x^7 - x^6 + 3*x^5 + 3*x^4 + x^3 - 2*x^2 - 2*x - 1
    ],
    [
        1947910993,
        x^10 - x^9 + x^8 + x^7 - x^6 - 2*x^5 + 3*x^4 - 5*x^3 + 3*x^2 - 1
    ],
    [
        1951201897,
        x^10 - 3*x^8 - 3*x^7 + 2*x^6 + 7*x^5 + 4*x^4 - x^3 - 3*x^2 - 2*x - 1
    ],
    [
        1951299353,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - x^5 - 2*x^4 - x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2928877209,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 6*x^6 + 2*x^4 + 5*x^3 + x + 1
    ],
    [
        1953747809,
        x^10 - 3*x^9 + 3*x^8 - x^7 + 2*x^6 - 7*x^5 + 7*x^4 - 2*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        2929596049,
        x^10 - x^9 - x^8 + 2*x^7 - x^6 - x^5 + 2*x^4 - x^3 - 2*x^2 + 1
    ],
    [
        1959984449,
        x^10 - x^9 + x^8 - 3*x^7 + 3*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 3*x^2 + 1
    ],
    [
        2932070345,
        x^10 - 3*x^9 + 6*x^8 - 11*x^7 + 16*x^6 - 18*x^5 + 18*x^4 - 14*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        1960251089,
        x^10 - 3*x^8 - x^7 + 2*x^6 + 3*x^5 + 2*x^4 - x^3 - 5*x^2 - 4*x - 1
    ],
    [
        1965222233,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 5*x^5 - 5*x^4 + x^3 + x^2 - x + 1
    ],
    [
        1966207993,
        x^10 - x^9 - x^7 - 3*x^6 + 3*x^5 - x^4 + x^3 + 2*x^2 - 3*x + 1
    ],
    [
        2937270601,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 + x^5 - 4*x^4 + x^3 + 3*x^2 - 3*x + 1
    ],
    [
        1971778657,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^4 - 4*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        1973864737,
        x^10 - 2*x^9 + 6*x^8 - 12*x^7 + 17*x^6 - 21*x^5 + 17*x^4 - 12*x^3 + 6*x^2 - 2*x + 1
    ],
    [
        2940705017,
        x^10 - x^9 + x^8 - x^7 - 2*x^6 + 3*x^5 - x^4 - 4*x^3 + x^2 + 3*x + 1
    ],
    [
        1975196713,
        x^10 - 2*x^9 + 2*x^8 - 5*x^6 + 3*x^5 + 5*x^4 - 4*x^3 + 2*x^2 - 1
    ],
    [
        2942747681,
        x^10 - 4*x^9 + 10*x^8 - 16*x^7 + 20*x^6 - 21*x^5 + 21*x^4 - 17*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        1976435633,
        x^10 - x^9 - 2*x^8 + x^7 + 3*x^6 - x^5 - 5*x^4 + 3*x^3 + 4*x^2 - x - 1
    ],
    [
        2951117977,
        x^10 - x^9 + x^7 - 3*x^6 + x^5 + x^4 + 5*x^3 - 4*x^2 + x - 1
    ],
    [
        1982351489,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 4*x^6 - 6*x^5 + 6*x^4 - 5*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2964890353,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 2*x^6 + x^5 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        1988342617,
        x^10 - x^9 + x^8 - 3*x^7 + 2*x^6 - x^5 + x^4 - 4*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        1989602737,
        x^10 - x^9 - 4*x^8 + 6*x^7 + 4*x^6 - 10*x^5 + x^4 + 5*x^3 - 2*x^2 + 1
    ],
    [
        1995789529,
        x^10 - x^9 + 4*x^5 - 5*x^4 + 3*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        -2972734399,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 + 2*x^6 - x^5 + x^4 - x^3 + 1
    ],
    [
        -1999696407,
        x^10 - x^9 + x^8 + x^5 - x^4 + 2*x^3 - x + 1
    ],
    [
        2001984473,
        x^10 - x^9 - x^8 + x^6 + x^5 + x^3 - 2*x - 1
    ],
    [
        2011737401,
        x^10 - x^9 - x^7 + 2*x^6 + x^5 - 5*x^4 + 6*x^3 - 2*x^2 - x + 1
    ],
    [
        2013399793,
        x^10 - x^9 - x^8 + 5*x^7 - 4*x^6 - 3*x^5 + 8*x^4 - 4*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        2979352417,
        x^10 - 2*x^9 - 2*x^8 + 6*x^7 - 5*x^5 + x^3 + 2*x^2 - x - 1
    ],
    [
        2024448089,
        x^10 - x^9 + x^8 + 2*x^7 + x^6 + x^5 + 3*x^3 + 3*x^2 - x - 1
    ],
    [
        2026833401,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 3*x^6 + 4*x^5 - 11*x^4 + 13*x^3 - 9*x^2 + 4*x - 1
    ],
    [
        2031697961,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 4*x^6 - x^5 - 3*x^4 + 6*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        2033087489,
        x^10 - x^9 + 4*x^8 + 2*x^6 + 6*x^5 - 2*x^4 + 5*x^3 + x + 1
    ],
    [
        2038750793,
        x^10 - x^9 - 2*x^8 + x^7 + 4*x^6 - 2*x^5 - 4*x^4 + 2*x^3 + 2*x^2 - x - 1
    ],
    [
        2043046169,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 4*x^6 + 3*x^5 - x^3 + x^2 - x + 1
    ],
    [
        2044695953,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 9*x^6 - 6*x^5 + x^4 + 3*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        3000899305,
        x^10 - 4*x^9 + 9*x^8 - 15*x^7 + 18*x^6 - 15*x^5 + 8*x^4 - x^3 - x^2 + 2*x - 1
    ],
    [
        2047889681,
        x^10 + 2*x^8 - x^7 - 3*x^5 - 5*x^4 - 4*x^3 - 5*x^2 - x - 1
    ],
    [
        2048646929,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 8*x^6 - 8*x^5 + 6*x^4 - 7*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        2052010273,
        x^10 - x^9 - 2*x^8 + 4*x^7 - 4*x^5 + 2*x^4 + x^3 - 2*x^2 - x + 1
    ],
    [
        2060406841,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 4*x^6 + 5*x^5 - 5*x^4 + 4*x^3 - x^2 - x + 1
    ],
    [
        2061362473,
        x^10 - 2*x^9 + x^7 - 2*x^6 + 5*x^5 + x^4 - 8*x^3 + 3*x^2 + x - 1
    ],
    [
        -2062310599,
        x^10 - 2*x^9 + x^8 + x^7 - 2*x^6 + 2*x^5 - x^3 + 1
    ],
    [
        3018667793,
        x^10 - 2*x^9 + 2*x^7 - 2*x^6 + 3*x^4 - 4*x^2 + 4*x - 1
    ],
    [
        2071501913,
        x^10 - 5*x^8 - x^7 + 8*x^6 + 3*x^5 - 2*x^4 - 3*x^3 - 3*x^2 + 1
    ],
    [
        2076856657,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 3*x^6 + 10*x^5 - 10*x^4 + 2*x^3 + 4*x^2 - 3*x + 1
    ],
    [
        3031457521,
        x^10 + x^8 - x^7 - x^6 - x^4 + 3*x^3 - x^2 + x - 1
    ],
    [
        2086007257,
        x^10 - x^7 - 4*x^6 - 3*x^5 - x^4 + 3*x^2 + 3*x + 1
    ],
    [
        3039840625,
        x^10 - 2*x^9 + x^8 - x^7 + 3*x^6 - x^5 - 2*x^4 + 4*x^3 - 2*x^2 + x - 1
    ],
    [
        2086280401,
        x^10 + 3*x^8 - x^7 + 2*x^6 - 2*x^5 - x^3 - 1
    ],
    [
        2093489281,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 3*x^6 - 7*x^5 + 8*x^4 - 9*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        3044213641,
        x^10 - 2*x^9 + 5*x^8 - 8*x^7 + 11*x^6 - 13*x^5 + 11*x^4 - 10*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2094618289,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 - 3*x^6 + 7*x^5 - 3*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        3048196265,
        x^10 + 3*x^8 - x^7 + 5*x^6 - 4*x^5 + 5*x^4 - 5*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        2096281697,
        x^10 - 4*x^9 + 9*x^8 - 13*x^7 + 15*x^6 - 14*x^5 + 11*x^4 - 9*x^3 + 7*x^2 - 5*x + 1
    ],
    [
        3052228577,
        x^10 - x^9 + 2*x^7 - 3*x^6 + 3*x^4 - 3*x^3 + x^2 + 2*x - 1
    ],
    [
        2105975569,
        x^10 - x^9 - x^7 + 3*x^6 + x^5 - 3*x^4 + x^3 - 2*x^2 + x + 1
    ],
    [
        3057037769,
        x^10 - 2*x^9 + 6*x^8 - 7*x^7 + 10*x^6 - 8*x^5 + 6*x^4 - 5*x^3 + x^2 - 2*x - 1
    ],
    [
        2109453553,
        x^10 - x^8 - x^7 + x^5 + 2*x^4 + x^3 - x^2 - 2*x - 1
    ],
    [
        2113523953,
        x^10 - x^9 - 2*x^8 + 3*x^7 + x^4 - 4*x^3 + 2*x^2 + 2*x - 1
    ],
    [
        3061644329,
        x^10 - x^9 + x^7 - 4*x^5 + 4*x^4 - 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        2117731513,
        x^10 - 3*x^9 + 3*x^8 - x^6 + x^5 - 2*x^4 + x^3 + x^2 + x - 1
    ],
    [
        2123108857,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 6*x^6 - 6*x^5 + 5*x^4 - 5*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        3071973313,
        x^10 - 2*x^9 + x^6 + 4*x^4 - 3*x^3 - x - 1
    ],
    [
        2127097633,
        x^10 - 4*x^9 + 8*x^8 - 13*x^7 + 17*x^6 - 18*x^5 + 16*x^4 - 12*x^3 + 8*x^2 - 3*x + 1
    ],
    [
        2128696961,
        x^10 - x^9 - x^8 - x^6 + 3*x^5 - x^3 - 2*x + 1
    ],
    [
        2143085913,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 9*x^6 - 7*x^5 + 4*x^4 - 4*x^3 + 1
    ],
    [
        3079215649,
        x^10 - 2*x^9 + 3*x^7 - x^6 + x^5 - 3*x^4 - x^3 + 2*x^2 + 2*x - 1
    ],
    [
        2144763713,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^5 - 4*x^4 + 4*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        3082496689,
        x^10 - 3*x^9 + 5*x^8 - 5*x^7 + 3*x^6 + 2*x^5 - 6*x^4 + 7*x^3 - 6*x^2 + 2*x - 1
    ],
    [
        2156326393,
        x^10 - 3*x^9 + 6*x^7 - 6*x^6 + 4*x^4 - 7*x^3 + 8*x^2 - 5*x + 1
    ],
    [
        3085758089,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 6*x^5 + 5*x^4 - 3*x^3 + x^2 - 1
    ],
    [
        2170172801,
        x^10 - x^9 + x^8 + x^6 - 3*x^5 + 6*x^4 - 7*x^3 + 3*x^2 - x - 1
    ],
    [
        3090658409,
        x^10 + x^8 - 3*x^7 + x^6 - 3*x^5 + 3*x^4 - 2*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2171657561,
        x^10 - x^9 + 2*x^7 - 4*x^6 + 2*x^5 + 4*x^4 - 5*x^3 + x - 1
    ],
    [
        2175022529,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 7*x^6 - 3*x^5 - x^4 + 4*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        2175580937,
        x^10 - x^9 - 2*x^8 + 2*x^6 + 4*x^5 - 3*x^3 - 2*x^2 - x + 1
    ],
    [
        3097693441,
        x^10 - 2*x^8 - x^7 - x^6 + 2*x^5 + 4*x^4 + 2*x^3 - 2*x^2 - 3*x - 1
    ],
    [
        2176190729,
        x^10 - x^9 - x^7 + 2*x^6 - 2*x^4 + x - 1
    ],
    [
        2176517513,
        x^10 - x^9 - 2*x^8 + 6*x^7 - x^6 - 9*x^5 + 11*x^4 - 2*x^3 - 5*x^2 + 4*x - 1
    ],
    [
        -2179985239,
        x^10 - 4*x^9 + 8*x^8 - 8*x^7 + x^6 + 8*x^5 - 8*x^4 + x^3 + 4*x^2 - 3*x + 1
    ],
    [
        2181256793,
        x^10 - 2*x^8 + 2*x^6 - 3*x^5 - 3*x^4 + 3*x^3 + 3*x^2 - x - 1
    ],
    [
        2184105577,
        x^10 - 3*x^8 + 3*x^6 - 2*x^5 + 3*x^4 + 2*x^3 - 4*x^2 + 1
    ],
    [
        3113754889,
        x^10 - 2*x^9 + x^8 - 2*x^7 + 3*x^6 + x^5 - 3*x^4 + 2*x^2 - x - 1
    ],
    [
        2185622801,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 3*x^6 - x^5 + 3*x^4 - 3*x^3 + x^2 + 2*x - 1
    ],
    [
        2188807601,
        x^10 - x^9 + 2*x^8 - x^7 - 2*x^6 - 4*x^4 - 2*x^3 - 2*x^2 - x - 1
    ],
    [
        -2203739327,
        x^10 - 2*x^9 + 5*x^7 - 5*x^6 - 2*x^5 + 9*x^4 - 9*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        3124461617,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 5*x^6 + 2*x^5 + 4*x^4 - 3*x^3 + 3*x + 1
    ],
    [
        -2204463847,
        x^10 - 2*x^9 + 4*x^7 - x^6 - 5*x^5 + 3*x^4 + 3*x^3 - x^2 - 2*x + 1
    ],
    [
        2212231897,
        x^10 - 4*x^8 - 3*x^7 + 5*x^6 + 8*x^5 - 6*x^3 - 2*x^2 + x + 1
    ],
    [
        3130082201,
        x^10 - 2*x^9 - x^8 + 6*x^7 - 5*x^6 - 3*x^5 + 7*x^4 - 3*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        2215809241,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 12*x^6 - 14*x^5 + 13*x^4 - 11*x^3 + 8*x^2 - 4*x + 1
    ],
    [
        2218765249,
        x^10 - 3*x^9 + 2*x^8 + 2*x^7 - 2*x^6 - 4*x^5 + 4*x^4 + 3*x^3 - 2*x^2 - x + 1
    ],
    [
        2238787633,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 6*x^6 + 3*x^5 + 4*x^4 - 5*x^3 + x^2 + 2*x - 1
    ],
    [
        2244721657,
        x^10 - x^9 + 3*x^8 - 4*x^7 + 3*x^6 - 5*x^5 + 2*x^4 - x^3 + x^2 + x - 1
    ],
    [
        2247305625,
        x^10 - x^9 - 2*x^8 + x^7 + x^6 - x^5 - x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        2251230913,
        x^10 - 2*x^7 - x^6 - x^5 - x^4 + 4*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        2254942489,
        x^10 - 2*x^9 + 2*x^8 - 4*x^7 + 5*x^6 - 3*x^5 - x^4 + 4*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        2261038321,
        x^10 - x^9 - 2*x^8 + 4*x^7 + x^6 - 5*x^5 + 2*x^4 + 3*x^3 - 3*x^2 + 1
    ],
    [
        3167058785,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 5*x^6 + x^5 - 5*x^4 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        2262315217,
        x^10 - 3*x^9 + 7*x^8 - 12*x^7 + 15*x^6 - 15*x^5 + 10*x^4 - 3*x^3 - x^2 + 3*x - 1
    ],
    [
        2264752081,
        x^10 + x^8 + x^6 - 4*x^5 + 3*x^4 + x^3 - 5*x^2 + 4*x - 1
    ],
    [
        3175232945,
        x^10 - x^9 - 2*x^8 + x^7 + 2*x^5 + 2*x^4 - 2*x^3 - x - 1
    ],
    [
        2271620201,
        x^10 - x^9 - 2*x^7 + x^6 - 3*x^5 + 2*x^4 + 2*x^3 + x^2 - 3*x + 1
    ],
    [
        3176111449,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 5*x^6 - 3*x^5 + 4*x^4 - 6*x^3 + 3*x^2 - x - 1
    ],
    [
        2273741777,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 2*x^6 + x^5 - 4*x^4 + 7*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        3178877993,
        x^10 - 2*x^9 - 2*x^8 + 8*x^7 - 3*x^6 - 9*x^5 + 9*x^4 - 4*x^2 + 4*x - 1
    ],
    [
        2279156393,
        x^10 - x^9 - 2*x^8 + 5*x^7 - 8*x^5 + 6*x^4 + 4*x^3 - 6*x^2 + x + 1
    ],
    [
        2279877233,
        x^10 - x^9 - 2*x^8 + 4*x^7 + x^6 - 5*x^5 - x^4 + 4*x^3 + x^2 - 2*x - 1
    ],
    [
        2281083601,
        x^10 - x^9 + x^7 - 3*x^6 + 3*x^4 - 3*x^3 + 2*x - 1
    ],
    [
        3197028137,
        x^10 - 3*x^8 - x^7 + 4*x^6 + 2*x^5 - x^4 - 3*x^3 - x^2 + 2*x + 1
    ],
    [
        -2285429823,
        x^10 - x^9 + 3*x^7 + 3*x^6 - 2*x^5 + x^4 + 7*x^3 + 8*x^2 + 4*x + 1
    ],
    [
        2290039537,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 3*x^6 + 3*x^5 - 3*x^4 + 4*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        3197433497,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 11*x^5 + 9*x^4 - 8*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        2308089113,
        x^10 - 4*x^8 - x^7 + 3*x^6 + 4*x^5 + 4*x^4 - 6*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        3200639161,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 3*x^6 - 5*x^5 - x^4 + 5*x^3 - 2*x^2 - x + 1
    ],
    [
        2308502921,
        x^10 - x^9 - x^8 + 5*x^7 - 4*x^6 - 3*x^5 + 9*x^4 - 6*x^3 - x^2 + 3*x - 1
    ],
    [
        2308833265,
        x^10 - 3*x^9 + 8*x^8 - 14*x^7 + 18*x^6 - 18*x^5 + 11*x^4 - 3*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        2316619457,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 12*x^6 - 14*x^5 + 16*x^4 - 14*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        3207265489,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 3*x^5 - 7*x^4 + 11*x^3 - 10*x^2 + 5*x - 1
    ],
    [
        2317637529,
        x^10 - x^9 + x^8 + 4*x^7 - x^6 + 3*x^5 + 4*x^4 - x^3 + x^2 + x - 1
    ],
    [
        3207488993,
        x^10 + x^8 - x^7 + x^6 + x^5 + 2*x^4 + 2*x^3 + x - 1
    ],
    [
        2319540337,
        x^10 - 3*x^9 + 6*x^8 - 9*x^7 + 9*x^6 - 7*x^5 + 3*x^4 - x^3 - x + 1
    ],
    [
        2319593153,
        x^10 - 2*x^9 + 2*x^8 + x^7 - 2*x^6 + 3*x^5 - 3*x^4 + 3*x^2 - x - 1
    ],
    [
        3222987001,
        x^10 - 2*x^8 - x^7 + 2*x^6 + 3*x^5 - x^4 - 5*x^3 + 3*x + 1
    ],
    [
        2325426449,
        x^10 - x^9 - x^8 + 3*x^6 - x^5 - 2*x^4 - x^3 + 2*x^2 - 1
    ],
    [
        2328980849,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 + 2*x^6 - x^5 + 4*x^4 - 8*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        2330461769,
        x^10 - x^9 - 2*x^8 + 2*x^7 + 2*x^6 - 2*x^5 - 2*x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        2331822673,
        x^10 - 3*x^8 - x^7 + 5*x^6 - 5*x^4 - x^3 + 3*x^2 + x - 1
    ],
    [
        2337028073,
        x^10 - x^8 - 2*x^7 + 2*x^6 - x^4 + 2*x^3 + x^2 - 1
    ],
    [
        3245793329,
        x^10 - 4*x^9 + 6*x^8 - x^7 - 7*x^6 + 8*x^5 - 2*x^4 - 2*x^2 + 3*x - 1
    ],
    [
        2338312153,
        x^10 - x^9 + 2*x^8 + x^7 - x^6 + 3*x^5 - x^4 - x^3 - x - 1
    ],
    [
        2339339273,
        x^10 - x^7 + 3*x^5 - 3*x^4 + 2*x^3 - 3*x^2 + 3*x - 1
    ],
    [
        3246374433,
        x^10 - x^9 - 3*x^6 + 5*x^5 - 3*x^4 - 2*x^3 + x^2 + 2*x - 1
    ],
    [
        2343094393,
        x^10 - x^9 - 2*x^8 + x^7 + 5*x^4 - 2*x^3 - 1
    ],
    [
        2343264689,
        x^10 - 2*x^9 + x^8 + 5*x^7 - 8*x^6 + 3*x^5 + 6*x^4 - 5*x^3 - 3*x^2 + 4*x - 1
    ],
    [
        2344533857,
        x^10 - x^7 - x^6 + 2*x^5 + 2*x^4 + 2*x^3 + x + 1
    ],
    [
        2345150033,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 5*x^6 + 3*x^5 + x^4 - 4*x^3 + 2*x^2 + x - 1
    ],
    [
        3269823929,
        x^10 - x^8 - x^7 - 3*x^5 + 3*x^3 + x^2 - 1
    ],
    [
        2355137033,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 - 3*x^6 + 11*x^5 - 17*x^4 + 17*x^3 - 12*x^2 + 5*x - 1
    ],
    [
        2365316497,
        x^10 - x^9 + 3*x^7 - 2*x^6 - 2*x^5 + 4*x^4 - 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        2370717841,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 4*x^6 - 2*x^5 + x^4 - x^3 - 2*x^2 + 1
    ],
    [
        2373454553,
        x^10 - 2*x^9 + 2*x^7 + x^6 - 3*x^5 - x^4 + 4*x^3 - 2*x^2 - 2*x + 1
    ],
    [
        2373862473,
        x^10 - 3*x^9 + 6*x^8 - 13*x^7 + 15*x^6 - 21*x^5 + 15*x^4 - 13*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        -2379401239,
        x^10 - 2*x^9 + 5*x^6 - 2*x^5 - 2*x^4 - 3*x^3 + 2*x^2 + x + 1
    ],
    [
        2381409081,
        x^10 - 2*x^9 + x^8 - x^7 + 3*x^6 - x^4 - 3*x^3 - x^2 + x + 1
    ],
    [
        3286899953,
        x^10 - x^9 + x^8 - x^7 - x^6 - x^5 + 2*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        2382678361,
        x^10 - x^8 - x^7 - x^6 - 2*x^5 + x^4 + x^3 + 3*x^2 - x + 1
    ],
    [
        2393924849,
        x^10 - 2*x^9 + 3*x^8 - 2*x^7 + x^6 + 3*x^4 - 4*x^3 + 2*x^2 - 1
    ],
    [
        2395007609,
        x^10 - x^9 - x^8 + 4*x^7 - x^6 - 5*x^5 + 4*x^4 - x^3 - 3*x^2 + 3*x - 1
    ],
    [
        2395361569,
        x^10 - x^9 - 2*x^7 + 2*x^5 + 3*x^3 - 2*x^2 + x - 1
    ],
    [
        3298391553,
        x^10 - x^9 + x^8 - 2*x^7 + 3*x^6 + x^5 - x^3 + x^2 - x - 1
    ],
    [
        2402052569,
        x^10 - 2*x^9 + 2*x^8 - 2*x^7 - x^6 + 5*x^4 - 8*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        3298629337,
        x^10 - x^9 - 2*x^8 - x^7 + x^6 + 3*x^5 + 3*x^4 + x^3 - 2*x^2 - 3*x - 1
    ],
    [
        2418834609,
        x^10 - 3*x^9 + x^8 + 4*x^7 - x^6 - 5*x^5 + 5*x^3 - 2*x - 1
    ],
    [
        2423683721,
        x^10 - x^9 - 3*x^8 + 4*x^7 + x^6 - 5*x^5 + 4*x^4 + x^3 - 2*x^2 + 2*x - 1
    ],
    [
        2424625729,
        x^10 - x^9 - 2*x^8 + 3*x^7 + 2*x^6 - 4*x^5 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        2424798289,
        x^10 - x^9 + 2*x^8 + x^4 - 3*x^3 + 2*x^2 - 2*x + 1
    ],
    [
        2426293129,
        x^10 - x^9 - x^8 + 2*x^7 - x^6 - x^5 + 3*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        2429699233,
        x^10 - 4*x^9 + 8*x^8 - 12*x^7 + 13*x^6 - 9*x^5 + 3*x^4 + 2*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        2444355473,
        x^10 - 3*x^9 + 5*x^8 - 2*x^7 - 5*x^6 + 11*x^5 - 8*x^4 - x^3 + 7*x^2 - 5*x + 1
    ],
    [
        2453575769,
        x^10 - x^9 - 2*x^8 + x^7 + x^6 + 3*x^5 - x^4 - 5*x^3 + 3*x + 1
    ],
    [
        2453811497,
        x^10 - 2*x^9 + 4*x^8 - 4*x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 4*x^3 + x^2 - 1
    ],
    [
        3324047233,
        x^10 - x^9 + 2*x^8 - 5*x^7 + 3*x^6 - x^5 - x^4 + x^3 + 2*x^2 - x - 1
    ],
    [
        2469299513,
        x^10 - 3*x^9 + 4*x^8 - 3*x^7 - x^6 + 5*x^5 - 5*x^4 + 3*x^3 - x + 1
    ],
    [
        2473128361,
        x^10 - 2*x^9 + 4*x^8 - 6*x^7 + 5*x^6 - 4*x^5 + 3*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        2475060961,
        x^10 - 2*x^9 + x^6 + 4*x^5 - 4*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        3335299577,
        x^10 - 3*x^8 - x^7 + 3*x^6 + 3*x^5 - 4*x^3 - 2*x^2 + 3*x + 1
    ],
    [
        2477749873,
        x^10 - 2*x^9 + 5*x^8 - 6*x^7 + 7*x^6 - 5*x^5 + 3*x^4 - 2*x^3 - x - 1
    ],
    [
        2480215625,
        x^10 - 3*x^9 + 7*x^8 - 9*x^7 + 8*x^6 - 4*x^5 - x^4 + x^3 - x^2 - x + 1
    ],
    [
        2481148297,
        x^10 - x^8 - 2*x^7 + 3*x^6 - x^4 - 2*x^2 + 2*x - 1
    ],
    [
        3339797177,
        x^10 - 2*x^9 + 3*x^8 - x^7 - 3*x^6 + 6*x^5 - 3*x^4 - x^3 + x^2 + x - 1
    ],
    [
        2482846649,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 3*x^6 - x^5 - 2*x^4 + 3*x^3 + x^2 - 3*x + 1
    ],
    [
        2500741321,
        x^10 - 2*x^8 - 3*x^7 - x^6 + 2*x^5 + 4*x^4 + 2*x^3 - 2*x^2 - x + 1
    ],
    [
        2502983953,
        x^10 - 2*x^9 + 2*x^8 - x^7 + x^6 - 4*x^5 + 6*x^4 - 6*x^3 + 4*x^2 - x - 1
    ],
    [
        2508937433,
        x^10 - 2*x^9 + 3*x^7 - 5*x^5 + 3*x^4 + 4*x^3 - 5*x^2 + x + 1
    ],
    [
        2517355489,
        x^10 - x^9 + 3*x^8 - 5*x^7 + 4*x^6 - 7*x^5 + 5*x^4 - 2*x^3 + 3*x^2 + x - 1
    ],
    [
        2526137729,
        x^10 - x^9 - 2*x^7 - x^6 + 7*x^5 - 7*x^4 + 8*x^3 - 5*x^2 + 2*x - 1
    ],
    [
        2528780473,
        x^10 - 2*x^9 + 5*x^8 - 7*x^7 + 6*x^6 - 3*x^5 - 4*x^4 + 7*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        2529834841,
        x^10 - x^9 + 2*x^8 - 5*x^7 + 3*x^6 - 5*x^5 + 5*x^4 - 3*x^3 + 4*x^2 - x + 1
    ],
    [
        2532187121,
        x^10 + 2*x^8 - x^6 - x^5 - x^4 - x^3 + x - 1
    ],
    [
        3369483881,
        x^10 - 3*x^9 + 4*x^8 - 5*x^7 + 5*x^6 - 3*x^5 + 2*x^4 - 3*x^3 + 2*x - 1
    ],
    [
        2558488577,
        x^10 - x^9 + 2*x^8 - 2*x^7 + x^6 - x^5 - x^4 + 2*x^3 - x^2 + 2*x - 1
    ],
    [
        3371095529,
        x^10 - 2*x^9 + 5*x^7 - 6*x^6 + 3*x^5 - 3*x^4 + 8*x^3 - 9*x^2 + 5*x - 1
    ],
    [
        2559522401,
        x^10 - x^9 - 2*x^8 + x^7 + x^6 + x^5 + x^4 - x^3 - x - 1
    ],
    [
        2570884561,
        x^10 - 2*x^9 + 3*x^7 - x^6 - 2*x^5 + 2*x^4 - 2*x^2 + x + 1
    ],
    [
        -2573682311,
        x^10 - x^9 - 2*x^7 + 3*x^6 + x^5 - 3*x^3 + x^2 + 1
    ],
    [
        2590838929,
        x^10 - x^9 - 3*x^8 + 2*x^7 + x^6 + x^5 + 4*x^4 - 3*x^3 - 2*x^2 - 1
    ],
    [
        3381168961,
        x^10 + x^8 - x^7 - 4*x^6 + x^5 - x^4 + 2*x^3 + 2*x^2 - 3*x + 1
    ],
    [
        2594857721,
        x^10 + 2*x^8 - 2*x^7 + x^6 - 5*x^5 + 3*x^4 - 4*x^3 + 4*x^2 - 2*x + 1
    ],
    [
        3382289033,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 3*x^5 + 3*x^3 - 2*x - 1
    ],
    [
        2599451105,
        x^10 - 4*x^9 + 7*x^8 - 5*x^7 - x^6 + 6*x^5 - 7*x^4 + 5*x^3 - x^2 - x + 1
    ],
    [
        2601229849,
        x^10 - x^9 + 2*x^8 - 2*x^7 + 2*x^6 - 4*x^5 + 4*x^4 - x^3 + 2*x^2 - 3*x + 1
    ],
    [
        2601664985,
        x^10 - x^9 + x^8 + x^7 - 3*x^6 + 2*x^5 - x^4 - 3*x^3 + x^2 - 2*x - 1
    ],
    [
        2603053513,
        x^10 - x^9 - 2*x^8 + 2*x^7 + x^6 + x^5 - x^4 - 2*x^3 + 3*x^2 - 1
    ],
    [
        3394009153,
        x^10 - x^9 - 5*x^7 + 3*x^6 + x^5 + 7*x^4 - x^3 - 2*x^2 - 3*x - 1
    ],
    [
        2605872041,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 3*x^5 + x^4 - 2*x^3 + 2*x^2 - 1
    ],
    [
        3395576761,
        x^10 - 2*x^9 + 3*x^8 - 3*x^6 + 5*x^5 - x^4 - 2*x^3 + 2*x^2 - x - 1
    ],
    [
        2609396513,
        x^10 - 2*x^9 + x^8 - x^7 + 2*x^6 - 3*x^5 + 2*x^4 + x^3 + x^2 - 2*x - 1
    ],
    [
        3400280729,
        x^10 - 3*x^9 + 3*x^8 + 2*x^7 - 6*x^6 + 5*x^5 - 3*x^4 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        2613448801,
        x^10 - x^8 - x^7 + 2*x^6 + x^5 - 2*x^4 + x^3 - x^2 - 2*x + 1
    ],
    [
        2624565425,
        x^10 - x^9 - x^8 + 2*x^7 - 2*x^6 + x^5 + x^4 - 2*x^3 + 2*x^2 - x - 1
    ],
    [
        2630469689,
        x^10 - x^7 - 2*x^6 - x^5 + x^4 + 2*x^3 + 3*x^2 + 3*x + 1
    ],
    [
        2644714841,
        x^10 - x^9 + 4*x^8 - 4*x^7 + 4*x^6 - 2*x^5 - 3*x^4 + 5*x^3 - 6*x^2 + 4*x - 1
    ],
    [
        2653735489,
        x^10 - 3*x^9 + 4*x^8 - x^7 - 4*x^6 + 8*x^5 - 8*x^4 + 6*x^3 - 4*x^2 + 3*x - 1
    ],
    [
        2654349449,
        x^10 - 3*x^9 + 3*x^8 - x^7 + x^6 - 3*x^4 + 3*x^3 - x^2 + 2*x - 1
    ],
    [
        3429708313,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 5*x^6 - 2*x^5 + 5*x^4 - x^3 - x^2 - 1
    ],
    [
        3430484641,
        x^10 - 2*x^9 + 6*x^8 - 7*x^7 + 12*x^6 - 9*x^5 + 11*x^4 - 4*x^3 + 3*x^2 + x - 1
    ],
    [
        2655650089,
        x^10 - x^8 + x^6 - x^5 - 3*x^4 - 6*x^3 - 6*x^2 - x - 1
    ],
    [
        3431557281,
        x^10 - x^9 - x^8 - x^6 + x^5 + 2*x^4 - 3*x^3 + 2*x + 1
    ],
    [
        3432335201,
        x^10 - 3*x^9 + 4*x^8 - 6*x^6 + 8*x^5 - 4*x^4 - x^3 + 2*x^2 - x - 1
    ],
    [
        2658788969,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 5*x^5 - 2*x^4 + 5*x^3 + 2*x^2 - 2*x - 1
    ],
    [
        3434327513,
        x^10 - x^9 - x^8 + x^7 + x^6 - x^5 + x^4 + 2*x^3 - x^2 - 2*x - 1
    ],
    [
        3436305721,
        x^10 - 3*x^9 + 4*x^8 + x^7 - 10*x^6 + 14*x^5 - 6*x^4 - 6*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        2669806961,
        x^10 - 2*x^8 - x^7 + 3*x^6 + 2*x^5 - 2*x^2 - x - 1
    ],
    [
        3440357713,
        x^10 - 2*x^9 + x^8 + x^7 - 5*x^6 + 6*x^5 - 3*x^4 + 5*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        3447636769,
        x^10 - 2*x^9 + 6*x^7 - 7*x^6 - x^5 + 9*x^4 - 6*x^3 - 2*x^2 + 4*x - 1
    ],
    [
        3451318033,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 5*x^6 - 5*x^4 + 9*x^3 - 7*x^2 + 4*x - 1
    ],
    [
        3465649769,
        x^10 - 2*x^9 + 2*x^7 - 3*x^6 - 2*x^3 - 2*x - 1
    ],
    [
        2702245225,
        x^10 - 4*x^9 + 7*x^8 - 7*x^7 + 2*x^6 + 5*x^5 - 13*x^4 + 16*x^3 - 12*x^2 + 5*x - 1
    ],
    [
        3474079097,
        x^10 - 4*x^9 + 8*x^8 - 11*x^7 + 10*x^6 - 5*x^5 + x^4 + x^3 - x^2 - 1
    ],
    [
        3475732513,
        x^10 - 3*x^9 + 6*x^8 - 8*x^7 + 10*x^6 - 12*x^5 + 14*x^4 - 13*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        3477188305,
        x^10 - 2*x^8 + 3*x^6 - x^5 - 3*x^4 + 2*x^2 - 1
    ],
    [
        3478499641,
        x^10 - x^9 - 2*x^8 + 5*x^7 - x^6 - 7*x^5 + 7*x^4 + 3*x^3 - 6*x^2 - x + 1
    ],
    [
        2723989913,
        x^10 - x^9 + 2*x^7 - 4*x^6 - x^4 - 5*x^3 - 2*x - 1
    ],
    [
        2739335873,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 6*x^6 - 3*x^5 + x^4 - x^2 - x + 1
    ],
    [
        2740729073,
        x^10 - x^9 + 2*x^8 - x^7 + 2*x^6 - 4*x^5 + 4*x^4 - 2*x^3 - 2*x^2 + 3*x - 1
    ],
    [
        3488125673,
        x^10 - 2*x^9 + x^8 + x^7 + x^6 - 3*x^5 + x^4 + x^3 + x^2 - 1
    ],
    [
        3491807801,
        x^10 - 3*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 4*x^5 + 5*x^4 - x^3 - 2*x^2 - x - 1
    ],
    [
        2746152473,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 13*x^6 - 13*x^5 + 12*x^4 - 9*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3496515529,
        x^10 - 2*x^9 + 4*x^8 - 7*x^7 + 8*x^6 - 9*x^5 + 7*x^4 - 6*x^3 + 3*x^2 - x + 1
    ],
    [
        2756295593,
        x^10 - 2*x^9 + 3*x^7 - 3*x^6 + 2*x^2 - x + 1
    ],
    [
        2757615169,
        x^10 - 2*x^9 + 4*x^7 - x^6 - 5*x^5 + x^4 + 4*x^3 - 2*x - 1
    ],
    [
        3505734809,
        x^10 + 2*x^8 - x^7 - 3*x^6 + 2*x^5 - 4*x^4 + 6*x^3 - 3*x + 1
    ],
    [
        2757720577,
        x^10 - 3*x^9 + 7*x^8 - 14*x^7 + 19*x^6 - 23*x^5 + 22*x^4 - 17*x^3 + 11*x^2 - 5*x + 1
    ],
    [
        3510807337,
        x^10 - 2*x^9 + 2*x^8 + 2*x^7 - 7*x^6 + 8*x^5 - 3*x^4 - 3*x^3 + 6*x^2 - 4*x + 1
    ],
    [
        3512896633,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 16*x^6 - 15*x^5 + 8*x^4 - 2*x^3 - 2*x^2 + 2*x - 1
    ],
    [
        2773200889,
        x^10 - 2*x^9 + x^8 + x^7 - 3*x^6 + 4*x^4 - 5*x^3 + 5*x^2 - 2*x + 1
    ],
    [
        3527057921,
        x^10 - 4*x^9 + 7*x^8 - 8*x^7 + 5*x^6 + x^5 - 3*x^4 + 2*x^3 - x - 1
    ],
    [
        3529285369,
        x^10 - 2*x^9 + 3*x^7 - 2*x^6 + 3*x^4 - 3*x^3 - x^2 + x - 1
    ],
    [
        2792535281,
        x^10 - x^9 - 3*x^8 + 2*x^7 + 5*x^6 - x^5 - 6*x^4 + 3*x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3535091561,
        x^10 - x^8 - x^5 - 2*x^4 - x^3 + 2*x^2 + 2*x + 1
    ],
    [
        2793311713,
        x^10 - x^9 + x^8 + x^6 - 5*x^5 + 4*x^4 - 3*x^3 + 1
    ],
    [
        3536004473,
        x^10 - 4*x^9 + 8*x^8 - 10*x^7 + 11*x^6 - 12*x^5 + 11*x^4 - 6*x^3 - x^2 + 2*x - 1
    ],
    [
        2795276273,
        x^10 - 3*x^9 + 8*x^8 - 13*x^7 + 17*x^6 - 17*x^5 + 13*x^4 - 7*x^3 + 2*x^2 + x - 1
    ],
    [
        3537575473,
        x^10 - 3*x^9 + 6*x^8 - 7*x^7 + 7*x^6 - 5*x^5 + x^4 + 5*x^3 - 8*x^2 + 5*x - 1
    ],
    [
        3538891457,
        x^10 - x^9 + x^8 - 4*x^7 + x^6 - x^5 + 4*x^4 + x^3 + x^2 - x - 1
    ],
    [
        3546194825,
        x^10 - 3*x^9 + 5*x^8 - 7*x^7 + 7*x^6 - 8*x^5 + 9*x^4 - 9*x^3 + 7*x^2 - 4*x + 1
    ],
    [
        3552596081,
        x^10 - x^9 - x^8 - x^7 + 2*x^6 + x^4 + x^3 + x^2 - x - 1
    ],
    [
        2811713057,
        x^10 - x^9 - 2*x^8 + 6*x^7 - 2*x^6 - 6*x^5 + 9*x^4 - 3*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        2822090993,
        x^10 - 3*x^9 + 7*x^8 - 10*x^7 + 11*x^6 - 9*x^5 + 4*x^4 - 3*x^3 - x^2 - x - 1
    ],
    [
        2822422033,
        x^10 - x^8 - 3*x^7 - x^6 + 4*x^5 + 3*x^4 + x^3 - 3*x^2 - x + 1
    ],
    [
        3556329713,
        x^10 - 2*x^9 + 4*x^8 - 5*x^7 + 3*x^6 - 4*x^4 + 6*x^3 - 6*x^2 + 3*x - 1
    ],
    [
        3560609593,
        x^10 - 2*x^9 + x^7 + x^6 + 2*x^5 - 3*x^4 - x^3 + x + 1
    ],
    [
        3560669969,
        x^10 - 2*x^9 + 2*x^8 - 3*x^7 + 5*x^6 - 4*x^5 + 4*x^4 - 4*x^3 - x + 1
    ],
    [
        2833422721,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 4*x^6 - 2*x^5 + 5*x^4 - 3*x^3 - 2*x + 1
    ],
    [
        2836323625,
        x^10 - 3*x^9 + 7*x^8 - 8*x^7 + 9*x^6 - 3*x^5 + 5*x^3 - 5*x^2 + 3*x - 1
    ],
    [
        2847992225,
        x^10 - 4*x^8 + 5*x^6 - x^5 - 5*x^4 + 4*x^2 - 1
    ],
    [
        3574275161,
        x^10 - x^9 + x^8 - 2*x^7 + x^6 - 2*x^5 + 2*x^4 - 3*x^3 + 2*x^2 + x - 1
    ],
    [
        2852612809,
        x^10 - 4*x^9 + 8*x^8 - 8*x^7 + 3*x^6 + 3*x^5 - 3*x^4 + 2*x^2 - 1
    ],
    [
        3578405065,
        x^10 - x^9 + x^8 - 3*x^6 + 4*x^5 - 3*x^4 - x^3 + 3*x^2 - 3*x + 1
    ],
    [
        3581350777,
        x^10 - 2*x^8 - 2*x^7 + x^6 + 3*x^5 + 3*x^4 + 2*x^3 - 2*x^2 - 2*x - 1
    ],
    [
        2857025377,
        x^10 - x^7 + x^6 + 2*x^5 + x^4 + x^3 - 2*x^2 - x - 1
    ],
    [
        3582953401,
        x^10 - x^9 - 3*x^8 + 4*x^7 + x^6 - 5*x^5 + 2*x^4 + 3*x^3 - x^2 - x + 1
    ],
    [
        2860816649,
        x^10 - x^9 - x^8 + 4*x^7 - x^6 - x^5 + 2*x^4 + x^3 - 2*x^2 - 1
    ],
    [
        2869647313,
        x^10 - 2*x^9 + 2*x^8 - x^7 + 3*x^6 - 6*x^5 + 4*x^4 + 4*x^3 - 8*x^2 + 5*x - 1
    ],
    [
        3586445081,
        x^10 - 3*x^9 + 5*x^8 - 4*x^7 - x^6 + 9*x^5 - 16*x^4 + 17*x^3 - 12*x^2 + 6*x - 1
    ],
    [
        2870929073,
        x^10 - 3*x^9 + 6*x^8 - 10*x^7 + 14*x^6 - 16*x^5 + 14*x^4 - 11*x^3 + 6*x^2 - 3*x + 1
    ],
    [
        2872017401,
        x^10 - x^8 + 2*x^6 - 2*x^5 - 2*x^4 + 2*x - 1
    ],
    [
        3598469825,
        x^10 - 2*x^9 + 3*x^8 - x^7 - x^6 + 2*x^5 - x^4 - x^3 + x^2 - x - 1
    ],
    [
        2879619401,
        x^10 - x^9 - x^8 + 2*x^7 + x^6 - 5*x^5 + 6*x^4 - 3*x^3 + x^2 + x - 1
    ],
    [
        3602920817,
        x^10 - x^9 - 3*x^8 + 3*x^7 + 4*x^6 - x^5 - 5*x^4 - 2*x^3 + 5*x^2 + x - 1
    ],
    [
        2884885313,
        x^10 - 2*x^9 + 3*x^8 - x^7 - x^6 + 2*x^5 - 5*x^4 + 7*x^3 - 7*x^2 + 3*x - 1
    ],
    [
        2885149081,
        x^10 - x^9 + 4*x^7 - 2*x^6 + 3*x^4 + x^3 + 1
    ],
    [
        2888972689,
        x^10 - 2*x^9 + 2*x^8 - x^7 - 3*x^6 + 4*x^5 - 2*x^3 + x + 1
    ],
    [
        3615729697,
        x^10 - x^9 + x^7 - 3*x^6 + 5*x^5 - 3*x^4 + 2*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        3621643169,
        x^10 - 3*x^8 - x^7 + 3*x^6 + 2*x^5 + x^4 - x^3 - 3*x^2 - x + 1
    ],
    [
        3622172305,
        x^10 - x^9 - x^8 - x^7 + x^6 + 4*x^5 - x^4 - x^3 - 3*x^2 + 2*x + 1
    ],
    [
        2900798977,
        x^10 - 2*x^9 + 3*x^8 - 3*x^7 + 3*x^6 - 2*x^5 + 3*x^4 - 4*x^3 + 3*x^2 - 1
    ],
    [
        3625427697,
        x^10 - x^9 + 2*x^8 - x^7 + 3*x^6 - x^5 + x^4 - x^3 - 2*x^2 - x - 1
    ],
    [
        3627960633,
        x^10 - 2*x^9 + x^8 + 2*x^7 - 5*x^6 + 2*x^5 + 3*x^4 - 5*x^3 + x^2 + 2*x - 1
    ],
    [
        2904341089,
        x^10 - x^9 - 2*x^8 + 6*x^7 - 2*x^6 - 8*x^5 + 9*x^4 + 3*x^3 - 6*x^2 + 1
    ],
    [
        2911687817,
        x^10 - 3*x^8 + 6*x^6 - x^5 - 6*x^4 + x^3 + 3*x^2 - x - 1
    ],
    [
        3632436193,
        x^10 - 3*x^9 + 3*x^8 + 3*x^7 - 10*x^6 + 11*x^5 - 3*x^4 - 6*x^3 + 9*x^2 - 5*x + 1
    ],
    [
        2914738249,
        x^10 - x^9 + 2*x^8 - 4*x^7 + 2*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 2*x^2 + 1
    ],
    [
        3640861537,
        x^10 - x^8 - 4*x^7 - 3*x^6 + 6*x^5 + 5*x^4 + 4*x^3 - 4*x^2 - 2*x - 1
    ],
    [
        2916871417,
        x^10 - x^9 + 3*x^7 - 3*x^6 - x^5 + 3*x^4 - x^3 - 2*x^2 + x + 1
    ],
    [
        3651060113,
        x^10 - 3*x^8 - x^7 + 2*x^6 + 3*x^5 - 5*x^3 - x^2 + 2*x + 1
    ],
    [
        3712767761,
        x^10 - x^9 + 5*x^7 - 7*x^6 + 3*x^5 + 5*x^4 - 11*x^3 + 10*x^2 - 5*x + 1
    ],
    [
        3714179073,
        x^10 - x^9 + 4*x^5 + 5*x^4 - x^3 + 2*x^2 + 2*x - 1
    ],
    [
        3716733337,
        x^10 - 2*x^9 + 2*x^8 - x^6 + 3*x^5 - 5*x^4 + 6*x^3 - 4*x^2 + 2*x - 1
    ],
    [
        3725375593,
        x^10 - 3*x^9 + 4*x^8 - 4*x^7 + 2*x^6 - x^4 + 3*x^3 - 4*x^2 + 4*x - 1
    ],
    [
        3733377881,
        x^10 - 2*x^9 + x^8 + 3*x^6 - 5*x^5 + 3*x^4 + 2*x^3 - 4*x^2 + x + 1
    ],
    [
        3737182249,
        x^10 - x^8 - x^6 - x^5 - x^4 + 2*x^2 + x + 1
    ],
    [
        3745414817,
        x^10 - 2*x^9 - 3*x^8 + 6*x^7 + 5*x^6 - 5*x^5 - 9*x^4 + 2*x^3 + 6*x^2 + x - 1
    ],
    [
        3775727713,
        x^10 - x^9 - x^8 - 2*x^7 + 3*x^6 + x^5 - 3*x^3 + x^2 + x + 1
    ],
    [
        3824805929,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 4*x^6 - x^5 + 4*x^4 - x^3 - 3*x^2 + 1
    ],
    [
        3857946473,
        x^10 - 3*x^9 + 4*x^8 - 2*x^7 - 3*x^6 + 5*x^5 - 3*x^4 + x^2 + 1
    ],
    [
        3886950497,
        x^10 - 2*x^9 - x^8 + 8*x^7 - 5*x^6 - 6*x^5 + 8*x^4 - 2*x^3 - 3*x^2 + 2*x - 1
    ],
    [
        3907155457,
        x^10 - 2*x^9 + 5*x^8 - 9*x^7 + 11*x^6 - 14*x^5 + 11*x^4 - 7*x^3 + 3*x^2 + x - 1
    ],
    [
        3912838561,
        x^10 - 3*x^7 - x^6 + 2*x^4 + 2*x^3 + x - 1
    ],
    [
        3918741689,
        x^10 - 4*x^9 + 3*x^8 + 7*x^7 - 8*x^6 - 7*x^5 + 8*x^4 + 7*x^3 - 3*x^2 - 4*x - 1
    ],
    [
        3921954817,
        x^10 - 2*x^9 + x^8 + 3*x^7 - 6*x^6 + 5*x^5 - 3*x^3 + 3*x^2 - 2*x + 1
    ],
    [
        3926614009,
        x^10 - 2*x^9 + 3*x^7 - x^6 - 2*x^5 + 2*x^3 - x - 1
    ],
    [
        3926713513,
        x^10 - x^9 + 4*x^8 - 2*x^7 + 4*x^6 - 2*x^5 + 2*x^4 - 3*x^3 - x - 1
    ],
    [
        3927689137,
        x^10 - x^9 - 3*x^8 + 3*x^7 + x^6 - 2*x^5 + 3*x^4 - x^3 - 3*x^2 + 1
    ],
    [
        3935623889,
        x^10 - 2*x^9 + x^8 + 5*x^7 - 9*x^6 + 4*x^5 + 7*x^4 - 11*x^3 + 5*x^2 + x - 1
    ],
    [
        3941291137,
        x^10 - 2*x^7 - 3*x^6 + x^5 + x^4 + 4*x^3 - 1
    ],
    [
        3949413113,
        x^10 - 2*x^9 + 2*x^8 - x^7 - x^6 + 4*x^5 - 6*x^4 + 4*x^3 - 2*x^2 + x - 1
    ],
    [
        3958399049,
        x^10 - 5*x^9 + 8*x^8 - 2*x^7 - 4*x^6 - 2*x^5 + 4*x^4 + 3*x^3 - 2*x^2 - x - 1
    ],
    [
        3961906297,
        x^10 - 2*x^8 - x^7 + 4*x^6 + 5*x^5 - 3*x^4 - 6*x^3 - x^2 + 3*x + 1
    ],
    [
        -4002885647,
        x^10 - x^9 - x^8 - x^7 + 6*x^5 - x^4 - 3*x^3 + x^2 - x - 1
    ],
    [
        4046613769,
        x^10 - 2*x^9 + 4*x^8 - 3*x^7 + 2*x^6 + x^5 - 5*x^4 + 8*x^3 - 9*x^2 + 5*x - 1
    ],
    [
        4107749577,
        x^10 - 4*x^8 - x^7 + 4*x^6 - x^5 + x^4 + 8*x^3 + x^2 - 5*x - 1
    ],
    [
        4131651793,
        x^10 - 4*x^9 + 5*x^8 + x^7 - 11*x^6 + 12*x^5 - x^4 - 9*x^3 + 7*x^2 - x - 1
    ],
    [
        4141824065,
        x^10 - x^9 - 5*x^8 + 6*x^7 + 7*x^6 - 13*x^5 + 2*x^4 + 7*x^3 - 4*x^2 - 2*x + 1
    ],
    [
        4172932457,
        x^10 - 4*x^9 + 5*x^8 - 2*x^6 - 6*x^5 + 9*x^4 - 3*x^2 - 1
    ],
    [
        -4278102967,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 4*x^6 - 3*x^5 + 3*x^4 + 4*x^3 - 2*x^2 - x + 1
    ],
    [
        -4343853799,
        x^10 - 3*x^9 + x^8 + 5*x^7 - 3*x^6 - 4*x^5 + 5*x^3 + x^2 - 3*x - 1
    ],
    [
        -4596039719,
        x^10 - 2*x^9 - x^8 + 7*x^7 - 5*x^6 - 5*x^5 + 9*x^4 - 2*x^3 - 4*x^2 + 2*x + 1
    ],
    [
        -4888479527,
        x^10 - x^9 + 5*x^7 - 8*x^6 + 11*x^4 - 8*x^3 - 2*x^2 + 4*x - 1
    ],
    [
        -5050170319,
        x^10 - x^8 - 3*x^7 + x^6 + 3*x^5 - 2*x^3 - 2*x^2 + 3*x + 1
    ],
    [
        -5138226847,
        x^10 - 5*x^9 + 13*x^8 - 21*x^7 + 20*x^6 - 8*x^5 - 7*x^4 + 11*x^3 - 5*x^2 - x + 1
    ],
    [
        -5273232487,
        x^10 - 3*x^9 + 2*x^8 + 3*x^7 - 6*x^6 + 5*x^4 - 2*x^3 - 2*x^2 + 2*x + 1
    ],
    [
        -5320933567,
        x^10 - 3*x^9 + 2*x^8 + 3*x^5 - 5*x^4 + x^3 + 3*x^2 - 2*x - 1
    ],
    [
        -5369666327,
        x^10 - 2*x^9 - x^8 + 5*x^7 - 5*x^6 - 2*x^5 + 9*x^4 - 2*x^3 - 5*x^2 + 2*x + 1
    ],
    [
        -5464934375,
        x^10 - x^8 - 5*x^7 - x^6 + 3*x^5 + 5*x^4 + x^3 - 5*x^2 + 1
    ]
]
;
elev2D2:=
[
    [
        24963663301,
        x^11 - 2*x^8 + 4*x^4 - x^3 - 3*x^2 + x + 1
    ],
    [
        26877166541,
        x^11 - x^9 - x^8 - 2*x^7 + x^5 + 2*x^4 + 2*x^3 - 1
    ]
]
;
dodec2D2:=
[
    [
        -204800642687,
        x^12 - 3*x^11 + 5*x^10 - 3*x^9 - 4*x^8 + 12*x^7 - 15*x^6 + 12*x^5 - 4*x^4 - 3*x^3 + 5*x^2 - 3*x + 1
    ],
    [
        -206487484375,
        x^12 - x^11 + 2*x^10 + x^9 - 3*x^8 + 8*x^7 - 13*x^6 + 16*x^5 - 17*x^4 + 13*x^3 - 8*x^2 + 3*x - 1
    ],
    [
        -266846228071,
        x^12 - x^11 + 2*x^10 - 3*x^9 + 3*x^8 - 4*x^7 + 3*x^6 - 4*x^5 + 3*x^4 - 3*x^3 + 2*x^2 - x + 1
    ]
]
;

